All centralising monoids with majority witnesses on a four-element set

We study unary parts of centraliser clones on the set $\{0,1,2,3\}$, so-called centralising monoids. We describe and count all centralising monoids on the set $\{0,1,2,3\}$ having majority operations as witnesses, and we list the inclusion maximal proper submonoids of the full transformation monoid among them. This extends previous work by Goldstern, Machida and Rosenberg.

==> anc/conjugacy_classes_of_392_majority_operations_of_K2.txt <==
This file contains the 392 majority operations that appear as objects
of the context K'' (see Table 5 in the paper, or the file
context_K2.cxt) split up according to different conjugacy classes
induced by the conjugation action of Sym({0,1,2,3}). The conjugacy
class of a function fn is not shown completely; we only list those
non-identical conjugates of a representative fn that appear again in
Table 5. The conjugates that do not appear have been removed from K''
by object clarification.

The n-th majority operation in Table 5 or context_K2.cxt is just
denoted by fn.

A four digit string (abcd) denotes the permutation s of {0,1,2,3}
satisfying
    s(0) = a   s(1) = b   s(2) = c   s(3) = d.

Conjugacy class of f1 also contains:
  (1023):  f2
  (2013):  f3
  (3012):  f4
Conjugacy class of f5 also contains:
  (2301):  f30
  (0312):  f33
  (0213):  f53
  (1302):  f67
Conjugacy class of f6 also contains:
  (0312):  f34
  (0213):  f54
Conjugacy class of f7 also contains:
  (2301):  f12
  (0321):  f35
  (0213):  f55
  (1302):  f60
Conjugacy class of f8 also contains:
  (2301):  f16
  (0312):  f36
  (0213):  f56
  (1302):  f64
Conjugacy class of f9 also contains:
Conjugacy class of f10 also contains:
  (2301):  f13
  (0213):  f59
  (1302):  f62
Conjugacy class of f11 also contains:
  (0312):  f43
  (0213):  f61
Conjugacy class of f14 also contains:
  (0213):  f19
  (0312):  f25
Conjugacy class of f15 also contains:
  (0213):  f63
Conjugacy class of f17 also contains:
  (2301):  f26
  (0321):  f39
  (0213):  f57
  (1302):  f65
Conjugacy class of f18 also contains:
  (0132):  f23
  (2301):  f29
  (2310):  f32
  (0312):  f38
  (0321):  f40
  (1203):  f48
  (1230):  f52
  (0213):  f58
  (1302):  f66
  (1320):  f70
  (0231):  f72
Conjugacy class of f20 also contains:
  (0132):  f24
  (0231):  f28
Conjugacy class of f21 also contains:
Conjugacy class of f22 also contains:
  (2301):  f27
  (0321):  f37
  (1302):  f69
  (0213):  f71
Conjugacy class of f31 also contains:
  (0213):  f68
Conjugacy class of f41 also contains:
Conjugacy class of f42 also contains:
Conjugacy class of f44 also contains:
Conjugacy class of f45 also contains:
Conjugacy class of f46 also contains:
Conjugacy class of f47 also contains:
Conjugacy class of f49 also contains:
Conjugacy class of f50 also contains:
Conjugacy class of f51 also contains:
Conjugacy class of f73 also contains:
  (0132):  f75
  (0231):  f77
  (1230):  f79
Conjugacy class of f74 also contains:
  (0132):  f76
  (0231):  f78
Conjugacy class of f80 also contains:
Conjugacy class of f81 also contains:
  (0213):  f107
  (0312):  f133
  (1203):  f176
  (1302):  f200
Conjugacy class of f82 also contains:
  (0132):  f85
  (0213):  f108
  (0231):  f110
  (0312):  f134
  (0321):  f137
  (1230):  f170
  (1203):  f177
  (1320):  f194
  (1302):  f201
  (2310):  f218
  (2301):  f232
Conjugacy class of f83 also contains:
  (0213):  f109
  (0312):  f135
  (1203):  f178
  (1302):  f202
Conjugacy class of f84 also contains:
  (0132):  f86
  (0231):  f113
  (0213):  f115
  (0321):  f141
  (1230):  f172
  (1320):  f196
Conjugacy class of f87 also contains:
  (0213):  f111
  (0321):  f136
  (0312):  f138
  (1203):  f171
  (1302):  f195
Conjugacy class of f88 also contains:
  (0213):  f112
  (0312):  f139
  (1203):  f173
  (1302):  f197
Conjugacy class of f89 also contains:
  (0213):  f114
  (0312):  f140
  (1203):  f174
  (1302):  f198
Conjugacy class of f90 also contains:
  (0213):  f116
Conjugacy class of f91 also contains:
  (0213):  f117
  (0312):  f144
  (1230):  f175
  (1320):  f199
  (2301):  f225
Conjugacy class of f92 also contains:
  (0132):  f98
  (0213):  f119
  (0231):  f125
  (0312):  f146
  (0321):  f154
  (1203):  f166
  (1230):  f182
  (1302):  f190
  (1320):  f208
  (2301):  f216
  (2310):  f229
Conjugacy class of f93 also contains:
  (0213):  f120
  (0312):  f147
  (1203):  f167
  (1302):  f191
Conjugacy class of f94 also contains:
  (0132):  f100
  (0213):  f121
  (0231):  f127
  (0312):  f148
  (0321):  f156
  (1203):  f162
  (1302):  f187
  (2301):  f211
  (2310):  f228
Conjugacy class of f95 also contains:
  (0213):  f122
  (0312):  f149
  (1203):  f163
  (1302):  f188
  (2301):  f214
Conjugacy class of f96 also contains:
  (0132):  f97
  (0213):  f123
  (0231):  f124
  (0312):  f150
  (0321):  f151
  (1203):  f168
  (1302):  f192
Conjugacy class of f99 also contains:
  (0213):  f126
  (0312):  f155
  (1203):  f183
  (1302):  f209
Conjugacy class of f101 also contains:
  (0132):  f102
  (0213):  f118
  (0231):  f128
  (0312):  f143
  (0321):  f145
  (1230):  f161
  (1203):  f181
  (1320):  f189
  (1302):  f204
  (2310):  f215
  (2301):  f231
Conjugacy class of f103 also contains:
  (0213):  f131
  (0312):  f157
  (1203):  f164
  (1302):  f206
  (2301):  f226
Conjugacy class of f104 also contains:
  (0132):  f106
  (0213):  f129
  (0231):  f132
  (0312):  f152
  (0321):  f158
  (1203):  f159
  (1230):  f165
  (1302):  f185
  (1320):  f207
  (2301):  f212
  (2310):  f227
Conjugacy class of f105 also contains:
  (0213):  f130
  (0312):  f153
Conjugacy class of f142 also contains:
Conjugacy class of f160 also contains:
  (0132):  f186
  (0231):  f213
Conjugacy class of f169 also contains:
  (0132):  f193
  (1230):  f222
  (0231):  f223
Conjugacy class of f179 also contains:
  (0231):  f235
Conjugacy class of f180 also contains:
Conjugacy class of f184 also contains:
  (0132):  f210
Conjugacy class of f203 also contains:
  (1203):  f219
  (0213):  f234
Conjugacy class of f205 also contains:
Conjugacy class of f217 also contains:
Conjugacy class of f220 also contains:
  (1023):  f233
Conjugacy class of f221 also contains:
Conjugacy class of f224 also contains:
Conjugacy class of f230 also contains:
Conjugacy class of f236 also contains:
Conjugacy class of f237 also contains:
  (0132):  f242
  (2301):  f243
  (3210):  f244
  (2310):  f245
  (3201):  f246
  (1032):  f247
  (1023):  f248
  (0213):  f249
  (1302):  f254
  (0231):  f255
  (3120):  f256
  (1320):  f257
  (2031):  f258
  (3102):  f259
  (2013):  f260
  (0312):  f262
  (1203):  f263
  (1230):  f267
  (3021):  f268
  (0321):  f269
  (2130):  f270
  (2103):  f271
  (3012):  f272
Conjugacy class of f238 also contains:
  (2301):  f239
  (3201):  f240
  (1023):  f241
  (0213):  f250
  (1302):  f251
  (3102):  f252
  (2013):  f253
  (0312):  f261
  (1203):  f264
  (3012):  f265
  (2103):  f266
Conjugacy class of f273 also contains:
  (0213):  f285
  (1203):  f309
Conjugacy class of f274 also contains:
  (1023):  f276
  (0213):  f286
  (2013):  f288
  (2031):  f291
  (0312):  f298
  (3012):  f302
  (3021):  f303
  (1203):  f310
  (2103):  f311
  (2130):  f315
  (1230):  f318
  (1302):  f322
  (3102):  f324
  (3120):  f327
  (1320):  f330
  (2301):  f335
  (3201):  f336
  (3210):  f339
  (2310):  f342
Conjugacy class of f275 also contains:
  (1023):  f277
  (0213):  f287
  (2013):  f292
  (0312):  f299
  (3012):  f304
  (1203):  f313
  (2103):  f316
  (1302):  f325
  (3102):  f328
  (2301):  f337
  (3201):  f340
Conjugacy class of f278 also contains:
  (0213):  f293
  (1203):  f319
Conjugacy class of f279 also contains:
Conjugacy class of f280 also contains:
Conjugacy class of f281 also contains:
Conjugacy class of f282 also contains:
Conjugacy class of f283 also contains:
  (1023):  f284
  (0213):  f296
  (0312):  f308
Conjugacy class of f289 also contains:
  (0132):  f300
Conjugacy class of f290 also contains:
  (0132):  f301
Conjugacy class of f294 also contains:
  (0132):  f306
Conjugacy class of f295 also contains:
  (0132):  f307
Conjugacy class of f297 also contains:
  (1023):  f321
Conjugacy class of f305 also contains:
  (1023):  f331
Conjugacy class of f312 also contains:
  (0132):  f323
  (0231):  f334
Conjugacy class of f314 also contains:
  (0132):  f326
  (0231):  f338
Conjugacy class of f317 also contains:
  (0132):  f329
  (0231):  f341
Conjugacy class of f320 also contains:
  (0132):  f332
  (0231):  f344
Conjugacy class of f333 also contains:
Conjugacy class of f343 also contains:
Conjugacy class of f345 also contains:
  (0132):  f351
  (0231):  f355
  (0213):  f356
  (1230):  f361
  (1203):  f362
  (0321):  f365
  (0312):  f366
  (1320):  f370
  (1302):  f371
  (2310):  f375
  (2301):  f376
Conjugacy class of f346 also contains:
  (0132):  f348
  (0231):  f352
  (0213):  f357
  (1230):  f358
  (1203):  f363
  (0321):  f367
  (0312):  f368
  (1302):  f372
  (1320):  f373
  (2301):  f377
  (2310):  f378
Conjugacy class of f347 also contains:
  (0132):  f349
  (0231):  f353
  (0321):  f379
  (0213):  f384
  (1203):  f385
  (0312):  f387
Conjugacy class of f350 also contains:
  (0213):  f354
  (1230):  f360
  (0312):  f364
  (1320):  f369
  (2301):  f374
  (3201):  f383
  (2130):  f386
  (3102):  f389
  (1023):  f390
  (3012):  f391
  (2031):  f392
Conjugacy class of f359 also contains:
  (0132):  f380
  (0231):  f382
Conjugacy class of f381 also contains:
  (0213):  f388


==> anc/context_K2.cxt <==
B

392
167

000000000000000000000000
111111111111111111111111
222222222222222222222222
333333333333333333333333
000000111111001101001101
000000111111001110001110
000000111111020222131333
000000111111021222031333
000000111111222222333333
000202111313021222031333
000202111313121222030333
000202111313222222333333
000203111213020222131333
000203111213021222031333
000203111213021233031322
000203111213222222333333
010010010111000000111111
010010010111000101101101
010030012111222123303323
010212010313020323121323
012003011231201223033123
101000101101101000010111
101000101101101101000101
101303101202131232030232
102000101131202232333132
222222333333222323323323
222323333232232232333232
232030232131202101303101
232232232333222323323323
232233232233222222333333
232233232233323222232333
232333232232232232333232
000000000333000333333333
000000003033003033333333
000000131131202202333333
000000101131202232333333
000303303303030030030333
000303000303030333030333
030030333333000000303303
030030030333000303303303
101000202232101131333232
101000212212121121333232
101000131131202202333232
102000232232101101333132
102000202232101131333132
102000212212121121333132
111111121222111212222222
111212111212121222121222
112212222222111111121122
112212212212121121121122
212111222121212111222121
212212212111222121121121
000000002202222222000222
000000002220222222002022
000000010111222222323323
000000012111222222303323
000202000000020222222222
000202000202020222020222
010010012111222323303323
010010111111222323333333
010010212111222323303303
010030010111222123323323
010030012133222123301123
010030111111222123333333
111111111313333333131333
111313111313131333131333
111333111111131133333333
111333313111131133313313
131131131131333131333131
131333131131131131333131
202000202000202202202202
202000202202202202000202
000000111111222222001122
000000111111222222012120
000000111111001133333333
000000111111013130333333
000000002233222222333333
000000023230222222333333
112233111111222222333333
112233111112222322333331
000000111111001101100101
000000111111001133031333
000000111111001133130333
000000111111011033031333
000000111111021222001122
000000111111021222011022
000000111111021222100122
000000111111021222120201
000000111111021222130333
000000111111031301130333
000002111112031322031301
000202111212021222021222
000202111212021222120222
000202111212222222222222
000202111212222222323222
000203111213021222130333
000203111213120222031333
000303111313031333031333
000303111313031333130333
000303111313333333333333
030030131131001133333333
202000212111222222001122
222323222323232333232333
232232232232222222323222
232232232232323222323222
232333232333232333333333
000000002202222222020202
000000002233222222303323
000000002233222222323303
000000012111222222001122
000000012111222222021102
000000012111222222120201
000000012111222222201120
000000012111222222323303
000000022033222222303323
000000032302222222323303
000010032311222221300223
000303002233232232333333
010010012111222121101121
010010012111222121121101
010010111111222121111111
010010111111222121131131
010030012111222123323303
010030210111222123303323
030030032333222323303323
030030032333222323323303
030030333333222323333333
101000111111121222001122
111313111111131131131131
111313313111131131131131
131131131333111313313313
131333131333131333333333
000000000333030303333333
000000002233202232333333
000000002233232202333333
000000032203202232333333
000000101131001133333333
000000101131031103333333
000000101131130301333333
000000101131232202333333
000000101131301130333333
000000233002232202333333
000202002233222222323323
001000201132200332333331
010010111111001133131333
101000101131101131333131
101000101131131101333131
101000111111111111333131
101000111111121121333131
102000101131232202333132
102000131101202232333132
111212111111121121121121
111212121121121121121121
202000202232202232333232
202000202232232202333232
202000222222222222333232
212111212212212212111212
212212212212222222121222
000000000303000303000303
000000003303003303000303
000000010111020222001122
000000101101202202000000
000000101101202202000303
030333030030030030333030
030333030333030333333333
102000101101202202000102
102000101101202202000201
102000101131202232333231
102000102131201232333132
102000111111222222001122
102000111111222222001221
102000111111222222002112
102000111111222222120201
102000111111222222333231
102012131111232222330102
112212111111222222121221
112233111111222222333132
112233111111222222333231
112233111121222212333132
112233111231222132331122
112233111313222323333333
132333131131232232333132
132333131131232232333231
132333332233331133333132
000000000202000202000202
000000000222000202002202
000000010111000000303303
000000010111000202303303
000000101101001133030333
010030010111000103303303
010030010111000301303303
010030012111222321303323
010030012131222123301323
010030111111001133333333
010030111111001331333333
010030111111003113333333
010030111111130301333333
010030111111222321333333
011330211111220103323333
111333111111131331333333
112233111111222123333333
112233111111222321333333
112233111131222123331333
112233111212222222333232
112233112133223113331123
202202202000222020020020
202202202202222222020222
212232212111222123323323
212232212111222321323323
212232222233222123221122
000000000000020222030333
000000000101000101000101
000000000101000111000111
000000000101020222030333
000000002233202202303303
000203000203020222030333
000203000203020223030332
000203002233222222333333
000203002233222223333332
000203002233222232333323
000203002233223222332333
000203111213021223031332
000203111213021232031323
000203111213222223333332
001213231213220222330333
111010111010101000101000
111010111111101101101101
111111111111121222131333
111213111213121222131333
111213111213121223131332
112233111111222121333131
112233111213222222333333
112233111213222223333332
112233111213222232333323
112233111213223222332333
232233232233222223333332
000202000303020323020323
000202111213021222021323
000203010213020222031333
000203101203021222030333
000203111212021222031232
000303000202030232030232
010212010212020222121222
010313010313030333131333
101202101202121222020222
101303101303131333030333
111212111313121323121323
111313111212131232131232
010010010313000303101303
010010012111222123101323
010030010111020123303323
010030012111202103303303
010030012111222121303121
010212010111020121121121
030030030131000101303101
030232030333020323323323
212010212111202101101101
212212212313222323121323
232030232333202303303303
232232232131222121323121
101000101131101232333132
101000101202101202000202
101303101101131131030131
102000101101202232030132
102000101131202131333131
102000101131202202303102
131030131131101101303101
131333131232131232333232
202000202101202101000101
202303202202232232030232
232030232232202202303202
232333232131232131333131
222222222222222222223222
222222222233222222323323
222222222323222323222323
222233222222222222333232
222323222222232232232232
222323222323232333233333
232232232232223222323222
232232232333223323323323
232333232232233232333232
232333232333233333333333
232333233332333333333232
233332232333333333323323
111111111111111111111131
111111111111111133131333
111111111313111313111313
111133111111111111333131
111313111111133131131131
111313111313133333131333
113333111313333333333333
131131131131111111313111
131131131333111313313333
131333131131133131333131
131333131333133333333333
131333333333133331333131
111111111111111111111121
111111111111121222111122
111111111212111212111212
111212111111121121122121
111212111212121222122222
112211111111222121111111
112222111212222222222222
212111212111212111111111
212111212212212212111222
212212212111222121122121
212212212212222222122222
212212222222222121122221
000000000000000000000003
000000000000000033030333
000000000033000000303303
000000000303003303000303
000303000000030030030030
000303000303033333030333
000303003333333333333333
030030030030000000303000
030030030333003303303303
030030333333003333333333
030333030030030030333033
030333030333033333333333
000000000000000000000002
000000000000020222000022
000000000202000202002202
000000002200202202000000
000202000000020020020020
000202000202020222022222
000202002222222222222222
202000202000202000000000
202000202202202202002202
202000222222222222002222
202202202000222020020022
202202202202222222022222
000000000000000000000001
000000000101000101000111
000000010111000000001100
000000101101001100000000
010010010010000000101000
010010010111000101101111
010010111111001111111111
101000101000101000000000
101000101101101101000111
101000111111111111001111
111010111010101000101001
111010111111101101101111
000000101101021222000122
000000111010021222001022
000000111111021222011122
000000111010001033031333
000000111111011133031333
000002000002030322030300
000000010111000133031333
000000002033222020303323
000000022233222222303323
000010030311000001300003
000000000233020222303323
000000012111202202001102
000000012111222020001120
112133111111212212333132
112233111121222222333132
101011131111131111330101
111233111111121222333132
102000111111222121001121
102000111111212212001112
001000201102200002000001
000000002203202232030333
000000101131001103303303
000000002230202232333030
000000101131001130333030
011110211111220101121111
112213111111222123131333
010030111111001131333131
010030111111001113313313
112231111111222123313313
001212221212220222220222
112232111213222222323323
000203002232222222333232
000203002223222222232333
112223111213222222232333
000000302233202232333333
112233113111222123333333
000203002233223222333333
112233111213223222333333
001313331313330333330333
000000012111222222201122
102000111111222222002122
202022232222232222330202
000000101131301133333333
010030113111001133333333
230032330333332323333303
111112111112131322131311
331333231132233332333331
232222212122222322123321
A1
A2
A3
A4
A5
A6
A7
C1
C2
C3
D1
D2
D3
E1
E2
E3
E4
F1
F2
F3
F4
F5
F6
u6
u7
u9
u11
u13
u14
u18
u19
u22
u23
u24
u25
u26
u28
u29
u31
u33
u35
u36
u37
u38
u41
u43
u44
u46
u47
u49
u50
u52
u53
u55
u56
u58
u59
u61
u62
u66
u67
u70
u71
u72
u73
u74
u76
u77
u79
u82
u83
u88
u91
u92
u94
u96
u97
u98
u100
u103
u104
u107
u109
u110
u111
u112
u113
u115
u116
u118
u121
u122
u123
u124
u126
u129
u131
u132
u133
u134
u137
u139
u140
u142
u143
u144
u145
u146
u148
u151
u152
u155
u157
u158
u159
u161
u163
u164
u167
u172
u173
u176
u178
u179
u181
u182
u183
u184
u185
u188
u189
u193
u194
u196
u197
u199
u200
u202
u203
u205
u206
u208
u209
u211
u212
u214
u217
u218
u219
u220
u222
u224
u226
u227
u229
u230
u231
u232
u233
u236
u237
u241
u242
u244
u246
u248
u249
.XXX............X...XXXXXXXXXXX..X..X..XXX....X..XXX..X................................................................................................................
X.XX...........X..XX..X........XX.X..X...............................XXXXXX...............................X.XX..X.............................X.XXX....................
XX.X..........X..X.X.X.............X........XX.........X.........X..............XX.........X........XX........XX...............XX........X.........X.........XX........
XXX..........X...XX.X.................X.........X....X..X...........X...............X..X....X...........X.........X........X..X........X..X....X....X....X..X..........
..XX......X......X....X...X.X...........................................X.X............................................................................................
..XX......X......X....X................................................................................................................................................
..........X...............X.X...........................................X.X.........................................X.XXX.........................................X.XXX
..........X......X....X...X.X...........................................X.X.........................................X.XXX.........................................X.XXX
.......XXXXXXXXXXXXXXXX................................................................................................................................................
....X.....X........................X..X..........................X..X..................................................................................................
....X....XX............................................................................................................................................................
..........X........................X..X...X.........X............X..X......X.........X............X......X............................X......X.........................
....X.....X...............X.X...........................................X.X............................................................................................
....X....XXXX....X....X...X.X......X..X..........................X..X...X.X........................................X.X...X..X..........................X..X......X.X...
....X.....X......X....X...X.X......X..X..........................X..X...X.X............................................................................................
..........X......X....X............X..X...X.........X............X..X......X.........X............X......X............................X......X.........................
..XX......X............X.X............................................X..X.............................................................................................
..XX.X....X............X.XX.X.X...X........X...X........X....X....X...X.XXX........X...X....X.......XX.........X............................X........XX................
.....X.X..XXX.....X..X........X...X..............X......X....X....X...........X....X......................X....X...........X....X....X......X..............X...X.......
....XX..X.XXX......XX..................................................................................................................................................
..........XXXXXXX......................................................................................................................................................
..XX......X.............X..X.........................................X.X...............................................................................................
..XX..X...X.............X.XXX...XX...........X...........XXX.......X.X.XX.X.....XX............X........X...X.....X.....................X..X.........X..................
....X.XX..XXX.....X..X.................................................................................................................................................
......X.X.XXX......XX...........XX.......X...X.............X.......X..................X.......XX.......X..................X.......X.............X...X.......XX.........
XX........X............................................X............................X.............................X......................X.............................
XX........X.....................................X..........................................X............X..........................................X...................
.....XX..XXXX....X....X................................................................................................................................................
XX...X....X..................XX...XX.XX...........X....XX....XXX.XX.X..........X...XX..........................XX.X.....................XX..X..........................
XX........X......X....X............X..X..........................X..X..................................................................................................
XX........X......X....X................................................................................................................................................
XX....X...X....................XXX.XX.X......XX.X..........XX...XX.XX.....................XX..X.X......XX........................................X.XX..................
.XX.........X......XX............X.......X..........................................................................................................X.......X..........
.XX.........X......XX..................................................................................................................................................
............X....................X.......X......................X...........X.....X.......X........X.......X.....X...........X......................X.......X..........
............X......XX............X.......X......................X...........X.....X.......X........X.......X.....X...........X......................X.......X..........
.XX.........X.......................X..............X......................................................................................X..............X.............
.XX.X.......X.............X......X.XX.X..XX........XX..................XXX..........................................XXX..................XX........XX..X.XX.X......X...
.XX.........X.................................X.......X................................................................................X.......X.......................
.XX..X......X.................X..XX......X.X..XX......X.X.....X...............XX..............................XX...............X.....X.X......XX..X.X......XX..X.......
......X.....X...................X............X..................................................................................................X............X.........
............X...................X............X...........XX.X................................X..X................................X.XX...........X............X.........
......X.X...X..........................................................................................................................................................
......X.....X....................X.......X..........................................................................................................X.......X..........
......X.....X......XX...........XX.......X...X..................................................................................................X...X.......XX.........
............X......XX...........X............X...........XX.X................................X..X................................X.XX...........X............X.........
X..X........X..................X.................................................X..........................X.................................................X........
X..XX.......X..........XX.X....XX..X..X......X..X.......................X........X..X....................X..X........X.......................X..X......X..X..XX....X.XX
X..X........X......XX..................................................................................................................................................
X..X........X......XX...........X............X..................................................................................................X............X.........
X..X........X...............................X...................................X............................X...................................X.....................
X..X.X......X.................X.X.X....XX...XX.......X..X......X..............X.X............................X.X..............X......X..X.......XX...XX....X.X.X.......
.X.X.......X......X..X........X..................X.............................................................X................X......................................
.X.X.......X......X..X.................................................................................................................................................
...........X..................X..................X............X................X........XX.....................X................X..........X.........XX.........X......
...........X......X..X........X..................X............X................X........XX.....................X................X..........X.........XX.........X......
.X.X.......X.................X.........X.............................................................X.........................X.......................................
.X.XX......X..............X..XX....X..XX..X......X..X................XX.X............................X..X......X..XX.....X..X..XX................................X...XX
.....X.....X......................X.....................X.................................................X................X...........................................
...........X......................X........X...X........X......X.............X...................X....X...X................X............X...............X..............
.....X.X...X...........................................................................................................................................................
.....X.....X..................X..................X.............................................................X................X......................................
.....X.....X......X..X........X...X..............X......X.................................................X....X...........X....X......................................
...........X......X..X............X........X...X........X......X.............X...................X....X...X................X............X...............X..............
X.X........X.........................X......................................................X.................................X...............X........................
X.X.X......X.............XXX......XX.XX................XX...............X..................XX............XX........XX.X..X.XX.X..............XX..................X.....
X.X........X......X..X............X.....................X.................................................X................X...........................................
X.X........X......X..X.................................................................................................................................................
X.X........X.........................................X.................................X........................X.................................X....................
X.X...X....X....................XXX.........XX.....X.XX.X...X.........................XX.......XX.........XX....XX........XX......X...............X.X.........X........
.X.X.......X............................X.........X.................................................X.........X........................................................
.X.X..X....X..................X.XX......X....X...XX......XX.....X.....................X...X....X....X.......XXXX..........X.....X.X............X....X....X.............
...X.........X...XX.X..................................................................................................................................................
...X.........X.........................................................................................................................................................
..X...........X..X.X.X.................................................................................................................................................
..X...........X........................................................................................................................................................
.X.............X..XX..X................................................................................................................................................
.X.............X.......................................................................................................................................................
X...............X...XXX................................................................................................................................................
X...............X......................................................................................................................................................
..XX.............X........X.X...........................................X.X............................................................................................
..X..............X.......XXX...........................................XXX...........................................................................................XX
..X..............X.......XX............................................XX............................................................................................XX
..X..............X.......X.X...........................................X.X.............................................................................................
...X.............X.....XX.X..........................................XX.X...........................................X.X................................................
...X.............X.....XX............................................XX................................................................................................
...X.............X.....X..X..........................................X..X...........................................X.X................................................
...X.............X......X.X...........................................X.X...........................................X.X................................................
.................X........X.X...........................................X.X.........................................X.XXX.........................................X.XXX
..X..............X........XX............................................XX...........................................................................................XX
.................X........X.............................................X..............................................XX.........................................X.X..
...XX............X........X........X..X..........................X..X...X............................................................................................XX
...XX............X........X.............................................X............................................................................................XX
...X.............X.................X......X......................X.........X......................X......X.............................................................
.................X.................X..X...X.........X............X..X......X.........X............X......X............................X......X.........................
....X............X........X.X...........................................X.X........................................X.X.................................................
....X............X........X.X...........................................X.X......................................................................................X.X...
..X.X............X........X........X..X..........................X..X...X...........................................X.X................................................
..X.X............X........X.............................................X...........................................X.X................................................
..X..............X....................X.............X...............X................X................................................X......X.........................
..X..............X...............XX...................X.X......XX.........................X.X...........................................X.X.......X.X..................
...X.............X............X.X.......X....X..............X.X................X.X..............X....X.......X.X.......................................................
XX...............X.................X............X................X..................X...................X.........X....................................................
XX...............X.................X..X................X.........X..X......................X.............................................X.........X...................
XX...............X....................X................X............X......................X.............................................X.........X...................
XX...............X.................X..X.........X................X..X...............X...................X.........X....................................................
.X.X..............X...........X..................X.............................................................X................X......................................
.X................X..........XX...................X...........................................................XX...............X.....................XX................
.X................X..........XX...............................................................................XX.....................................XX................
...X..............X...........X........XX.....................X................X....................XX.........X.......................................................
...X..............X...........X........X......................X................X....................X..........X.......................................................
...X..............X...........X.........X.....................X................X.....................X.........X.......................................................
...X..............X....................XX...........................................................XX.................................................................
..................X...........X..................X............X................X........XX.....................X................X..........X.........XX.........X......
.X................X..........X....................X...........................................................X................X.......................................
.X................X...........X...................X............................................................X...............X.....................XX................
..................X...........X.........................................................XX.....................X...........................X....................X......
.X................X..............X.XX.X..................................................................X.X.....XX..........................X.X...XX..................
...X.X............X...........X...X.....................X.................................................X....X...........X.........................XX................
...X.X............X...........X................................................................................X.....................................XX................
...X..............X...............X........X...................X.............X...................X........X............................................................
..................X...............X........X...X........X......X.............X...................X....X...X................X............X...............X..............
.....X............X...........X..................X...........X................X................................X................X......................................
.....X............X...........X..................X.............................................................X................X...........X..................X.......
.X...X............X...........X...X.....................X.....X................X..........................X....X...........X...........................................
.X...X............X...........X...............................X................X...............................X.......................................................
.X................X............................X........X.............................................X....................X............X...............X..............
...X..............X.....X.X.....X............X..............X.........X.X........X..............X............X......X.X................................................
X.X...............X...............X..X..................X.................................................X.....X..........X..................X...X....................
X.X...............X..................X..................X.......................................................X..........X..................X...X....................
X.X...............X...............X..................X.................................X....X.............X...................X........................................
X.X...............X...............X..................X..X..............................X....X.............X................X..X........................................
.XX................X.............X.......X..........................................................................................................X.......X..........
.X.................X.............X..X.........X............................................................X.....X.............................X....X....X.............
.X.................X.............X..X......................................................................X.....X.............................X....X..................
.X.................X.............X............X............................................................X.....X..................................X....X.............
..X................X.............X.................X..X.........X.........................X............................................X..X.........X..................
..X................X.............X.................X............X.........................X............................................X............X..................
..X................X.............X....................X.........X.........................X...............................................X.........X..................
...................X.............X.......X......................X...........X.....X.......X........X.......X.....X...........X......................X.......X..........
..X................X...............................X..X................................................................................X..X............................
.X.................X................X.........X................................................................................................X.........X.............
.X.................X.........XX....X..X..................................................................X....XX..X..........................X.....X.XX................
...................X.............X..........................................X.....X................X.........................X......................X..................
..X................X.....XX.......X.....................X......X.......XX...................X...........................................X.........X..................XX
..X...X............X............XX...........X.............................................................X.....X..............................X...X........X.........
..X...X............X.............X.........................................................................X.....X..................................X..................
..X................X............X........................X..X................................X.....................................X............X......................
...................X............X............X...........XX.X................................X..X................................X.XX...........X............X.........
......X............X.............X.......X.........................X..................X.............................................................X.......X..........
......X............X.............X.......X.............................................................X..................X.........................X.......X..........
X..X...............X...........XX............X..............................................................XX..................................XX...........X.........
X..X...............X...........X.............X..............................................................XX...................................X...........X.........
.X....X............X............XX...........X..................X.........................X.....................................................X...X........X.........
.X....X............X.............X..............................X.........................X.........................................................X..................
.X.................X.........................X............X.....................................X................................X..X........................X.........
X..X...............X............X...........X...................................XX..............................................................X.............X........
X..X...............X............X...........XX..................................XX..............................................................X............XX........
.XX.................X............X..X....X....X....X..X.............................................................................................X.......X..........
.XX.................X...............X.........X....X..X.............................................................................................X.......X..........
...X................X...X.X...X.........X.....................X.......X.X......X.....................X.........X....X.X................................................
...X................X............X.......X......................X...........X......................X.......X...........................................................
....................X............X.......X......................X...........X.....X.......X........X.......X.....X...........X......................X.......X..........
.XX.................X............X.......X.............................................................................................X..X....X.........X.............
.XX.................X............X.......X.............................................................................................X..X....X....X....X..X..........
...X..X.............X...........XX.......X...X...........XX.........................................................................................X.......X..........
...X..X.............X...........X............X...........XX............................................................................................................
......X.............X...........X............X.............X...................................X................................................X............X.........
......X.............X...........X............X................................................X...................................X.............X............X.........
...X................X...........X............X..............X...................XX..............X...........XX.........................................................
...X................X...........X............X..............X...................X...............X...........X..........................................................
...X................X...........................................................XX..........................XX.........................................................
...X................X...........X............X..............X....................X..............X............X.........................................................
....................X...........X............X...........XX.X................................X..X................................X.XX...........X............X.........
....................X...........X............X...............................................X...................................X.XX..................................
X..X................X...........X............X..................................................................................................X............X.........
X...................X..........XX...........XX...........XX......................................................................................X............X........
X...................X..........XX...........XX...........XX............................................................................................................
X...................X..........X............X....................................................................................................X............X........
X...................X...........X............X...........XX......................................................................................X............X........
X...................X.............XX.XX...XX...XX...XX.XX..............................................................................................................
X.....X.............X...........XX.......X...X..............X...................................X...................................................X.......X..........
X.....X.............X...........X............X..............X...................................X......................................................................
X...................X.............................................................X.......X......................X...........X......................X.......X..........
.X.X.................X.......XX........XX........XX............................................................X................X......................................
.X.X.................X.......X.........XX.........X............................................................X................X......................................
..X..................X........X..................X............X.........................X..................................................X.........X.................
.....................X........X..................X............X................X........XX.....................X................X..........X.........XX.........X......
..X..................X...XX......X....................X.........X......XX.................X...............................................X.........X................XX
..X..X...............X........X...X........X...X.X......X......................................................X................X......................................
..X..X...............X............X........X...X........X..............................................................................................................
.....X...............X............X.....................X.........X.......................................X................X.........X.................................
.....X...............X............X.....................X..........................X......................X................X...............................X...........
..X..................X............X.....................X......X.......................X....X...........................................X.....X...X....................
..X..................X............X.....................X......X.......................X................................................X.....X........................
..X..................X.................................................................X....X.................................................X...X....................
..X..................X............X.....................X......X............................X...........................................X.........X....................
.....................X............X........X...X........X......X.............X...................X....X...X................X............X...............X..............
.....................X............X.....................X....................X...................X....X.................................................X..............
X.X..................X............X.....................X.................................................X................X...........................................
X....................X............X..X.....X...X.....X..X.......................................................X.............X........................................
X....................X............X..X.....X...X.....X..X..............................................................................................................
X....................X............X........X...X........X.......................................................X.............X........................................
X....................X.........XX..X..X...X.XX..X...X..X.XX............................................................................................................
X....................X...............X...............X..........................................................X.............X........................................
.X.X.................X........X..................X..................................................XX........X................X.......................................
.X.X.................X........X..................X..................................................XX........XX...............XX......................................
X....X...............X........X...X..............X......X......X...............................................X................X.......X..............................
X....X...............X............X.....................X......X........................................................................X..............................
X....................X.........................................................X.........X.....................X................X.....................X.........X......
.X....................X...X.X.......................................................................................X..X..........................................X..X.
..XX..................XXXXXXX...........................................X.X............................................................................................
..XX..................XXXX.X............................................X.X............................................................................................
......................X...X.X...........................................X.X.........................................X.XXX.........................................X.XXX
.X....................X......XX..X..X......................................................................X..XX.X.............................X....XXX................
.X..X.................X...X.X......X..X...X.........X...................X.X............................................................................................
.X..X.................X............X..X...X.........X..................................................................................................................
.X....................X............X..X.................................................................XX........X......................X...X.....X...................
.X....................X............X..X.................................................................XX...............................X...X.........................
.X....................X............X..X..................................................................X........X..........................X.....X...................
.X....................X.................................................................................X.........X......................X.........X...................
....X.................X............X..X..........................X..X....................................................X.............................X...............
....X.................X............X..X..........................X..X.......................................................X.............................X............
......................X............X..X...X.........X............X..X......X.........X............X......X............................X......X.........................
......................X............X..X....................................X.........X............X...................................X................................
..XX..................X...X.X........................................XXX.X.............................................................................................
..XX..................X...X.X........................................XXXXXX............................................................................................
X.....................X.................................................X.X...........................................X.X...........................................X.X
X...X.................X...X.X......X..X.................................X.X..............................X...................................X.........................
X...X.................X............X..X..................................................................X...................................X.........................
X.....................X........XX.X..X.....XXX.X.....X..XXX............................................................................................................
X.....................X............X..X...X.....X...X..X............................X......X...........................................................................
X.....................X............X..X...X.....X...X..X...............................................................................................................
X.....................X............X..X...X.........X...............................X......X...........................................................................
X.....................X.........................X......X............................X......X...........................................................................
XX....................X............X..X..........................X..X..................................................................................................
.X..X..............................X..X...X.........X...................................................X................X.........................X......X............
....X..............................X..X..........................X..X.......................................................X.............................X............
....X.....................X.X...........................................X.X......................................................................................X.X...
....X.....................X.X...........................................X.X........................................X.X.................................................
....X..............................X..X..........................X..X....................................................X.............................X...............
.X..X..............................X..X...X.........X.............................................................X.........X............X.............X...............
...XX...................X.X..........................................X..X..........................................X...............................................X.XX
..X.X.....................XX...........................................XX...........................................XXX..........................................X.....
...XX..................X..X...........................................X.X............................................X...........................................X...XX
..X.X....................XX.............................................XX.........................................XX.X............................................X...
X...X..............................X..X.........X..........................................X.............X..................X................X.........X...............
X...X..............................X..X................X............................X....................X...............X...................X............X............
..X..X............................X........X...X........X.........X....................X..........................................................X........X...........
.....X............................X.....................X..........................X......................X................X...............................X...........
.....X........................X..................X.............................................................X................X...........X..................X.......
.....X........................X..................X...........X................X................................X................X......................................
.....X............................X.....................X.........X.......................................X................X.........X.................................
...X.X........................X.........X....................X......................................X..........X.....................................XX........X.......
..X..X............................X........X...X........X..........................X........X........................................X........X........................
.X...X........................X...................X...........X...............XX..............................XX............................X..........................
...X.X........................X........X......................................X......................X.........X............................X........XX................
X....X............................X..................X..X......X...................X............................X....................X..X..............................
.X...X.......................XX..............................XX................X...............................X...............X...............................X.......
X....X............................X..X..................X......X..X...........................................................X.........X..................X...........
......X.........................X............X................................................X...................................X.............X............X.........
...X..X.........................X............X...........XXX....................X............................X....................X....................................
..X...X..........................X....................X............X.......................................X.....X........X............X............X..................
......X..........................X.......X.............................................................X..................X.........................X.......X..........
......X.........................X............X.............X...................................X................................................X............X.........
......X..........................X.......X.........................X..................X.............................................................X.......X..........
..X...X..........................X.................X..................................X................X...X.....X........................X.........X..................
X.....X.........................X...........XX..............X.................................XXX................................................X.....................
...X..X.........................X............X...........XX......................X............XX............X..........................................................
.X....X..........................X............X.................X.....................X...X............X.......................................X....X..................
.X....X..........................X..X...........................X..X......................X...............................X.........................X....X.............
X.....X........................XX............X.............XX...................................X.................................X...........................X........
XX.................................X...................X.........X.........................X.............................................X.........X...................
XX.................................X...................X.........X.............................................X.........................X............X................
XX.................................X...................X.........X..................X.............................X......................X.............................
XX.................................X.........X............X......X.........................X.......................................................X...................
XX.................................X............X................X.........................X............X..........................................X...................
XX.................................X............X................X..................X...................X.........X....................................................
XX....................................X................X............X......................X.............................................X.........X...................
XX....................................X................X............X...............X.............................X......................X.............................
XX....................................X.........X...................X......................X............X..........................................X...................
XX....................................X.........X...................X...............X...................X.........X....................................................
XX....................................X.........X...................X...................................X........X..................................X..................
XX....................................X........X........X...........X...............X.............................X....................................................
X.X...............................X..X....................................................................X.....X.............................X...X....................
X.X...............................X..X..................................X.................................X...................................X.......................X
X.X...............................X..X......................................................X.............X...................X...............X........................
X.X.............................X.X......................X................................................X.....X.................................X....................
X.X..................................X..................X.......................................................X..........X..................X...X....................
X.X..................................X..................X...................................X..............................X..X...............X........................
X.X...................................X.............X...X...................................X..............................X..X........................................
X.X...............................X..................X.................................X..................X.....X.................................X....................
X.X...............................X..................X.................................X....X.............X...................X........................................
X.X..................................................X..X..............................X........................X..........X......................X....................
X.X..................................................X..X..............................X....X..............................X..X........................................
X.X..................................................X..X..............................X..X................................X........................X..................
X..X...........................XX...........................................................................XX..................................XX.....................
X..X...........................XX.......................................X...................................X.........X.........................X......................
X..X...........................XX................................................X..........................X...................................X.............X........
X..X...........................X.............X..............................................................XX...................................X...........X.........
X..X...........................X.............X...................................X..........................X................................................XX........
X..X............................X.X........X.................................................................X..................................XX.....................
X..X...............................X......X..X...................................X...........................................................................XX........
X..X............................X...........X...................................X............................X..................................XX.....................
X..X............................X...........X...................................XX..............................................................X.............X........
X..X........................................XX..................................X............................X...................................X...........X.........
X..X........................................XX..................................XX...........................................................................XX........
X..X........................................XX.................................XX..............................X.............................................X.........
.XX..............................X..X....X....X....X..X................................................................................................................
.XX.......................X......X..X....X.........X.................................................................................................................X.
.XX...........................X..X.......X....X.......X..............................................................................................X.................
.XX.................................X.........X....X..X.............................................................................................X.......X..........
.XX..............................X..X....X.........X......................................................................................X..............X.............
.XX.................................X..............X......................................................................................X.........X....X..X..........
.XX...................................X...................................................................................................X..X......X....X..X..........
.XX..............................X.......X....X.......X................................................................................X.......X.......................
.XX...........................................X.......X................................................................................X.......X....X.......X..........
.XX.....................................................X..............................................................................XX......X....X.......X..........
.XX..............................X.......X.............................................................................................X..X....X.........X.............
.XX....................................................................................................................................X..X....X....X....X..X..........
.X.X.........................XX........XX........XX....................................................................................................................
.X.X......................X..XX........X.........X..................................................................X..................................................
.X.X.........................X.........XX.........X............................................................X................X......................................
.X.X..........................X..X......X........XX........................................................X...........................................................
.X.X.........................XX........X.........X...................................................X.........................X.......................................
.X.X.........................X.........X.............................................................X.........X...............XX......................................
.X.X...............................X.................................................................X...X.....X...............XX......................................
.X.X..........................X.........X........XX.................................................X.........X........................................................
.X.X....................................X.........X.................................................X.........XX................X......................................
.X.X.........................................X..................................................X...X.........XX................X......................................
.X.X..........................X..................X..................................................XX........X................X.......................................
.X.X................................................................................................XX........XX...............XX......................................
..XX...................XXXXXX..........................................................................................................................................
..XX...................XXX.X............................................X.X............................................................................................
..XX...................X.XX.X.X...............................X........................................................................................................
..XX....................X.XXX....X..............................X......................................................................................................
..XX...................X.XX.X.........................................X..X.............................................................................................
..XX...................X.X............................................X.XXX............................................................................................
..XX..............................X............................X......X.XXX............................................................................................
..XX....................X.XXX........................................X.X...............................................................................................
..XX....................X..X.........................................X.XX.X............................................................................................
..XX............................X...........................X........X.XX.X............................................................................................
..XX......................X.X........................................XXX.X.............................................................................................
..XX.................................................................XXXXXX............................................................................................
...X...................X..X..........................................X..X...........................................X.X................................................
...X...................XX.X..........................................XX.............................................X..................................................
...X...................XX............................................XX.X.............................................X................................................
..X......................XXX...........................................X.X...........................................................................................X.
..X......................X.X...........................................XXX............................................................................................X
.X........................X............................................................................................X..........................................X....
..X.......................XX............................................XX...........................................................................................XX
.X...........................XX...................X...........................................................X................X.....................X.................
.X...........................X....................X...........................................................XX...............X......................X................
..X...........................X.........................................................X..................................................X...........................
.X............................X...................X............................................................X...............X.....................XX................
...X..........................X........X......................X................X....................X..........X.......................................................
...X..........................X........XX.....................X.....................................XX.................................................................
X..............................XX...........X............X.......................................................................................X............X........
X..............................X............XX............X......................................................................................X............X........
..X.............................X............................................................X.....................................X...................................
X...............................X............X...........XX......................................................................................X............X........
...X............................X............X..............X...................X...............X...........X..........................................................
...X............................X...........................X...................XX..........................XX.........................................................
...X.............................X..........................................X......................X...................................................................
.X...............................X............X............................................................X.....X..................................X....X.............
..X..............................X.................X............X.........................X............................................X............X..................
.X...............................X..X.........X............................................................X...................................X.........X.............
..X..............................X.................X..X.........X......................................................................X..X............................
...X..............................X..........................................X...................X.....................................................................
X.................................X........X...X........X.......................................................X.............X........................................
..X...............................X.....................X......X.......................X................................................X.....X........................
..X...............................X............................X.......................X....X.................................................X...X....................
X.................................X..X.....X.........X..........................................................X.............X........................................
...X...............................X.......................................X......................X....................................................................
X..................................X..X...X.........X...............................X......X...........................................................................
.X.................................X..X.................................................................XX...............................X...X.........................
.X.................................X....................................................................XX........X......................X.........X...................
X..................................X......X.....X......X............................X......X...........................................................................
.X..................................X.........X..................................................................X.............................X....X....X.............
X....................................X.........X.....X..X.......................................................X.............X........................................
.X....................................X.................................................................X.........X......................X...X.....X...................
X.....................................X.........X...X..X............................X......X...........................................................................
..X...................................X..............................................X................................................X................................
...X...................................XX......................................X....................XX.........X.......................................................
...X.........................................X..................................XX..............X...........XX.........................................................
.X...........................................X...................................................................................X..X..................................
..X................................................X..X...................................X............................................X..X.........X..................
..X.....................................................X..............................X....X...........................................X.....X...X....................
.X......................................................X.............................................X.................................................X..............
X.......................................................................X...............................................X...........................................X..
X.................................................................................X..........................................X......................X..................
X........................................................................................X.....................X................................................X......


==> anc/context_K2_extended.cxt <==
B

392
256

000000000000000000000000
111111111111111111111111
222222222222222222222222
333333333333333333333333
000000111111001101001101
000000111111001110001110
000000111111020222131333
000000111111021222031333
000000111111222222333333
000202111313021222031333
000202111313121222030333
000202111313222222333333
000203111213020222131333
000203111213021222031333
000203111213021233031322
000203111213222222333333
010010010111000000111111
010010010111000101101101
010030012111222123303323
010212010313020323121323
012003011231201223033123
101000101101101000010111
101000101101101101000101
101303101202131232030232
102000101131202232333132
222222333333222323323323
222323333232232232333232
232030232131202101303101
232232232333222323323323
232233232233222222333333
232233232233323222232333
232333232232232232333232
000000000333000333333333
000000003033003033333333
000000131131202202333333
000000101131202232333333
000303303303030030030333
000303000303030333030333
030030333333000000303303
030030030333000303303303
101000202232101131333232
101000212212121121333232
101000131131202202333232
102000232232101101333132
102000202232101131333132
102000212212121121333132
111111121222111212222222
111212111212121222121222
112212222222111111121122
112212212212121121121122
212111222121212111222121
212212212111222121121121
000000002202222222000222
000000002220222222002022
000000010111222222323323
000000012111222222303323
000202000000020222222222
000202000202020222020222
010010012111222323303323
010010111111222323333333
010010212111222323303303
010030010111222123323323
010030012133222123301123
010030111111222123333333
111111111313333333131333
111313111313131333131333
111333111111131133333333
111333313111131133313313
131131131131333131333131
131333131131131131333131
202000202000202202202202
202000202202202202000202
000000111111222222001122
000000111111222222012120
000000111111001133333333
000000111111013130333333
000000002233222222333333
000000023230222222333333
112233111111222222333333
112233111112222322333331
000000111111001101100101
000000111111001133031333
000000111111001133130333
000000111111011033031333
000000111111021222001122
000000111111021222011022
000000111111021222100122
000000111111021222120201
000000111111021222130333
000000111111031301130333
000002111112031322031301
000202111212021222021222
000202111212021222120222
000202111212222222222222
000202111212222222323222
000203111213021222130333
000203111213120222031333
000303111313031333031333
000303111313031333130333
000303111313333333333333
030030131131001133333333
202000212111222222001122
222323222323232333232333
232232232232222222323222
232232232232323222323222
232333232333232333333333
000000002202222222020202
000000002233222222303323
000000002233222222323303
000000012111222222001122
000000012111222222021102
000000012111222222120201
000000012111222222201120
000000012111222222323303
000000022033222222303323
000000032302222222323303
000010032311222221300223
000303002233232232333333
010010012111222121101121
010010012111222121121101
010010111111222121111111
010010111111222121131131
010030012111222123323303
010030210111222123303323
030030032333222323303323
030030032333222323323303
030030333333222323333333
101000111111121222001122
111313111111131131131131
111313313111131131131131
131131131333111313313313
131333131333131333333333
000000000333030303333333
000000002233202232333333
000000002233232202333333
000000032203202232333333
000000101131001133333333
000000101131031103333333
000000101131130301333333
000000101131232202333333
000000101131301130333333
000000233002232202333333
000202002233222222323323
001000201132200332333331
010010111111001133131333
101000101131101131333131
101000101131131101333131
101000111111111111333131
101000111111121121333131
102000101131232202333132
102000131101202232333132
111212111111121121121121
111212121121121121121121
202000202232202232333232
202000202232232202333232
202000222222222222333232
212111212212212212111212
212212212212222222121222
000000000303000303000303
000000003303003303000303
000000010111020222001122
000000101101202202000000
000000101101202202000303
030333030030030030333030
030333030333030333333333
102000101101202202000102
102000101101202202000201
102000101131202232333231
102000102131201232333132
102000111111222222001122
102000111111222222001221
102000111111222222002112
102000111111222222120201
102000111111222222333231
102012131111232222330102
112212111111222222121221
112233111111222222333132
112233111111222222333231
112233111121222212333132
112233111231222132331122
112233111313222323333333
132333131131232232333132
132333131131232232333231
132333332233331133333132
000000000202000202000202
000000000222000202002202
000000010111000000303303
000000010111000202303303
000000101101001133030333
010030010111000103303303
010030010111000301303303
010030012111222321303323
010030012131222123301323
010030111111001133333333
010030111111001331333333
010030111111003113333333
010030111111130301333333
010030111111222321333333
011330211111220103323333
111333111111131331333333
112233111111222123333333
112233111111222321333333
112233111131222123331333
112233111212222222333232
112233112133223113331123
202202202000222020020020
202202202202222222020222
212232212111222123323323
212232212111222321323323
212232222233222123221122
000000000000020222030333
000000000101000101000101
000000000101000111000111
000000000101020222030333
000000002233202202303303
000203000203020222030333
000203000203020223030332
000203002233222222333333
000203002233222223333332
000203002233222232333323
000203002233223222332333
000203111213021223031332
000203111213021232031323
000203111213222223333332
001213231213220222330333
111010111010101000101000
111010111111101101101101
111111111111121222131333
111213111213121222131333
111213111213121223131332
112233111111222121333131
112233111213222222333333
112233111213222223333332
112233111213222232333323
112233111213223222332333
232233232233222223333332
000202000303020323020323
000202111213021222021323
000203010213020222031333
000203101203021222030333
000203111212021222031232
000303000202030232030232
010212010212020222121222
010313010313030333131333
101202101202121222020222
101303101303131333030333
111212111313121323121323
111313111212131232131232
010010010313000303101303
010010012111222123101323
010030010111020123303323
010030012111202103303303
010030012111222121303121
010212010111020121121121
030030030131000101303101
030232030333020323323323
212010212111202101101101
212212212313222323121323
232030232333202303303303
232232232131222121323121
101000101131101232333132
101000101202101202000202
101303101101131131030131
102000101101202232030132
102000101131202131333131
102000101131202202303102
131030131131101101303101
131333131232131232333232
202000202101202101000101
202303202202232232030232
232030232232202202303202
232333232131232131333131
222222222222222222223222
222222222233222222323323
222222222323222323222323
222233222222222222333232
222323222222232232232232
222323222323232333233333
232232232232223222323222
232232232333223323323323
232333232232233232333232
232333232333233333333333
232333233332333333333232
233332232333333333323323
111111111111111111111131
111111111111111133131333
111111111313111313111313
111133111111111111333131
111313111111133131131131
111313111313133333131333
113333111313333333333333
131131131131111111313111
131131131333111313313333
131333131131133131333131
131333131333133333333333
131333333333133331333131
111111111111111111111121
111111111111121222111122
111111111212111212111212
111212111111121121122121
111212111212121222122222
112211111111222121111111
112222111212222222222222
212111212111212111111111
212111212212212212111222
212212212111222121122121
212212212212222222122222
212212222222222121122221
000000000000000000000003
000000000000000033030333
000000000033000000303303
000000000303003303000303
000303000000030030030030
000303000303033333030333
000303003333333333333333
030030030030000000303000
030030030333003303303303
030030333333003333333333
030333030030030030333033
030333030333033333333333
000000000000000000000002
000000000000020222000022
000000000202000202002202
000000002200202202000000
000202000000020020020020
000202000202020222022222
000202002222222222222222
202000202000202000000000
202000202202202202002202
202000222222222222002222
202202202000222020020022
202202202202222222022222
000000000000000000000001
000000000101000101000111
000000010111000000001100
000000101101001100000000
010010010010000000101000
010010010111000101101111
010010111111001111111111
101000101000101000000000
101000101101101101000111
101000111111111111001111
111010111010101000101001
111010111111101101101111
000000101101021222000122
000000111010021222001022
000000111111021222011122
000000111010001033031333
000000111111011133031333
000002000002030322030300
000000010111000133031333
000000002033222020303323
000000022233222222303323
000010030311000001300003
000000000233020222303323
000000012111202202001102
000000012111222020001120
112133111111212212333132
112233111121222222333132
101011131111131111330101
111233111111121222333132
102000111111222121001121
102000111111212212001112
001000201102200002000001
000000002203202232030333
000000101131001103303303
000000002230202232333030
000000101131001130333030
011110211111220101121111
112213111111222123131333
010030111111001131333131
010030111111001113313313
112231111111222123313313
001212221212220222220222
112232111213222222323323
000203002232222222333232
000203002223222222232333
112223111213222222232333
000000302233202232333333
112233113111222123333333
000203002233223222333333
112233111213223222333333
001313331313330333330333
000000012111222222201122
102000111111222222002122
202022232222232222330202
000000101131301133333333
010030113111001133333333
230032330333332323333303
111112111112131322131311
331333231132233332333331
232222212122222322123321
0000
0001
0002
0003
0010
0011
0012
0013
0020
0021
0022
0023
0030
0031
0032
0033
0100
0101
0102
0103
0110
0111
0112
0113
0120
0121
0122
0123
0130
0131
0132
0133
0200
0201
0202
0203
0210
0211
0212
0213
0220
0221
0222
0223
0230
0231
0232
0233
0300
0301
0302
0303
0310
0311
0312
0313
0320
0321
0322
0323
0330
0331
0332
0333
1000
1001
1002
1003
1010
1011
1012
1013
1020
1021
1022
1023
1030
1031
1032
1033
1100
1101
1102
1103
1110
1111
1112
1113
1120
1121
1122
1123
1130
1131
1132
1133
1200
1201
1202
1203
1210
1211
1212
1213
1220
1221
1222
1223
1230
1231
1232
1233
1300
1301
1302
1303
1310
1311
1312
1313
1320
1321
1322
1323
1330
1331
1332
1333
2000
2001
2002
2003
2010
2011
2012
2013
2020
2021
2022
2023
2030
2031
2032
2033
2100
2101
2102
2103
2110
2111
2112
2113
2120
2121
2122
2123
2130
2131
2132
2133
2200
2201
2202
2203
2210
2211
2212
2213
2220
2221
2222
2223
2230
2231
2232
2233
2300
2301
2302
2303
2310
2311
2312
2313
2320
2321
2322
2323
2330
2331
2332
2333
3000
3001
3002
3003
3010
3011
3012
3013
3020
3021
3022
3023
3030
3031
3032
3033
3100
3101
3102
3103
3110
3111
3112
3113
3120
3121
3122
3123
3130
3131
3132
3133
3200
3201
3202
3203
3210
3211
3212
3213
3220
3221
3222
3223
3230
3231
3232
3233
3300
3301
3302
3303
3310
3311
3312
3313
3320
3321
3322
3323
3330
3331
3332
3333
XXXXX.XXXX.XXXX.X.XX....X..XX.X.XX.XX..X....XX..XXX.X.X.XX...........X...........X..XXXX.X...X.......X...............X....................X...............X.......X...X.XXXX..X...........X....................X...............X...............X...X...X...XXXXX
XXXXX...X...X........XXX.X.X.XX...........X....................XX................XXXXXXXXX.XXXX...........X....................XX................X.XXX.X....XX....X...X.XXXX..X................XX................XX.XXX.XX................X........X...X...XXXXX
XXXX............X....X....XX....X........XXX....X........XX....XX....X....XX........XXXX.............X..X.XX.........X..X.X....XX........XXX.........X..X.XX............XXXX............XXX....XX........XX....X.....X..X.X....X........XXX....X............XXXX
X...X...X...X...X....X.....X...XX......X..X....XX......X...X...XX....X.....X...X.X...X...X...X.....X.X....X....X...X.X.....X...XX......X..X....X...X.X....X....X..X...X...X...X....X...X..X....XX......X...X...X...X.X.....X...X...X...X..X....X...X...X...X...X
XXXXX...X..XX.X............X..X............................................X..X..X..XXXX.X.X.XX...................................................................X...X.XXXX..X....................................................................X...X...XXXXX
XXXXX...X...X..............X..X............................................X..X..X..XXXX.X...X....................................................................X...X.XXXX..X....................................................................X...X...XXXXX
X..........X..X............X..................................................X......X.....X..X....................................................................X...X..X.XX....................................................................X...X.XX.....X
X..........X..X............X..X............................................X..X......X.....X..X....................................................................X...X..X.XX....................................................................X...X.XX.....X
X..........................X..X........X.....X........X..X.................X..X......X.............X........X.....X.....X..............X.....X.....X........X.............X......X..X.................X..X........X.....X........X..X..........................X
X....X....X....X..........XX...X..........................................X...XXX....X....X....X................................................................X....X....X....X................................................................X....X....X....X
X....X....X....X...........X..................................................X.X....X....X....X................................................................X....X....X....X....X............................................X..............X....X....X....X
X.........................XX...X.....X...............X....................X...XX.....X..........X...............X....................X..........X.........................X..........................X..........X..............................................X
X....X....XX..XX...........X..................................................X.X....X....XX..XX................................................................X....X....X....X................................................................X....X....X....X
X....X....XX..XX..........XX..XX..........................................XX..XXX....X....XX..XX................................................................XX..XX....X....XXX..XX..........................................XX..XX..........XX..XX....X....X
X....X....XX..XX..........XX..XX..........................................XX..XXX....X....XX..XX................................................................X....X....X....X................................................................X....X....X....X
X.........................XX..XX.....X...............X....................XX..XX.....X..........X...............X....................X..........X.........................X..........................X..........X..............................................X
XXXXX.X.XX..X..............X..................................................X..X.XXXXX.X..XX....................................................................X...X.XXXX..X....................................................................X...X...XXXXX
XXXXX.X.XX.XX.X..X.X.....X.X......X...X.......X....X.......X........X.X.....X.X..X.XXXXX.X.XXXX.......X.......X....X...X...X............XX.X.............X.X......X...X.XXXX..X............X................X.X.............XXX...............X....X...X...XXXXX
X................X.X.....X.X......X..............X.X.....X.X........X.X.....X.X......X..............X.X.....X.X........X................X........X.X.....X.X..............X......X.X.....X.X........X.X.....X.X..............X......X.X.....X.X................X
X....X....X....X.X.........X......X....X...........X................X.........X.X....X....X....X......X...........X....X................X....X...........X......X....X....X....X.X.........X................X...........X....X......X.........X.X....X....X....X
X..........................X.................X........X.......................X......X.............X....................X..............X....................X.............X......X.......................X........X.................X..........................X
XXXXX..XX...XX.............X..................................................X..XX.XXXXXX...X....................................................................X...X.XXXX..X....................................................................X...X...XXXXX
XXXXX..XX..XXXX.....X..XX..X............X..X................XXX..XX..........XX..XX.XXXXXX.X.XX.........XX.X.................XX...X...........X...X...X.......X...X...X.XXXX..X...............X....X...X...X...........X...X...............X.......X...X...XXXXX
X....X....X....X....X......X............X................X..X....X............X.X....X....X....X.........X..X................X....X................X..X.........X....X....X....X.X............X....X..X................X............X......X....X....X....X....X
X...................X..XX..X........X..XX..X................X....XX..........XX......X...................X.......XX..........XX..XX..........XX.......X...................X......XX..........XX....X................X..XX..X........X..XX..X...................X
X...............X....X.....X....X.........X.....X.........X....XX....X........X......X...............X....X....X.....X.........XX.........X..........X....X....X..........X...............X....XX.........X....X.....X.........X..........X....X...............X
X...............X....X.....X....X.........X....XX..............XX....X........X......X...............X....X..........X....X....XX.........X....X.....X....X...............X...............X....XX..............X.....X....X....X..........X....X...............X
X................X..X......X..X...X.....X..........X........X....X..X......X..X......X................X..X.............X.....X....X.....X.............X..X................X......X..X......X..X....X........X..........X.....X...X..X......X..X................X
X...............XXXX.X...XXX.X.XX.X.......X.....X.XX......XX...XX...XXXXX.X.X.XX.....X...............XXX..X...XX.....X.X.......XX.......X.X..........X...XXX.X.X..........X...............XX...XX.......X.X.X.XX.....X.......X.X..........X...XX...............X
X...............X....X....XX..XXX.........X.....X..............XX....X....XX..XX.....X...............X....X..........X.........XX.........X..........X....X...............X...............X....XX..............X.....X.........X..........X....X...............X
X...............X....X.....X..X.X.........X.....X..............XX....X.....X..X......X...............X....X..........X.........XX.........X..........X....X...............X...............X....XX..............X.....X.........X..........X....X...............X
X...............X...XXXXX.XXX..XX.......X.XXX..XX...........X..XXXXX.X...XX..XXX.....X...............X...XX..........X...XX..XXXX.XX......X...XX.....XX...X...............X...............X...XXX..X...........X.....XXX..XX...X..........XX...X...............X
X...X...X...X...X.......X..X....X...X..X........X....................X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X....................X........X..X...X....X..X.......X...X...X...X...X
X...X...X...X...X..........X....X......X........X....................X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X....................X........X......X....X..........X...X...X...X...X
X.......................X..X........X....................................X...........X...........X...........X...........X............X...........X...........X...........X...........X....................................X........X..X.......................X
X.......................X..X........X..X.................................X...........X...........X...........X...........X............X...........X...........X...........X...........X.................................X..X........X..X.......................X
X...X...X...X...X..........XX...X...............X...X................X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X................X...X...............X...XX..........X...X...X...X...X
X...XX..X.XXX..XX.......X.XXX..XX...XX..........X...XX...............X..........XX...X..XXXXXX.X.....X...............X....................X...............X.....X.XXXXXX..X...XX..........X...............XX...X..........XX...XX..XXX.X.......XX..XXX.X..XX...X
X...X...X...X...X..........X....X...........X...X.......X............X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X............X.......X...X...........X....X..........X...X...X...X...X
X...X...X...X...XX.X....XX.X....X.X.X.X.....X.X.X..X....X..X........XX.X.........X...X...X...X......XXXX.............X.X................X.X.............XXXX......X...X...X...X.........X.XX........X..X....X..X.X.X.....X.X.X.X....X.XX....X.XX...X...X...X...X
X...................X..X...X............X..X................X....X...................X...................X...................X....X...................X...................X...................X....X................X..X............X...X..X...................X
X......................X...X...............X.................XX....X.................X......................................X......X......................................X.................X....XX.................X...............X...X......................X
X...................X......X............X...................X....X...................X...................X........X..........X....X..........X........X...................X...................X....X...................X............X......X...................X
X...................X...X..X........X...X...................X....X...................X...................X...................X....X...................X...................X...................X....X...................X...X........X..X...X...................X
X...................X..XX..X........X..XX..X................X....X...................X...................X...................X....X...................X...................X...................X....X................X..XX..X........X..XX..X...................X
X......................X...X...........X...X.................XX....X.................X......................................X......X......................................X.................X....XX.................X...X...........X...X......................X
XXXX.................XX....X..............X....................XX...................XXXX..................XX...................XX...................XX..................XXXX...................XX....................X..............X....XX.................XXXX
XXXX.XXX..XX...X.....XXX..XX...X..........XX...X...............XX...............X...XXXX..XX...X..........XX...X...............XX...............X...XX..........X...XX..XXXX...X...............XX...............X...XX..........X...XX..XXX.....X...XX..XXX.XXXX
XXXX.................X.....X...........X..X....................XX...................XXXX..................X....................XX....................X..................XXXX...................XX....................X..X...........X.....X.................XXXX
XXXX.................X.X...X...........X..XX...................XX...................XXXX..................X....................XX....................X..................XXXX...................XX...................XX..X...........X...X.X.................XXXX
XXXX.................X.....X.............XX....................XX...................XXXX................X.X....................XX....................X.X................XXXX...................XX....................XX.............X.....X.................XXXX
XXXX.............X.X.X.X.X.X.....XXX.....XXX.......X...X...X...XX...X...X...........XXXX............X.X.X.X............X.......XX.......X............X.X.X.X............XXXX...........X...X...XX...X...X...X.......XXX.....XXX.....X.X.X.X.X.X.............XXXX
XXXX............X..X.......X....X...............XX.......X...........X..............XXXX.............X...............X....................X........X......XX............XXXX.....X.......XX....................X...............X...............X............XXXX
XXXX............X..........X....X...............X........X...........X..............XXXX.............X...............X....................X........X......X.............XXXX.....X........X....................X...............X...............X............XXXX
X..................X.......X.....................X.....................X.............X.................X............X.X....................................X..............X......X.......X...................X..............X.X..............X.................X
X..................X.......X.....................X.......X.............X.............X.................X............X.X............................X.......X..............X......X.......X...................X..............X.X..............X.................X
XXXX............X.X........X....XX..............X....................X..............XXXX.............X...............X....................XX..............X.............XXXX.....X......X.X....................X...............X...............X............XXXX
XXXX.X....XX...XX.XX......XX...XXX...X..........XX...X...............X..........X.XXXXXX..XX...X.....X...............X....................XX...X..........XX...XXX...X..XXXX...XXX...X..XXX....................X...............X...............XXX...X..XXX.XXXX
X................X.......X.X......X................X.......X........X................X................X................X................X........X.......X................X......X.X.......X................X................X................X................X
X........................X.X..........X.......X............X............X............X............X.................................X.......X....X........................X......X.X....................X.........................X............................X
X................X.........X......X................X................X................X................X.....X..........X................X................X................X......X.........X..........X.....X................X................X................X
X................X.X.......X......X..............X.X................X................X................X................X................X................X.X..............X......X.......X.X................X................X................X................X
X................X.X.....X.X......X..............X.X.....X.X........X................X................X................X................X........X.X.....X.X..............X......X.X.....X.X................X................X................X................X
X........................X.X..........X.......X..........X.X............X............X............X.................................X.......X....X.X......................X......X.X....................X.........................X............................X
X...X...X...X........X.....X.X............X....................XX................X...X...X...X............X................X...XX....................X............X...X...X...X..X.....X.......XX................X...X....................X........X...X...X...X
X...XX..XXXXXX.X.....X...XXX.X.X..........X...............XX...XX...............XX...X...XXX.X.X..........X...............XX...XX...............XX...X..........XXXX.XXX..X...XXXX.X.X.X.......XX...............XX...X....................X.....XX.X.X.X..XX...X
X...X...X...X........X...X.X..............X..............X.X...XX................X...X...X...X............X....................XX................X.X.X............X...X...X...X..X.X...........XX....................X....................X........X...X...X...X
X...X...X...X........X.....X..............X..............X.....XX................X...X...X...X............X....................XX..................X.X............X...X...X...X..X.............XX....................X....................X........X...X...X...X
X...X...X...X........X.....X..............X............X.......XX................X...X...X...X............X........X...........XX....................X.......X....X...X...X...X..X.............XX....................X...X................X........X...X...X...X
X...X...X...X.......XX.XXX.X............XXXX........X..XX..XX..XXX.X.............X...X...X...X...........XX......X.X.........X.XXXXX.............XX..XX......XX...X...X...X...X..XXX.........XXXX..X.................X.X.X.X.............XXX.......X...X...X...X
XXXX............X..........X....X..X............X.X..................X..............XXXX.............X...............X...................XX.............X.X.............XXXX.....X........X....................X...............X...............X............XXXX
XXXX............X..XX..XX..X....X..X....X..X....XXX.........XXX..X...X...X..........XXXX.............X...X.......X...X...X...X...XX......XX.........X.XXX.XX............XXXX.....XX......XX..XX....X...........X...X...X...X...X...X.......X...X............XXXX
XXXX.......................X...........X...................................X........XXXX...........X...................................X...........X....................XXXX................................................................................XXXX
XXXX.......................X........................................................XXXX...........X...................................X................................XXXX................................................................................XXXX
X...X...X...X..............X.............................X.................X.....X...X...X...X..........................X.........................................X...X...X...X..........................X..............X..........................X...X...X...X
X...X...X...X..............X.....................................................X...X...X...X..........................X.........................................X...X...X...X..........................X.........................................X...X...X...X
X...............X..........X..X.X...............X....................X...............X...............X...............X....................X........X......X.X.............X...............X....................X..X.....X......X...............X...............X
X...............X..........X....X...............X....................X...............X...............X...............X....................X...............X.X.............X...............X....................X..X............X...............X...............X
X....................X.....X..X........X..X..X........X..X.....XX....................X....................X....................XX....................X....................X....................XX....................X....................X....................X
X....................X.....X..............X..X........X........XX....................X....................X....................XX....................X....................X....................XX....................X....................X....................X
XXXXX...X..XX.X............X...............................................X.....X..XXXX.X.X.XX...................................................................X...X.XXXX..X....................................................................X...X...XXXXX
X...X...XX.XXX.............X...............................................X.....X...X..XX.XXX....................................................................X...X...X...X....................................................................X...XXX.X...X
X...X...XX.XX..............X...............................................X.....X...X..XX.X.X....................................................................X...X...X...X....................................................................X...XXX.X...X
X...X...XX..XX.............X...............................................X.....X...X..XX..XX....................................................................X...X...X...X....................................................................X...X...X...X
XXXX..XX...X...............X...............................................X......XXXXXX...X.......................................................................X...XXXXX................................................................................XXXX
XXXX..XX...................X...............................................X......XXXXXX................................................................................XXXX................................................................................XXXX
XXXX..X....X...............X...............................................X......X.XXXX...X.......................................................................X...XXXXX................................................................................XXXX
XXXX...X...X...............X...............................................X.......XXXXX...X.......................................................................X...XXXXX................................................................................XXXX
X..........X..X............X...............................................X.........X.....X..X....................................................................X...X..X.XX....................................................................X...X.XX.....X
X...X...X..XXX.............X...............................................X.....X...X...X.XXX....................................................................X...X...X...X....................................................................X...XXX.X...X
X..........X...............X...............................................X.........X.....X..............................................................................X.XX....................................................................X...X........X
XXXX.X....XX...X..........XX...X..........................................XX...XX...XXXX..XX...X................................................................X....X..XXXX...X................................................................X....X..XXX.XXXX
XXXX.X....XX...X...........X...............................................X....X...XXXX..XX...X................................................................X....X..XXXX...X................................................................X....X..XXX.XXXX
XXXX......................XX.........X....................................XX........XXXX........X....................................X..........X.......................XXXX................................................................................XXXX
X.........................XX...X.....X...............X....................XX...X.....X..........X...............X....................X..........X.........................X..........................X..........X..............................................X
X....X....XX..XX...........X...............................................X....X....X....XX..XX................................................................XX..XX....X....X................................................................X....X....X....X
X....X....XX..XX...........X...............................................X....X....X....XX..XX................................................................X....X....X....X................................................................XX..XX....X....X
X...XX..X.XXX..X..........XX...X..........................................XX...XXX...X...XXX.X.X................................................................X.XX.XXX..X...XX................................................................X..X.X.X..XX...X
X...XX..X.XXX..X...........X...............................................X....XX...X...XXX.X.X................................................................X.XX.XXX..X...XX................................................................X..X.X.X..XX...X
X...X...X...X..............X...X.....................X.....................X...X.X...X...X...X..................X.................................................X...X...X...X......................X..........X..................................X...X...X...X
X...X...X...X...........XX.X............................X..X............XX.X.....X...X...X...X...........................X.X......................................X...X...X...X.........................X..X.............X.X.......................X...X...X...X
XXXX...............X...X...X.......X.......X.......................X...X...X........XXXX...............X...X.......................X.......X...........X...X............XXXX................................................................................XXXX
X...............X....X....XX....X.........X....XX..............XX....X....XX.........X...............X....X....X.....X.........XX.........X....X.....X....X....X..........X...............X....XX..............X.....X.........X..........X....X...............X
X...............X....X....XX...XX.........X.....X.........X....XX....X....XX...X.....X...............X....X..........X....X....XX.........X..........X....X...............X...............X....XX.........X....X.....X....X....X..........X....X...............X
X...............X....X.....X...XX.........X.....X.........X....XX....X.....X...X.....X...............X....X..........X....X....XX.........X..........X....X...............X...............X....XX.........X....X.....X....X....X..........X....X...............X
X...............X....X....XX...XX.........X....XX..............XX....X....XX...X.....X...............X....X....X.....X.........XX.........X....X.....X....X....X..........X...............X....XX..............X.....X.........X..........X....X...............X
XXXX............X..X.......X....X...............XX...................X..............XXXX.............X...............X....................X........X......XX............XXXX.............XX....................X...............X...............X............XXXX
X...............X.XX.......X....X...............X.X..................X...............X...............X...............X....................X........X....X.XX..............X.............X.X....................X............X.XX...............X...............X
X...............X.XX.......X....X...............X....................X...............X...............X...............X....................X........X....X.XX..............X...............X....................X............X.XX...............X...............X
XXXX...............X.......X.....X.X...................................X............XXXX...............X.................................X.X.......X.......X............XXXX................................................................................XXXX
XXXX...............X.......X.....X.....................................X............XXXX...............X.................................X.........X.......X............XXXX................................................................................XXXX
XXXX...............X.......X.......X...................................X............XXXX...............X...................................X.......X.......X............XXXX................................................................................XXXX
XXXX.......................X.....X.X................................................XXXX.................................................X.X.......X....................XXXX................................................................................XXXX
X..................X.......X.....................X.....................X.............X.................X............X.X............................X.......X..............X..............X...................X..............X.X..............X.................X
X...............X.X........X....X...............X.X..................X...............X...............X...............X....................X........X....X.X...............X.............X.X....................X...............X...............X...............X
X...............X..X.......X....X...............X.X..................X...............X...............X...............X....................X........X......XX..............X.............X.X....................X............X.XX...............X...............X
X..................X.......X.........................................................X..............................X.X............................X.......X..............X..................................X...............................X.................X
X...............X.......X.XXX..XX...............X....................X...............X...............X...............X....................X.....X.XX......X...XX..........X...............X....................XX..X......XX...X...............X...............X
XXXX.............X.X.....X.X......X................X.......X........X...............XXXX..............X................X................X........X.X.....X.X............XXXX.......X.......X................X...............XXX...............X.............XXXX
XXXX.............X.X.......X......X................X................X...............XXXX..............X................X................X..........X.....X.X............XXXX...............X................X...............XXX...............X.............XXXX
XXXX.....................X.X..........X.................................X...........XXXX..........X.................................X............X.X....................XXXX................................................................................XXXX
X........................X.X..........X.......X............X............X............X............X.................................X.......X....X.X......................X........X....................X.........................X............................X
X................X.X.......X......X..............X.X................X.X..............X..............X.X................X................X..........X.....X.X..............X..............X.X................X................X................X................X
X................X.X.......X......X..............X.X................X................X................X................X................X..........X.....X.X..............X..............X.X................X.X..............X..............X.X................X
X...............XX.X.....X.X....X.X.............X..X.......X........XX.X.............X...............XXX.............X.X................X.X......X.X.....XXX..............X........X......XX................X..X.............X.X..............XX...............X
X...............XX.X.......X....X.X.............X..X................XX.X.............X...............XXX.............X.X................X.X........X.....XXX..............X...............XX................X..X.............X.X..............XX...............X
X...............X..........X....X.............X.X..........X.........X...............X...............X...............X....................X.X......X......X...............X........X......X.............X......X...............X..X............X...............X
XXXX...X...X...........X...X...............X.......................X...............XXXXX...X...............X.......................X...............X...X...........X...XXXXX................................................................................XXXX
X...X...X...X........X...X.X.X............X................X...XX................X...X...X...X............X....................XX................X.X.X.......X....X...X...X...X....X...........XX................X...X...X................X........X...X...X...X
X...X...X...X........X.....X.X............X................X...XX................X...X...X...X............X....................XX..................X.X.......X....X...X...X...X....X...........XX................X...X...X................X........X...X...X...X
X...X...X...X........X...X.X..............X............X.......XX................X...X...X...X............X........X.......X...XX................X.X.X............X...X...X...X........X.......XX....................X....................X........X...X...X...X
X...X...X...X........X...X.X..............X............X...X...XX................X...X...X...X............X........X.......X...XX................X.X.X............X...X...X...X....X...X.......XX....................X....................X........X...X...X...X
X...X...X...X...X.......X..X....X...X...........X....................X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X....................X........X..X...X.......X.......X...X...X...X...X
X...............X.......X..XX...X...........X...X....................X...............X...............X...............X....................X.......X.......X...X...........X...............X....................X...X....X..X...X...X...........X...............X
X...............X.......X..XX...X...............X....................X...............X...............X...............X....................X.......X.......X...X...........X...............X....................X...X....X..X...X...............X...............X
X...............X.......X..X....X...........X...X....................X...............X...............X...............X....................X.......X.......X...X...........X...............X....................X........X..X...X...X...........X...............X
X...X...X...X...........X..X........................X...X................X.......X...X...X...X...........................X........................................X...X...X...X........................X...X............X..X.......................X...X...X...X
X...X...X...X...........X..X........................X....................X.......X...X...X...X...........................X........................................X...X...X...X........................X................X..X.......................X...X...X...X
X...X...X...X...........X..X............................X................X.......X...X...X...X...........................X........................................X...X...X...X............................X............X..X.......................X...X...X...X
X.......................X..X........X....................................X...........X...........X...........X...........X............X...........X...........X...........X...........X.................................X..X...........X.......................X
X...X...X...X..............X........................X...X........................X...X...X...X....................................................................X...X...X...X........................X...X............X..........................X...X...X...X
X...............X..........XX...X...........X...X....................X...............X...............X...............X....................X...............X...............X...............X....................X...X....X......X...X...........X...............X
X...............X.XX......XX...XX...............X....................X...............X...............X...............X....................X.....X.......X.XX...X..........X...............X....................XX.......X.X.X.XX...............X...............X
X.......................X..X.........................................................X...........X...........X........................X...................................X...........X.................................X..X...................................X
X...X...XX.XX............X.X...............................X............X........X...X..XX.X.X.............................X......................................X...X...X...X.........................X...............XX.........................X...XXX.X...X
X...X...X...X.......X..XX..X............X..X................X....X...............X...X...X...X...........X...................X....X...............X...X.......X...X...X...X...X...............X....X................X..XX..X............X..X.......X...X...X...X
X...X...X...X.......X...X..X............X...................X....X...............X...X...X...X...........X...................X....X...............X...X.......X...X...X...X...X...............X....X...................XX..X...............X.......X...X...X...X
X...X...X...X..........X...X.................................X.....X.............X...X...X...X..............................X.....................................X...X...X...X..................X..................X...X..........................X...X...X...X
X......................X...X...............X.................XX....X.................X......................................X......X......................................X.................X....XX.................X...X...............X......................X
X...................X...X..X........X...X...................X....X...........X.......X...................X.......X...........X....X...................X...................X...................X....X...................XX..X...........X...X...................X
X...................X...X..X........X...X...................X....X...................X...................X...................X....X...........X.......X...................X.......X...........X....X...................XX..X...........X...X...................X
XXXX.................XXX...X..............XX...................XX...................XXXX..................X....................XX...................XX.X................XXXX...................XX...................XXX.X...............X.X.................XXXX
XXXX.................XX....X..............XX...................XX...................XXXX..................X....................XX...................XX.X................XXXX...................XX....................XX.X...............X.X.................XXXX
X...............X...X..XX..X....X.......X..X....X...........X....X...X...X...........X...............X...X...........X...X...X....X.......X...........X...X...............X...............X...X....X...........X....X..XX..X...X........X..X...X...............X
X...............X...X...X..X....X.......X.......X...........X....X...X...X...........X...............X...X...........X...X...X....X.......X...........X...X...............X...............X...X....X...........X.......XX..X...X...........X...X...............X
X...............X..........X....X..........X....X.............X......X...............X...............X...............X.............X......X...............X...............X...............X.X.....X............X........X......X........X......X...............X
XXXX.................X.X...X.............XX....................XX...................XXXX................X.XX...................XX....................X..................XXXX...................XX...................XX..X................XX.................XXXX
XXXX.................X.X...X.............XXX...................XX...................XXXX................X.XX...................XX....................X..................XXXX...................XX...................XX..X...............XXX.................XXXX
X...X...X...X...X.......X..XX...X...X..X....X...X...X...X............X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X....................X...........X...X.......X.......X...X...X...X...X
X...X...X...X...X..........XX...X......X....X...X...X...X............X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X....................X...........X...X.......X.......X...X...X...X...X
XXXX...X...X.......X.......X.......X...X...............................X...........XXXXX...X...........X...................................X...............X.......X...XXXXX................................................................................XXXX
XXXX....................X..X........X..X.................................X..........XXXX.........X....................................X...........X.....................XXXX................................................................................XXXX
X.......................X..X........X..X.................................X...........X...........X...........X...........X............X...........X...........X...........X...........X....................................X...........X.......................X
X...X...X...X...X.......X..X....X...X..X........X....................X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X............X...X...X...X...........X...X...........X...X...X...X...X
X...X...X...X...X.......X..X....X...X..X........X....................X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X............X...X...X...X.......X...X...X...X.......X...X...X...X...X
XXXX................X..XX..X........X..XX..X................XXX..X..................XXXX.................X...................X....X...................X.................XXXX..................X....X...................X...X...........X...X................XXXX
XXXX................X..X...X...........XX..X................XXX..X..................XXXX.................X...................X....X...................X.................XXXX..................X....X...................X...................X................XXXX
X...................X..X...X...........XX..X................X....XX..................X...................X...................X...XX...................X...................X...................X....X................X..X................X..X...................X
X...................X..X...X...........XX..X................X....X...................X...................X...................XX...X...................X...................X..................XX....X................X..X................X..X...................X
XXXX...................X...X...........X...X.......................X................XXXX................X..X.......................X................X..X................XXXX................................................................................XXXX
XXXX...................X...X...........X...X.......................X................XXXX................X..........................X................X...................XXXX................................................................................XXXX
XXXX.......................X...........X............................................XXXX................X..X........................................X..X................XXXX................................................................................XXXX
XXXX...................X...X...........X...X.......................X................XXXX...................X.......................X...................X................XXXX................................................................................XXXX
X......................X...X...........X...X.................XX....X.................X......................................X......X......................................X.................X....XX.................X...................X......................X
X......................X...X...........X...X.........................................X......................................X.............................................X.................X....XX............................................................X
XXXX.................X.X...X...........X..XX...................XX...................XXXX..................X....................XX....................X..................XXXX...................XX...................XX..................X.X.................XXXX
X....................XXX...X...........X.XXX.................XXXX....................X....................X....................XX....................X....................X....................XX....................XX..................XX....................X
X....................XXX...X...........X.XXX.................XXXX....................X....................X....................XX....................X....................X....................XX....................X....................X....................X
X....................XX....X...........X.XX....................XX....................X....................X....................XX....................X....................X....................XX....................XX..................XX....................X
X....................X.X...X...........X..XX.................XXXX....................X....................X....................XX....................X....................X....................XX....................XX..................XX....................X
X....................X...XXX.X.X.....XXX..X...XX.....X.X..XX...XX....................X....................X....................XX....................X....................X....................XX....................X....................X....................X
X...................XX.XX..X........X..XX.XX................X..XXX.X.................X...................XX..................X.XX.XX.................XX...................X...................XXX..X.................X.X...X...........X..XX...................X
X...................XX.X...X...........XX.XX................X..XXX.X.................X...................XX..................X.XX.XX.................XX...................X...................XXX..X.................X.X..................XX...................X
X....................X.....X...........X..X....................XX....................X....................X..X...........X.....XX....................X........X...........X...........X........XX....................X.....X...........X..X....................X
XXXX............X.XX.......X....XX.X............XXX......X...........X..............XXXX.............X...............X....................X...............XX............XXXX.............XX....................X...............X...............X............XXXX
XXXX............X.X........X....XX.X............X.X......X...........X..............XXXX.............X...............X....................X...............XX............XXXX.............XX....................X...............X...............X............XXXX
X...X...X...X......X.......X.....................X.......X.............X.........X...X...X...X......................X.............................................X...X...X...X..............................X..............X......................X...X...X...X
X..................X.......X.....................X.......X.............X.............X.................X............X.X....................................X..............X..............X...................X..............X.X..............X.................X
X...X...XX.XX...........X..X............................XX...............X.......X...X..XX.X.X...........................X........................................X...X...X...X............................X...............X.......................X...XXX.X...X
X...X...X...X....X.X.....X.X......X...X.......X..X.X.....X.X........X............X...X...X...X........X................X................X................X.X......X...X...X...X..........X.X................X................X................X....X...X...X...X
X...X...X...X....X.......X.X......X...X.......X....X.....X.X........X............X...X...X...X........X................X................X................X........X...X...X...X............X................X................X................X....X...X...X...X
X................X.......X.X......X................X.....X.X........X.......X........X................X................X................X........X.......X................X........X.......X........X.......X................X................X................X
X................X.......X.X......X................X.....X.X........X................X................X.......X........X................X........X.......X................X........X.......X................X................X........X.......X................X
X...X...X...X............X.X.............................X.X............X........X...X...X...X.....................X.......X......................................X...X...X...X.........................X........X.......X.........................X...X...X...X
X...X...X...X............X.X.............................X.X............X........X...X...X...X.....................X..............................................X...X...X...X.........................X........X.................................X...X...X...X
X...X...X...X..............X.............................X.......................X...X...X...X.....................X.......X......................................X...X...X...X..................................X.......X.........................X...X...X...X
X...X...X...X............X.X.............................X.X............X........X...X...X...X.............................X......................................X...X...X...X.........................X................X.........................X...X...X...X
X........................X.X..........X.......X..........X.X............X............X............X.................................X.......X....X........................X........X....................X.........................X............................X
X........................X.X.............................X.X.........................X............X.................................X.......X.............................X.......................................................X............................X
X...X...X...X........X...X.X..............X..............X.X...XX................X...X...X...X............X....................XX................X...X............X...X...X...X....X...........XX....................X....................X........X...X...X...X
X....................X...X.X.X........X...X...X........X.X.X...XX....................X....................X....................XX....................X.......X............X............X.......XX....................X....................X....................X
X....................X...X.X.X........X...X...X........X.X.X...XX....................X....................X....................XX....................X....................X....................XX....................X....................X....................X
X....................X...X.X..........X...X...X..........X.X...XX....................X....................X....................XX....................X.......X............X............X.......XX....................X....................X....................X
X....................XXX..XX...X.....X...XXX...X.....X...XX..XXXX....................X....................X....................XX....................X....................X....................XX....................X....................X....................X
X....................X.....X.X............X............X.X.....XX....................X....................X....................XX....................X.......X............X............X.......XX....................X....................X....................X
XXXX............X..X.......X....X...............XX.......X...........X..............XXXX.............X...............X...................XXX............X.X.............XXXX............X.X....................X...............X...............X............XXXX
XXXX............X..X.......X....X...............XX.......X...........X..............XXXX.............X...............X...................XXX............X.XX............XXXX............XXX....................X...............X...............X............XXXX
X................X.X.X...X.X......X.......X......X.X.....X.X...XX...X...X............X................X...X............X.......XX.......X............X...X.X..............X..............X.X...XX.......X...X........X.......X............X...X................X
X................X...X...X.X......X.......X........X.....X.X...XX...X...X............X................X...X............X.......XX.......X............X...X................X................X...XX.......X...X........X.......X............X...X................X
X....................X.....X..............X..............X.....XX....................X.................X..X...........X........XX....................X.....X..............X..............X.....XX....................X........X...........X..X.................X
X..........X..X.X..........X..X.X...............X....................X...............X...............X...............X....................X...............X........X......X.X.............X....................X...............X...............X..X.....X......X
XXXXX.XXXX.XXXX............X..X..................................................X..XXXX.X.X.XX...................................................................X...X.XXXX..X....................................................................X...X...XXXXX
XXXXX.XXXX..XX.............X..X..................................................X..XXXX.X.X.XX...................................................................X...X.XXXX..X....................................................................X...X...XXXXX
X..........X..X............X..X......................................................X.....X..X....................................................................X...X..X.XX....................................................................X...X.XX.....X
X...............X.XX....X..XX.X.X...............X....................X...............X...............X...............X....................X.......X.....X.XX..X...........X...............X....................X...X.......XX.XX...............X...............X
X....X....XX..XXX.........XX..XXX....X..........X....X...............X..........X....X....XX..XX.....X...............X....................X...............X.....X....X....X....X..........X....................X...............X...............XX....X....X....X
X....X....X....XX.........XX..XXX....X..........X....X...............X..........X....X....X....X.....X...............X....................X...............X.....X....X....X....X..........X....................X...............X...............XX....X....X....X
X...............X.........XX..XXX...............X....................X...............X...............X...............X....................X....XX.........X....X..........X...............X...............X....XX.........X....X...............X...............X
X...............X.........XX..XXX...............X....................X...............X...............X...............X....................X....XX.........X...............X...............X...............X....XX..............X...............X...............X
X...............X.........XX..XXX...............X....................X...............X...............X...............X....................X.....X.........X....X..........X...............X....................XX.........X....X...............X...............X
X...............X..........X..X.X...............X....................X...............X...............X...............X....................X....X..........X....X..........X...............X...............X....X..........X....X...............X...............X
X....X....X....X..........XX..XX..........................................X....XX....X....X....X................................................................X....X....X....XX...............................................X...............X....X....X....X
X....X....X....X..........XX..XX..........................................X....XX....X....X....X................................................................X....X....X....X.....X...............................................X..........X....X....X....X
X.........................XX..XX.....X...............X....................X....X.....X..........X...............X....................X..........X.........................X..........................X..........X..............................................X
X.........................XX..XX.....................................................X..........X...............X....................X....................................X..........................X.........................................................X
XXXXX...X..XX.X............X..X..................................................XXXXXXXXX..XX....................................................................X...X.XXXX..X....................................................................X...X...XXXXX
XXXXX...X..XX.X............X..X..................................................XXXXXXXXX.XXXX...................................................................X...X.XXXX..X....................................................................X...X...XXXXX
X....................X.....X..X...........X....................XX....................X.....X..X...........X....................XX....................X.................X..X..X.................XX....................X....................X...........X..X.....X
X....X....XX..XX.....X....XX..XX..........X....................XX...............X....X....XX..XX..........X....................XX...............X....X..........X....X....X....X...............XX...............X....X....................X.....X....X....X....X
X....X....X....X.....X....XX..XX..........X....................XX...............X....X....X....X..........X....................XX...............X....X..........X....X....X....X...............XX...............X....X....................X.....X....X....X....X
X....................XXX.X.X.XX.......X..XXX..X........X...X.XXXX....................X....................X....................XX....................X....................X....................XX....................X....................X....................X
X....................X....XX..XX.....X....X....X.....X....X....XX....................X....................X....X..........X....XX....................X....................X....................XX....................X....................X....................X
X....................X....XX..XX.....X....X....X.....X....X....XX....................X....................X....................XX....................X....................X....................XX....................X....................X....................X
X....................X....XX..XX.....X....X..........X.........XX....................X....................X....X..........X....XX....................X....................X....................XX....................X....................X....................X
X....................X.....X..X...........X....X..........X....XX....................X....................X....X..........X....XX....................X....................X....................XX....................X....................X....................X
X...............X....X....XX..XXX.........X.....X..............XX....X....X....X.....X...............X....X..........X.........XX.........X..........X....X...............X...............X....XX..............X.....X.........X..........X....X...............X
X....X....X....XX.........XX...XX....X..........X....X...............X..........X....X....X....X.....X...............X....................X....X..........X.....X....X....X....XX.........X....................X..........X....X.....X.........XX....X....X....X
X....X....X....X..........XX...X..........................................X....XX....X....X....X................................................................X....X....X....X.....X...............................................X..........X....X....X....X
X....X....XX..XX...........X....................................................X....X....XX..XX................................................................X....X....X....X................................................................XX..XX....X....X
X....X....XX..XX...........X....................................................X....X....XX..XX................................................................XX..XX....X....X................................................................X....X....X....X
X....X....X....X..........XX...X..........................................X....XX....X....X....X................................................................X....X....X....XX...............................................X...............X....X....X....X
X....X....X....XX.........XX...XX....X..........X....X...............X..........X....X....X....X.....X...............X....................X...............X....XX....X....X....X.....X....X...............X....X...............XX..............XX....X....X....X
XXXX.X.X..XX...X...........X....................................................X.X.XXXX..XX...X................................................................XX...X..XXXX...X................................................................X...XX..XXX.XXXX
X...XX..X.XXXX.X...........X....................................................XX...X..XXXX.X.X................................................................X.XXXXXX..X...XX................................................................XX.X.X.X..XX...X
XXXX.XX...XX...X...........X....................................................X..XXXXX..XX...X................................................................X...XX..XXXX...X................................................................XX...X..XXX.XXXX
X...XX..XXXXX..X...........X....................................................XX...X...XXXXX.X................................................................XXXX.XXX..X...XX................................................................X..XXX.X..XX...X
X....X....X....X.....X....XX...X..........X....X...............XX...............X....X....X....X..........X...............X....XX...............X....X..........X....X....X....X.....X.........XX...............X....X..........X.........X.....X....X....X....X
X....X....X....X.....X....XX...X..........X...............X....XX...............X....X....X....X..........X....X...............XX...............X....X..........X....X....X....XX..............XX...............X....X...............X....X.....X....X....X....X
X...X...X...X....X.......X.X......X...X.......X....X.......X........X.......X....X...X...X...X........X............X...X................X................X........X...X...X...X............X................X............X...X........X.......X....X...X...X...X
X................X.......X.X......X................X.......X........X................X................X.......X........X................X........X.......X................X........X.......X................X................X........X.......X................X
X................X.X.......X......X..............X.X................X................X................X................X................X................X.X..............X..............X.X................X.X..............X..............X.X................X
X................X.X.......X......X..............X.X................X.X..............X..............X.X................X................X................X.X..............X..............X.X................X................X................X................X
X................X.......X.X......X................X.......X........X.......X........X................X................X................X........X.......X................X........X.......X........X.......X................X................X................X
XXXX.............X.X.......X......XX...............X................X.X.............XXXX..............X................X................XX...............X.X............XXXX...............X................X...............XXX.............X.X.............XXXX
X...X...X...X....X.......X.X......X...X.......X....X.......X........X............X...X...X...X........X.......X........X...X............X................X........X...X...X...X............X........X.......X....X...........X................X....X...X...X...X
X...............XX.X.......X....X.X.............X.XX................XX.X.............X..............XXXX.............X.X................X.X.............XXXX..............X...............XX................X.XX.............X.X..............XX...............X
XXXX.............X.X.......X.....XX................X................X...............XXXX............X.X................X................X..X.............X.X............XXXX...............X................X.X.............XXX...............X.............XXXX
X................X...X...X.X......X.......X........X...X...X...XX...X...X............X................X...X...X........X.......XX.......X............X...X...X............X................X...XX...X...X...X........X.......X............X...X................X
X...............XXXX.......X....X.X.............X..X................XXXX.............X...............XXX.............X.X................X.X..............XXX..............X.............X.XX................X..X.............X.X............X.XX...............X
X................X...X...X.X.X....X.......X........X.......X...XX...X...X...X........X................X...X............X.......XX.......X............X...X................X............X...X...XX.......X...X........X.......X........X...X...X................X
X...................X..X...X............X..X................X....X...................X...................X...................XX...X...................X...................X..................XX....X................X..X................X..X...................X
XXXX................X..X...X............X..X................XXX..XX.................XXXX................XX...................X....X...................XX................XXXX.................XX....X...................X...................X................XXXX
X...X...X...X.......X...X..X............X...............X...X....X...........X...X...X...X...X...........X...................X....X...............X...X.......X...X...X...X...X...X...........X....X...X...............X...X...............X.......X...X...X...X
X...................X...X..X........X...X...................X....X...................X...................X...................X....X...........X.......X...................X.......X...........X....X...................X...X...........X...X...................X
X...................X..X...X............X..X................X....XX..................X...................X...................X...XX...................X...................X...................X....X................X..X................X..X...................X
X...................X...X..X........X...X...................X....X...........X.......X...................X.......X...........X....X...................X...................X...................X....X...................X...X...........X...X...................X
X...X...X...X.......X...X..X............X...........X.......X....X...............X...X...X...X...........X.......X...........X....X...........X...X...X.......X...X...X...X...X...............X....X.......X...........X...X...............X.......X...X...X...X
X...................XX.X...X............XXXX................X..XXX.X.................X...................XX..................XXXXXXX.................XX...................X...................XXX..X.................XXX..................XX...................X
XXXX................X..X...X............X..X................XXX..X..................XXXX.................X.X.................XX..XX.................X.X.................XXXX..................X....X...................X...................X................XXXX
X...............X...X...X..X....X.......X...X...X...........X....X...X...X...........X...............X...X.......X...X...X...X....X.......X...X.......X...X...............X...............X...X....X...........X...X...X...X...X...........X...X...............X
X...............X...X...X..XX...X.......X.......X...........X....X...X...X...X.......X...............X...X...........X...X...X....X.......X...........X...X...............X.......X.......X...X....X...........X.......X...X...X...X.......X...X...............X
X...................XXXX...X............X.XX................X..XXXXX.................X...................XX..................X.XX.XX.................XX...................X..................XXXX..X.................X.X.................XXX...................X
X...............X....X....XX....X.........X.....X.........X....XX....X....X..........X...............X....X..........X....X....XX.........X..........X....X...............X...............X....XX.........X....X.....X....X....X..........X....X...............X
X...............X....X....XX....X.........X.....X.........X....XX....X....X..........X...............X....X..........X.........XX.........X..........X....XX..............X...............X....XX.........X....X.....X........XX..........X....X...............X
X...............X....X....XX....X.........X.....X.........X....XX....X....X..........X...............X....X....X.....X.........XX.........X..........X....X....X..........X...............X....XX.........X....X.....X.........X..........X....X...............X
X...............X....X....XX....X.........XX....X.............XXX....X....X..........X...............X....X..........X....X....XX.........X..........X....X...............X...............X....XX..............X.....X....X....X..........X....X...............X
X...............X....X....XX....X.........X....XX..............XX....X....X..........X...............X....X..........X....X....XX.........X....X.....X....X...............X...............X....XX..............X.....X....X....X..........X....X...............X
X...............X....X....XX....X.........X....XX..............XX....X....X..........X...............X....X....X.....X.........XX.........X....X.....X....X....X..........X...............X....XX..............X.....X.........X..........X....X...............X
X...............X....X.....X...XX.........X.....X.........X....XX....X.........X.....X...............X....X..........X....X....XX.........X..........X....X...............X...............X....XX.........X....X.....X....X....X..........X....X...............X
X...............X....X.....X...XX.........X.....X.........X....XX....X.........X.....X...............X....X....X.....X.........XX.........X..........X....X....X..........X...............X....XX.........X....X.....X.........X..........X....X...............X
X...............X....X.....X...XX.........X....XX..............XX....X.........X.....X...............X....X..........X....X....XX.........X....X.....X....X...............X...............X....XX..............X.....X....X....X..........X....X...............X
X...............X....X.....X...XX.........X....XX..............XX....X.........X.....X...............X....X....X.....X.........XX.........X....X.....X....X....X..........X...............X....XX..............X.....X.........X..........X....X...............X
X...............X....X.....X...XX.........X....XX..............XX....X.........X.....X...............X....X..........X.........XX.........X....X.....X....X...X...........X...............X....XX..............X.....X.....X...X..........X....X...............X
X...............X....X.....X...XX.........X...X.X..........X...XX....X.........X.....X...............X....X....X.....X.........XX.........X..........X....X....X..........X...............X....XX..............X.....X.........X..........X....X...............X
X...X...X...X........X...X.X.X............X....................XX................X...X...X...X............X....................XX................X...X.......X....X...X...X...X................XX................X...X...X................X........X...X...X...X
X...X...X...X........X...X.X.X............X....................XX................X...X...X.X.X............X....................XX................X...X............X...X...X...X................XX................X...X....................X........X...X.X.X...X
X...X...X...X........X...X.X.X............X....................XX................X...X...X...X............X................X...XX................X...X............X...X...X...X........X.......XX................X...X....................X........X...X...X...X
X...X...X...X........X.X.X.X..............X..................X.XX................X...X...X...X............X....................XX................X...X.......X....X...X...X...X................XX....................X...X................X........X...X...X...X
X...X...X...X........X.....X.X............X................X...XX................X...X...X...X............X....................XX....................X.......X....X...X...X...X....X...........XX................X...X...X................X........X...X...X...X
X...X...X...X........X.....X.X............X................X...XX................X...X...X...X............X................X...XX....................X............X...X...X...X....X...X.......XX................X...X....................X........X...X...X...X
X...X...X...X........X.....X...X..........X..........X.....X...XX................X...X...X...X............X................X...XX....................X............X...X...X...X....X...X.......XX....................X....................X........X...X...X...X
X...X...X...X........X...X.X..............X............X.......XX................X...X...X...X............X........X...........XX................X...X.......X....X...X...X...X................XX....................X...X................X........X...X...X...X
X...X...X...X........X...X.X..............X............X.......XX................X...X...X...X............X........X.......X...XX................X...X............X...X...X...X........X.......XX....................X....................X........X...X...X...X
X...X...X...X........X.....X..............X............X...X...XX................X...X...X...X............X........X...........XX....................X.......X....X...X...X...X....X...........XX....................X...X................X........X...X...X...X
X...X...X...X........X.....X..............X............X...X...XX................X...X...X...X............X........X.......X...XX....................X............X...X...X...X....X...X.......XX....................X....................X........X...X...X...X
X...X...X...X........X.....X..............X............X...X...XX................X...X...X...X............X........X.....X.....XX....................X............X...X...X...X....X...........XX....................X.....X..............X........X...X...X...X
XXXX.................XXX...X..............X....................XX...................XXXX..................X....................XX...................XX.X................XXXX...................XX...................XXX...................X.................XXXX
XXXX.................XXX...X..............X....................XX...................XXXX...X..............X....................XX...................XX.................XXXXX...................XX...................XX....................X.................XXXX
XXXX.................XXX...X..............X....................XX...................XXXX..................XX...................XX...................XX..................XXXX...................XX...................XX...................XX.................XXXX
XXXX.................XX....X..............XX...................XX...................XXXX..................X....................XX...................XX.X................XXXX...................XX....................XX.................X.X.................XXXX
XXXX.................XX....X..............XX...................XX...................XXXX..................XX...................XX...................XX..................XXXX...................XX....................X..................XXX.................XXXX
XXXX.................X.X.X.X..........X...X....................XX...................XXXX..................X....................XX....................X.X................XXXX...................XX...................XXX...................X.................XXXX
XXXX.................X....XX.........X....XX...................XX...................XXXX..................XX...................XX....................X..................XXXX...................XX....................X..................XXX.................XXXX
XXXX.................X.X...X.............XX....................XX...................XXXX................X.X....................XX....................X.X................XXXX...................XX...................XXX...................X.................XXXX
XXXX.................X.X...X.............XX....................XX...................XXXX................X.XX...................XX....................X..................XXXX...................XX...................XX...................XX.................XXXX
XXXX.................X.....X.............XXX...................XX...................XXXX................X.X....................XX....................X.X................XXXX...................XX....................XX.................X.X.................XXXX
XXXX.................X.....X.............XXX...................XX...................XXXX................X.XX...................XX....................X..................XXXX...................XX....................X..................XXX.................XXXX
XXXX.................X.....X.............XXX...................XX...................XXXX...............XX.X....................XX....................X.....X............XXXX...................XX....................X..................X.X.................XXXX
X...X...X...X...X.......X..XX...X...X.......X...X...X...X............X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X....................X...............X...............X...X...X...X...X
X...X...X..XX...X.......X..XX...X...X...........X...X................X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X....................X...............X...............X...X...XX..X...X
X...X...X...X...X..X....X..X....X...X.......X...X.......X............X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X....................X............X..X...............X...X...X...X...X
X...X...X...X...X..........XX...X...........X...X...X...X............X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X....................X...........X...X.......X.......X...X...X...X...X
X...X...X...X...X.......X..XX...X...X...........X...X................X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X................X...X...............X...X...........X...X...X...X...X
X...X...X...X...X..........XX...X...............X...X................X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X................X...X...........X...X...X...X.......X...X...X...X...X
X...X...X...X...X..........X...XX...............X....................X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X................X...XX..........X...X...X...X.......X...X...X...X...X
X...X...X...X...X.......X..X....X...X.......X...X.......X............X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X............X.......X...X...........X...............X...X...X...X...X
X...X...X...X...X..........X....X...........X...X.......X............X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X............X.......X...X.......X...X.......X.......X...X...X...X...X
X...X...X...X...X..........X....X...............X..........X.........X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X............XX......X...X.......X...X.......X.......X...X...X...X...X
X...X...X...X...X.......X..X....X...X...........X....................X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X............X...X...X...X...........X...X...........X...X...X...X...X
X...X...X...X...X..........X....X...............X....................X...........X...X...X...X.......X...............X....................X...............X.......X...X...X...X...........X............X...X...X...X.......X...X...X...X.......X...X...X...X...X
XXXX............X.XX.......X....XX.X............XXX..................X..............XXXX.............X...............X....................X...............X.............XXXX..............X....................X...............X...............X............XXXX
XXXX.......X....X.XX.......X....XX..............XX...................X..............XXXX.............X...............X....................X...............X........X....XXXX..............X....................X...............X...............X............XXXX
XXXX............X.X........X....XX.X............X.X..................X..............XXXX.............X...............X....................X...............XX............XXXX.............XX....................X...............X...............X............XXXX
XXXX............X..X....X..X....X..X............XXX..................X..............XXXX.............X...............X....................X.......X.......X.............XXXX..............X....................X...............X...............X............XXXX
XXXX............X.XX.......X....XX..............XX...................X..............XXXX.............X...............X....................XX..............X.............XXXX............X.X....................X...............X...............X............XXXX
XXXX............X.X........X....XX..............X....................X..............XXXX.............X...............X....................XX..............XX............XXXX............XXX....................X...............X...............X............XXXX
XXXX............X.........XX....X...............X....................X..............XXXX.............X...............X....................XX....X.........XX............XXXX............XXX....................X...............X...............X............XXXX
XXXX............X..X.......X....X..X............XXX..................X..............XXXX.............X...............X...................XX.............X.X.............XXXX..............X....................X...............X...............X............XXXX
XXXX............X..........X....X..X............X.X..................X..............XXXX.............X...............X...................XX.............X.XX............XXXX.............XX....................X...............X...............X............XXXX
XXXX............X..........X....X..........X....X....................X..............XXXX.............X...............X.............X.....XX.............X.XX............XXXX.............XX....................X...............X...............X............XXXX
XXXX............X..X.......X....X...............XX...................X..............XXXX.............X...............X...................XXX............X.X.............XXXX............X.X....................X...............X...............X............XXXX
XXXX............X..........X....X...............X....................X..............XXXX.............X...............X...................XXX............X.XX............XXXX............XXX....................X...............X...............X............XXXX
XXXXX.XXXX.XXXX............X.....................................................X..XXXX.X...X....................................................................X...X.XXXX..X....................................................................X...X...XXXXX
XXXXX.XXXX..XX.............X.....................................................X..XXXX.X.X.XX...................................................................X...X.XXXX..X....................................................................X...X...XXXXX
XXXXX.X.XX.XX.X....X.......X...........................................X.........X..XXXX.X...X....................................................................X...X.XXXX..X....................................................................X...X...XXXXX
XXXXX..XX..XXXX.........X..X.............................................X.......X..XXXX.X...X....................................................................X...X.XXXX..X....................................................................X...X...XXXXX
XXXXX.X.XX.XX.X............X.....................................................X.XXXXX.X..XX....................................................................X...X.XXXX..X....................................................................X...X...XXXXX
XXXXX.X.XX..X..............X.....................................................X.XXXXX.X.XXXX...................................................................X...X.XXXX..X....................................................................X...X...XXXXX
XXXXX...X...X............X.X............................................X........X.XXXXX.X.XXXX...................................................................X...X.XXXX..X....................................................................X...X...XXXXX
XXXXX..XX..XXXX............X.....................................................XX.XXXXXX...X....................................................................X...X.XXXX..X....................................................................X...X...XXXXX
XXXXX..XX...XX.............X.....................................................XX.XXXXXX.X.XX...................................................................X...X.XXXX..X....................................................................X...X...XXXXX
XXXXX...X...X..........X...X.......................................X.............XX.XXXXXX.X.XX...................................................................X...X.XXXX..X....................................................................X...X...XXXXX
XXXXX...X..XX.X............X.....................................................XXXXXXXXX..XX....................................................................X...X.XXXX..X....................................................................X...X...XXXXX
XXXXX...X...X..............X.....................................................XXXXXXXXX.XXXX...................................................................X...X.XXXX..X....................................................................X...X...XXXXX
XXXX..X....X...............X......................................................X.XXXX...X.......................................................................X...XXXXX................................................................................XXXX
XXXX..XX...X...............X......................................................XXXXXX...........................................................................X....XXXX................................................................................XXXX
XXXX..XX...................X......................................................XXXXXX...X...........................................................................XXXXX................................................................................XXXX
X...X...XX.XXX.............X.....................................................X...X..XX..XX....................................................................X...X...X...X....................................................................X...XX..X...X
X...X...XX..XX.............X.....................................................X...X..XX.XXX....................................................................X...X...X...X....................................................................X...X.X.X...X
X..........X....X..........X....X...............X....................X...............X...............X...............X....................X...............X...............X.X.............X....................X...............X...............X..X............X
X...X...X..XXX.............X.....................................................X...X...X.XXX....................................................................X...X...X...X....................................................................X...XXX.X...X
X...............X.XX.......X....X...............X.X..................X...............X...............X...............X....................X.............X.X...............X.............X.X....................X............X..X...............X...............X
X...............X.X........X....X...............X.X..................X...............X...............X...............X....................X.............X.XX..............X.............X.X....................X..............XX...............X...............X
X...X...X...X......X.......X.....................................................X...X...X...X......................X.............................................X...X...X...X..............................X.....................................X...X...X...X
X...............X..X.......X....X...............X.X..................X...............X...............X...............X....................X...............XX..............X.............X.X....................X............X.XX...............X...............X
XXXX...............X.......X.....X.....................................X............XXXX...............X.................................X.................X............XXXX................................................................................XXXX
XXXX...............X.......X.....X.X...................................X............XXXX.................................................X.X............................XXXX................................................................................XXXX
X....................XXX...X.............XX..................X.XX....................X....................X....................XX....................X....................X....................XX....................XX..................XX....................X
X....................XX....X.............XXX..................XXX....................X....................X....................XX....................X....................X....................XX....................XX..................XX....................X
X...X...X...X..........X...X.....................................................X...X...X...X..............................X.....................................X...X...X...X..................X.................................................X...X...X...X
X....................X.X...X..............XX.................XXXX....................X....................X....................XX....................X....................X....................XX....................XX..................XX....................X
XXXX...................X...X...............X.......................X................XXXX................X..........................X................X...................XXXX................................................................................XXXX
XXXX...................X...X.......................................X................XXXX................X..X........................................X..X................XXXX................................................................................XXXX
XXXX....................X..X........................................................XXXX.........X....................................X.................................XXXX................................................................................XXXX
X...............X.......X..X....X...........X...X....................X...............X...............X...............X....................X.......X.......X...X...........X...............X....................X...........X...X...X...........X...............X
X...X...X...X...........X..X........................X....................X.......X...X...X...X...........................X........................................X...X...X...X........................X...................X.......................X...X...X...X
X...............X.......X..XX...X...........X...X....................X...............X...............X...............X....................X.......X.......X...............X...............X....................X...X...........X...X...........X...............X
X...X...X...X...........X..X........................X...X................X.......X...X...X...X....................................................................X...X...X...X........................X...X.......................................X...X...X...X
XXXX.....................X.X........................................................XXXX..........X.................................X...................................XXXX................................................................................XXXX
X....................X...X.X..........X...X...X............X...XX....................X....................X....................XX....................X.......X............X............X.......XX....................X....................X....................X
X...X...X...X............X.X...............................X............X........X...X...X...X.....................X..............................................X...X...X...X.........................X........X.................................X...X...X...X
X...X...X...X............X.X............................................X........X...X...X...X.....................X.......X......................................X...X...X...X..................................X.......X.........................X...X...X...X
X....................X...X.X.X........X...X............X.......XX....................X....................X....................XX....................X.......X............X............X.......XX....................X....................X....................X
XXXX......................XX........................................................XXXX........X....................................X..................................XXXX................................................................................XXXX
X....................X....XX...X.....X....X..........X.........XX....................X....................X....X..........X....XX....................X....................X....................XX....................X....................X....................X
X...............X.........XX...XX...............X....................X...............X...............X...............X....................X....XX.........X...............X...............X...............X....XX..............X...............X...............X
X...............X.........XX....X...............X....................X...............X...............X...............X....................X....XX.........X....X..........X...............X...............X....X..........X....X...............X...............X
X....................X....XX.........X....X....X..........X....XX....................X....................X....X..........X....XX....................X....................X....................XX....................X....................X....................X
X...............X..........XX...X...........X...X....................X...............X...............X...............X....................X...............X...X...........X...............X....................X...X.......X...X...X...........X...............X
X....................X.....X.X............X...X........X...X...XX....................X....................X....................XX....................X.......X............X............X.......XX....................X....................X....................X
X...............X..........X...XX...............X....................X...............X...............X...............X....................X....X..........X....X..........X...............X...............X....XX.........X....X...............X...............X
X....................X.....X...X..........X....X.....X....X....XX....................X....................X....X..........X....XX....................X....................X....................XX....................X....................X....................X
X...X...X...X..............X...X.................................................X...X...X...X..................X.................................................X...X...X...X......................X.............................................X...X...X...X
XXXX.......................X.....X.X................................................XXXX...............X.................................X.X...............X............XXXX................................................................................XXXX
XXXX.......................X...............X........................................XXXX................X..X.......................X................X..X................XXXX................................................................................XXXX
X...............X..........X....X..........X....X....................X...............X...............X...............X....................X...............X...............X...............X.X.....X............X...............X...............X...............X
X...X...X...X..............X........................X...X........................X...X...X...X...........................X........................................X...X...X...X........................X...X...............X.......................X...X...X...X
X...X...X...X..............X...............................X.....................X...X...X...X.....................X.......X......................................X...X...X...X.........................X........X.......X.........................X...X...X...X
X...............X..........X....X...............X..........X.........X...............X...............X...............X....................X.X.............X...............X...............X....................X...............X..X............X...............X
X....................X.....X..............X....................XX....................X.....X..............X....................XX....................X....................X..X.................XX....................X....................X...........X........X
X....................X.....X..............X....................XX....................X....................X..X.................XX....................X....................X...........X........XX....................X.....X..............X....................X
X....................X.....X..............X....................XX....................X....................X...........X........XX....................X.....X..............X....................XX....................X....................X..X.................X


==> anc/context_K3.cxt <==
B

392
155

000000000000000000000000
111111111111111111111111
222222222222222222222222
333333333333333333333333
000000111111001101001101
000000111111001110001110
000000111111020222131333
000000111111021222031333
000000111111222222333333
000202111313021222031333
000202111313121222030333
000202111313222222333333
000203111213020222131333
000203111213021222031333
000203111213021233031322
000203111213222222333333
010010010111000000111111
010010010111000101101101
010030012111222123303323
010212010313020323121323
012003011231201223033123
101000101101101000010111
101000101101101101000101
101303101202131232030232
102000101131202232333132
222222333333222323323323
222323333232232232333232
232030232131202101303101
232232232333222323323323
232233232233222222333333
232233232233323222232333
232333232232232232333232
000000000333000333333333
000000003033003033333333
000000131131202202333333
000000101131202232333333
000303303303030030030333
000303000303030333030333
030030333333000000303303
030030030333000303303303
101000202232101131333232
101000212212121121333232
101000131131202202333232
102000232232101101333132
102000202232101131333132
102000212212121121333132
111111121222111212222222
111212111212121222121222
112212222222111111121122
112212212212121121121122
212111222121212111222121
212212212111222121121121
000000002202222222000222
000000002220222222002022
000000010111222222323323
000000012111222222303323
000202000000020222222222
000202000202020222020222
010010012111222323303323
010010111111222323333333
010010212111222323303303
010030010111222123323323
010030012133222123301123
010030111111222123333333
111111111313333333131333
111313111313131333131333
111333111111131133333333
111333313111131133313313
131131131131333131333131
131333131131131131333131
202000202000202202202202
202000202202202202000202
000000111111222222001122
000000111111222222012120
000000111111001133333333
000000111111013130333333
000000002233222222333333
000000023230222222333333
112233111111222222333333
112233111112222322333331
000000111111001101100101
000000111111001133031333
000000111111001133130333
000000111111011033031333
000000111111021222001122
000000111111021222011022
000000111111021222100122
000000111111021222120201
000000111111021222130333
000000111111031301130333
000002111112031322031301
000202111212021222021222
000202111212021222120222
000202111212222222222222
000202111212222222323222
000203111213021222130333
000203111213120222031333
000303111313031333031333
000303111313031333130333
000303111313333333333333
030030131131001133333333
202000212111222222001122
222323222323232333232333
232232232232222222323222
232232232232323222323222
232333232333232333333333
000000002202222222020202
000000002233222222303323
000000002233222222323303
000000012111222222001122
000000012111222222021102
000000012111222222120201
000000012111222222201120
000000012111222222323303
000000022033222222303323
000000032302222222323303
000010032311222221300223
000303002233232232333333
010010012111222121101121
010010012111222121121101
010010111111222121111111
010010111111222121131131
010030012111222123323303
010030210111222123303323
030030032333222323303323
030030032333222323323303
030030333333222323333333
101000111111121222001122
111313111111131131131131
111313313111131131131131
131131131333111313313313
131333131333131333333333
000000000333030303333333
000000002233202232333333
000000002233232202333333
000000032203202232333333
000000101131001133333333
000000101131031103333333
000000101131130301333333
000000101131232202333333
000000101131301130333333
000000233002232202333333
000202002233222222323323
001000201132200332333331
010010111111001133131333
101000101131101131333131
101000101131131101333131
101000111111111111333131
101000111111121121333131
102000101131232202333132
102000131101202232333132
111212111111121121121121
111212121121121121121121
202000202232202232333232
202000202232232202333232
202000222222222222333232
212111212212212212111212
212212212212222222121222
000000000303000303000303
000000003303003303000303
000000010111020222001122
000000101101202202000000
000000101101202202000303
030333030030030030333030
030333030333030333333333
102000101101202202000102
102000101101202202000201
102000101131202232333231
102000102131201232333132
102000111111222222001122
102000111111222222001221
102000111111222222002112
102000111111222222120201
102000111111222222333231
102012131111232222330102
112212111111222222121221
112233111111222222333132
112233111111222222333231
112233111121222212333132
112233111231222132331122
112233111313222323333333
132333131131232232333132
132333131131232232333231
132333332233331133333132
000000000202000202000202
000000000222000202002202
000000010111000000303303
000000010111000202303303
000000101101001133030333
010030010111000103303303
010030010111000301303303
010030012111222321303323
010030012131222123301323
010030111111001133333333
010030111111001331333333
010030111111003113333333
010030111111130301333333
010030111111222321333333
011330211111220103323333
111333111111131331333333
112233111111222123333333
112233111111222321333333
112233111131222123331333
112233111212222222333232
112233112133223113331123
202202202000222020020020
202202202202222222020222
212232212111222123323323
212232212111222321323323
212232222233222123221122
000000000000020222030333
000000000101000101000101
000000000101000111000111
000000000101020222030333
000000002233202202303303
000203000203020222030333
000203000203020223030332
000203002233222222333333
000203002233222223333332
000203002233222232333323
000203002233223222332333
000203111213021223031332
000203111213021232031323
000203111213222223333332
001213231213220222330333
111010111010101000101000
111010111111101101101101
111111111111121222131333
111213111213121222131333
111213111213121223131332
112233111111222121333131
112233111213222222333333
112233111213222223333332
112233111213222232333323
112233111213223222332333
232233232233222223333332
000202000303020323020323
000202111213021222021323
000203010213020222031333
000203101203021222030333
000203111212021222031232
000303000202030232030232
010212010212020222121222
010313010313030333131333
101202101202121222020222
101303101303131333030333
111212111313121323121323
111313111212131232131232
010010010313000303101303
010010012111222123101323
010030010111020123303323
010030012111202103303303
010030012111222121303121
010212010111020121121121
030030030131000101303101
030232030333020323323323
212010212111202101101101
212212212313222323121323
232030232333202303303303
232232232131222121323121
101000101131101232333132
101000101202101202000202
101303101101131131030131
102000101101202232030132
102000101131202131333131
102000101131202202303102
131030131131101101303101
131333131232131232333232
202000202101202101000101
202303202202232232030232
232030232232202202303202
232333232131232131333131
222222222222222222223222
222222222233222222323323
222222222323222323222323
222233222222222222333232
222323222222232232232232
222323222323232333233333
232232232232223222323222
232232232333223323323323
232333232232233232333232
232333232333233333333333
232333233332333333333232
233332232333333333323323
111111111111111111111131
111111111111111133131333
111111111313111313111313
111133111111111111333131
111313111111133131131131
111313111313133333131333
113333111313333333333333
131131131131111111313111
131131131333111313313333
131333131131133131333131
131333131333133333333333
131333333333133331333131
111111111111111111111121
111111111111121222111122
111111111212111212111212
111212111111121121122121
111212111212121222122222
112211111111222121111111
112222111212222222222222
212111212111212111111111
212111212212212212111222
212212212111222121122121
212212212212222222122222
212212222222222121122221
000000000000000000000003
000000000000000033030333
000000000033000000303303
000000000303003303000303
000303000000030030030030
000303000303033333030333
000303003333333333333333
030030030030000000303000
030030030333003303303303
030030333333003333333333
030333030030030030333033
030333030333033333333333
000000000000000000000002
000000000000020222000022
000000000202000202002202
000000002200202202000000
000202000000020020020020
000202000202020222022222
000202002222222222222222
202000202000202000000000
202000202202202202002202
202000222222222222002222
202202202000222020020022
202202202202222222022222
000000000000000000000001
000000000101000101000111
000000010111000000001100
000000101101001100000000
010010010010000000101000
010010010111000101101111
010010111111001111111111
101000101000101000000000
101000101101101101000111
101000111111111111001111
111010111010101000101001
111010111111101101101111
000000101101021222000122
000000111010021222001022
000000111111021222011122
000000111010001033031333
000000111111011133031333
000002000002030322030300
000000010111000133031333
000000002033222020303323
000000022233222222303323
000010030311000001300003
000000000233020222303323
000000012111202202001102
000000012111222020001120
112133111111212212333132
112233111121222222333132
101011131111131111330101
111233111111121222333132
102000111111222121001121
102000111111212212001112
001000201102200002000001
000000002203202232030333
000000101131001103303303
000000002230202232333030
000000101131001130333030
011110211111220101121111
112213111111222123131333
010030111111001131333131
010030111111001113313313
112231111111222123313313
001212221212220222220222
112232111213222222323323
000203002232222222333232
000203002223222222232333
112223111213222222232333
000000302233202232333333
112233113111222123333333
000203002233223222333333
112233111213223222333333
001313331313330333330333
000000012111222222201122
102000111111222222002122
202022232222232222330202
000000101131301133333333
010030113111001133333333
230032330333332323333303
111112111112131322131311
331333231132233332333331
232222212122222322123321
A1
A2
A3
A4
A5
A6
A7
C1
C2
C3
D1
D2
D3
E1
E2
E3
E4
F1
F2
F3
F4
F5
F6
u6
u7
u9
u11
u13
u14
u18
u19
u22
u23
u24
u25
u26
u28
u29
u31
u33
u35
u36
u37
u38
u41
u43
u44
u46
u47
u49
u50
u52
u53
u55
u56
u58
u59
u61
u62
u66
u67
u70
u71
u72
u73
u74
u76
u77
u79
u82
u83
u88
u91
u92
u94
u96
u97
u98
u100
u103
u104
u107
u109
u110
u111
u112
u113
u115
u116
u118
u121
u122
u123
u124
u126
u129
u131
u137
u139
u140
u142
u143
u144
u145
u146
u148
u151
u152
u155
u157
u158
u159
u161
u163
u164
u167
u172
u173
u176
u178
u179
u181
u183
u184
u185
u188
u189
u196
u199
u200
u202
u203
u206
u208
u209
u211
u212
u214
u217
u218
u219
u220
u222
u224
u227
u229
u230
u231
u232
u233
u236
u241
u244
u248
u249
.XXX............X...XXXXXXXXXXX..X..X..XXX....X..XXX..X....................................................................................................
X.XX...........X..XX..X........XX.X..X...............................XXXXXX............................X.XX..X........................X.XXX................
XX.X..........X..X.X.X.............X........XX.........X.........X..............XX.........X.....XX........XX..............XX.....X........X........XX.....
XXX..........X...XX.X.................X.........X....X..X...........X...............X..X....X........X.........X........X.X.....X..X...X....X...X..X.......
..XX......X......X....X...X.X...........................................X.X................................................................................
..XX......X......X....X....................................................................................................................................
..........X...............X.X...........................................X.X......................................X.XXX...................................XX
..........X......X....X...X.X...........................................X.X......................................X.XXX...................................XX
.......XXXXXXXXXXXXXXXX....................................................................................................................................
....X.....X........................X..X..........................X..X......................................................................................
....X....XX................................................................................................................................................
..........X........................X..X...X.........X............X..X......X.........X................X..............................X.....................
....X.....X...............X.X...........................................X.X................................................................................
....X....XXXX....X....X...X.X......X..X..........................X..X...X.X.....................................X.X...X..X.....................X.X.....XX..
....X.....X......X....X...X.X......X..X..........................X..X...X.X................................................................................
..........X......X....X............X..X...X.........X............X..X......X.........X................X..............................X.....................
..XX......X............X.X............................................X..X.................................................................................
..XX.X....X............X.XX.X.X...X........X...X........X....X....X...X.XXX........X...X....X....XX.........X.......................X........XX............
.....X.X..XXX.....X..X........X...X..............X......X....X....X...........X....X...................X....X...........X...X..X....X.............X...X....
....XX..X.XXX......XX......................................................................................................................................
..........XXXXXXX..........................................................................................................................................
..XX......X.............X..X.........................................X.X...................................................................................
..XX..X...X.............X.XXX...XX...........X...........XXX.......X.X.XX.X.....XX............X.....X...X.....X.................X..X........X..............
....X.XX..XXX.....X..X.....................................................................................................................................
......X.X.XXX......XX...........XX.......X...X.............X.......X..................X.......XX....X..................X......X.........X...X......XX......
XX........X............................................X............................X..........................X..................X........................
XX........X.....................................X..........................................X.........X.....................................X...............
.....XX..XXXX....X....X....................................................................................................................................
XX...X....X..................XX...XX.XX...........X....XX....XXX.XX.X..........X...XX.......................XX.X.................XX.X......................
XX........X......X....X............X..X..........................X..X......................................................................................
XX........X......X....X....................................................................................................................................
XX....X...X....................XXX.XX.X......XX.X..........XX...XX.XX.....................XX..X.X...XX...................................X.XX..............
.XX.........X......XX............X.......X..................................................................................................X......X.......
.XX.........X......XX......................................................................................................................................
............X....................X.......X......................X...........X.....X.......X.............X.....X.............................X......X.......
............X......XX............X.......X......................X...........X.....X.......X.............X.....X.............................X......X.......
.XX.........X.......................X..............X...............................................................................X............X..........
.XX.X.......X.............X......X.XX.X..XX........XX..................XXX.......................................XXX..............XX.......XX..XXX.X....X..
.XX.........X.................................X.......X.........................................................................X......X...................
.XX..X......X.................X..XX......X.X..XX......X.X.....X...............XX...........................XX..............X...XX.....XX..X.X.....XX..X....
......X.....X...................X............X..........................................................................................X...........X......
............X...................X............X...........XX.X................................X..X............................X..........X...........X......
......X.X...X..............................................................................................................................................
......X.....X....................X.......X..................................................................................................X......X.......
......X.....X......XX...........XX.......X...X..........................................................................................X...X......XX......
............X......XX...........X............X...........XX.X................................X..X............................X..........X...........X......
X..X........X..................X.................................................X.......................X...........................................X.....
X..XX.......X..........XX.X....XX..X..X......X..X.......................X........X..X.................X..X........X..................X..X......X.X..XX..XXX
X..X........X......XX......................................................................................................................................
X..X........X......XX...........X............X..........................................................................................X...........X......
X..X........X...............................X...................................X.........................X..............................X.................
X..X.X......X.................X.X.X....XX...XX.......X..X......X..............X.X.........................X.X.............X....X.X......XX...XX...X.X.X....
.X.X.......X......X..X........X..................X..........................................................X...............X..............................
.X.X.......X......X..X.....................................................................................................................................
...........X..................X..................X............X................X........XX..................X...............X................XX............
...........X......X..X........X..................X............X................X........XX..................X...............X................XX............
.X.X.......X.................X.........X..........................................................X........................X...............................
.X.XX......X..............X..XX....X..XX..X......X..X................XX.X.........................X..X......X..XX.....X..X.XX..........................X.XX
.....X.....X......................X.....................X..............................................X................X..................................
...........X......................X........X...X........X......X.............X.....................X...X................X........X.........................
.....X.X...X...............................................................................................................................................
.....X.....X..................X..................X..........................................................X...............X..............................
.....X.....X......X..X........X...X..............X......X..............................................X....X...........X...X..............................
...........X......X..X............X........X...X........X......X.............X.....................X...X................X........X.........................
X.X........X.........................X......................................................X.............................X...........X....................
X.X.X......X.............XXX......XX.XX................XX...............X..................XX.........XX........XX.X..X.XXX..........XX................X...
X.X........X......X..X............X.....................X..............................................X................X..................................
X.X........X......X..X.....................................................................................................................................
X.X........X.........................................X.................................X.....................X............................X................
X.X...X....X....................XXX.........XX.....X.XX.X...X.........................XX.......XX......XX....XX........XX.....X...........X.X........X.....
.X.X.......X............................X.........X..............................................X.........X...............................................
.X.X..X....X..................X.XX......X....X...XX......XX.....X.....................X...X....X.X.......XXXX..........X....X.X........X....X...X..........
...X.........X...XX.X......................................................................................................................................
...X.........X.............................................................................................................................................
..X...........X..X.X.X.....................................................................................................................................
..X...........X............................................................................................................................................
.X.............X..XX..X....................................................................................................................................
.X.............X...........................................................................................................................................
X...............X...XXX....................................................................................................................................
X...............X..........................................................................................................................................
..XX.............X........X.X...........................................X.X................................................................................
..X..............X.......XXX...........................................XXX...............................................................................XX
..X..............X.......XX............................................XX................................................................................XX
..X..............X.......X.X...........................................X.X.................................................................................
...X.............X.....XX.X..........................................XX.X........................................X.X.......................................
...X.............X.....XX............................................XX....................................................................................
...X.............X.....X..X..........................................X..X........................................X.X.......................................
...X.............X......X.X...........................................X.X........................................X.X.......................................
.................X........X.X...........................................X.X......................................X.XXX...................................XX
..X..............X........XX............................................XX...............................................................................XX
.................X........X.............................................X...........................................XX.....................................
...XX............X........X........X..X..........................X..X...X................................................................................XX
...XX............X........X.............................................X................................................................................XX
...X.............X.................X......X......................X.........X..........................X....................................................
.................X.................X..X...X.........X............X..X......X.........X................X..............................X.....................
....X............X........X.X...........................................X.X.....................................X.X........................................
....X............X........X.X...........................................X.X............................................................................XX..
..X.X............X........X........X..X..........................X..X...X........................................X.X.......................................
..X.X............X........X.............................................X........................................X.X.......................................
..X..............X....................X.............X...............X................X...............................................X.....................
..X..............X...............XX...................X.X......XX.........................X.X....................................X.X......X.X..............
...X.............X............X.X.......X....X..............X.X................X.X..............X.X.......X.X..............................................
XX...............X.................X............X................X..................X................X.........X...........................................
XX...............X.................X..X................X.........X..X......................X......................................X........X...............
XX...............X....................X................X............X......................X......................................X........X...............
XX...............X.................X..X.........X................X..X...............X................X.........X...........................................
.X.X..............X...........X..................X..........................................................X...............X..............................
.X................X..........XX...................X........................................................XX..............X.................XX............
.X................X..........XX............................................................................XX................................XX............
...X..............X...........X........XX.....................X................X.................XX.........X..............................................
...X..............X...........X........X......................X................X.................X..........X..............................................
...X..............X...........X.........X.....................X................X..................X.........X..............................................
...X..............X....................XX........................................................XX........................................................
..................X...........X..................X............X................X........XX..................X...............X................XX............
.X................X..........X....................X........................................................X...............X...............................
.X................X...........X...................X.........................................................X..............X.................XX............
..................X...........X.........................................................XX..................X..............................................
.X................X..............X.XX.X...............................................................X.X.....XX.....................X.X...XX..............
...X.X............X...........X...X.....................X..............................................X....X...........X....................XX............
...X.X............X...........X.............................................................................X................................XX............
...X..............X...............X........X...................X.............X.........................X...................................................
..................X...............X........X...X........X......X.............X.....................X...X................X........X.........................
.....X............X...........X..................X...........X................X.............................X...............X..............................
.....X............X...........X..................X..........................................................X...............X.......X.................X....
.X...X............X...........X...X.....................X.....X................X.......................X....X...........X..................................
.X...X............X...........X...............................X................X............................X..............................................
.X................X............................X........X..........................................X....................X........X.........................
...X..............X.....X.X.....X............X..............X.........X.X........X..............X.........X......X.X.......................................
X.X...............X...............X..X..................X..............................................X.....X..........X.............X...X................
X.X...............X..................X..................X....................................................X..........X.............X...X................
X.X...............X...............X..................X.................................X....X..........X..................X................................
X.X...............X...............X..................X..X..............................X....X..........X................X.X................................
.XX................X.............X.......X..................................................................................................X......X.......
.X.................X.............X..X.........X.........................................................X.....X........................X....X...X..........
.X.................X.............X..X...................................................................X.....X........................X....X..............
.X.................X.............X............X.........................................................X.....X.............................X...X..........
..X................X.............X.................X..X.........X.........................X.....................................X..X........X..............
..X................X.............X.................X............X.........................X.....................................X...........X..............
..X................X.............X....................X.........X.........................X........................................X........X..............
...................X.............X.......X......................X...........X.....X.......X.............X.....X.............................X......X.......
..X................X...............................X..X.........................................................................X..X.......................
.X.................X................X.........X........................................................................................X........X..........
.X.................X.........XX....X..X...............................................................X....XX..X.....................X.....X.XX............
...................X.............X..........................................X.....X.........................................................X..............
..X................X.....XX.......X.....................X......X.......XX...................X....................................X........X..............XX
..X...X............X............XX...........X..........................................................X.....X.........................X...X.......X......
..X...X............X.............X......................................................................X.....X.............................X..............
..X................X............X........................X..X................................X..........................................X..................
...................X............X............X...........XX.X................................X..X............................X..........X...........X......
......X............X.............X.......X.........................X..................X.....................................................X......X.......
......X............X.............X.......X..........................................................X..................X....................X......X.......
X..X...............X...........XX............X...........................................................XX.............................XX..........X......
X..X...............X...........X.............X...........................................................XX..............................X..........X......
.X....X............X............XX...........X..................X.........................X.............................................X...X.......X......
.X....X............X.............X..............................X.........................X.................................................X..............
.X.................X.........................X............X.....................................X............................X......................X......
X..X...............X............X...........X...................................XX......................................................X............X.....
X..X...............X............X...........XX..................................XX......................................................X...........XX.....
.XX.................X............X..X....X....X....X..X.....................................................................................X......X.......
.XX.................X...............X.........X....X..X.....................................................................................X......X.......
...X................X...X.X...X.........X.....................X.......X.X......X..................X.........X....X.X.......................................
...X................X............X.......X......................X...........X...........................X..................................................
....................X............X.......X......................X...........X.....X.......X.............X.....X.............................X......X.......
.XX.................X............X.......X......................................................................................X..X...X........X..........
.XX.................X............X.......X......................................................................................X..X...X....X...X..X.......
...X..X.............X...........XX.......X...X...........XX.................................................................................X......X.......
...X..X.............X...........X............X...........XX................................................................................................
......X.............X...........X............X.............X...................................X........................................X...........X......
......X.............X...........X............X................................................X...............................X.........X...........X......
...X................X...........X............X..............X...................XX..............X........XX................................................
...X................X...........X............X..............X...................X...............X........X.................................................
...X................X...........................................................XX.......................XX................................................
...X................X...........X............X..............X....................X..............X.........X................................................
....................X...........X............X...........XX.X................................X..X............................X..........X...........X......
....................X...........X............X...............................................X...............................X.............................
X..X................X...........X............X..........................................................................................X...........X......
X...................X..........XX...........XX...........XX..............................................................................X...........X.....
X...................X..........XX...........XX...........XX................................................................................................
X...................X..........X............X............................................................................................X...........X.....
X...................X...........X............X...........XX..............................................................................X...........X.....
X...................X.............XX.XX...XX...XX...XX.XX..................................................................................................
X.....X.............X...........XX.......X...X..............X...................................X...........................................X......X.......
X.....X.............X...........X............X..............X...................................X..........................................................
X...................X.............................................................X.......X...................X.............................X......X.......
.X.X.................X.......XX........XX........XX.........................................................X...............X..............................
.X.X.................X.......X.........XX.........X.........................................................X...............X..............................
..X..................X........X..................X............X.........................X....................................................X.............
.....................X........X..................X............X................X........XX..................X...............X................XX............
..X..................X...XX......X....................X.........X......XX.................X........................................X........X............XX
..X..X...............X........X...X........X...X.X......X...................................................X...............X..............................
..X..X...............X............X........X...X........X..................................................................................................
.....X...............X............X.....................X.........X....................................X................X......X...........................
.....X...............X............X.....................X..........................X...................X................X.........................X........
..X..................X............X.....................X......X.......................X....X....................................X....X...X................
..X..................X............X.....................X......X.......................X.........................................X....X....................
..X..................X.................................................................X....X.........................................X...X................
..X..................X............X.....................X......X............................X....................................X........X................
.....................X............X........X...X........X......X.............X.....................X...X................X........X.........................
.....................X............X.....................X....................X.....................X.......................................................
X.X..................X............X.....................X..............................................X................X..................................
X....................X............X..X.....X...X.....X..X....................................................X............X................................
X....................X............X..X.....X...X.....X..X..................................................................................................
X....................X............X........X...X........X....................................................X............X................................
X....................X.........XX..X..X...X.XX..X...X..X.XX................................................................................................
X....................X...............X...............X.......................................................X............X................................
.X.X.................X........X..................X...............................................XX........X...............X...............................
.X.X.................X........X..................X...............................................XX........XX..............XX..............................
X....X...............X........X...X..............X......X......X............................................X...............X....X.........................
X....X...............X............X.....................X......X.................................................................X.........................
X....................X.........................................................X.........X..................X...............X.................X............
.X....................X...X.X....................................................................................X..X....................................X.
..XX..................XXXXXXX...........................................X.X................................................................................
..XX..................XXXX.X............................................X.X................................................................................
......................X...X.X...........................................X.X......................................X.XXX...................................XX
.X....................X......XX..X..X...................................................................X..XX.X........................X....XXX............
.X..X.................X...X.X......X..X...X.........X...................X.X................................................................................
.X..X.................X............X..X...X.........X......................................................................................................
.X....................X............X..X..............................................................XX........X..................X..X.....X...............
.X....................X............X..X..............................................................XX...........................X..X.....................
.X....................X............X..X...............................................................X........X.....................X.....X...............
.X....................X..............................................................................X.........X..................X........X...............
....X.................X............X..X..........................X..X.................................................X........................X...........
....X.................X............X..X..........................X..X....................................................X.......................X.........
......................X............X..X...X.........X............X..X......X.........X................X..............................X.....................
......................X............X..X....................................X.........X.....................................................................
..XX..................X...X.X........................................XXX.X.................................................................................
..XX..................X...X.X........................................XXXXXX................................................................................
X.....................X.................................................X.X........................................X.X....................................X
X...X.................X...X.X......X..X.................................X.X...........................X..............................X.....................
X...X.................X............X..X...............................................................X..............................X.....................
X.....................X........XX.X..X.....XXX.X.....X..XXX................................................................................................
X.....................X............X..X...X.....X...X..X............................X......X...............................................................
X.....................X............X..X...X.....X...X..X...................................................................................................
X.....................X............X..X...X.........X...............................X......X...............................................................
X.....................X.........................X......X............................X......X...............................................................
XX....................X............X..X..........................X..X......................................................................................
.X..X..............................X..X...X.........X................................................X................X....................X.....X.........
....X..............................X..X..........................X..X....................................................X.......................X.........
....X.....................X.X...........................................X.X............................................................................XX..
....X.....................X.X...........................................X.X.....................................X.X........................................
....X..............................X..X..........................X..X.................................................X........................X...........
.X..X..............................X..X...X.........X..........................................................X.........X........X............X...........
...XX...................X.X..........................................X..X.......................................X.......................................XXX
..X.X.....................XX...........................................XX........................................XXX...................................X...
...XX..................X..X...........................................X.X.........................................X....................................X.XX
..X.X....................XX.............................................XX......................................XX.X....................................X..
X...X..............................X..X.........X..........................................X..........X..................X...........X.........X...........
X...X..............................X..X................X............................X.................X...............X..............X...........X.........
..X..X............................X........X...X........X.........X....................X..................................................X.......X........
.....X............................X.....................X..........................X...................X................X.........................X........
.....X........................X..................X..........................................................X...............X.......X.................X....
.....X........................X..................X...........X................X.............................X...............X..............................
.....X............................X.....................X.........X....................................X................X......X...........................
...X.X........................X.........X....................X...................................X..........X................................XX.......X....
..X..X............................X........X...X........X..........................X........X..................................X......X....................
.X...X........................X...................X...........X...............XX...........................XX.......................X......................
...X.X........................X........X......................................X...................X.........X.......................X........XX............
X....X............................X..................X..X......X...................X.........................X.................X.X.........................
.X...X.......................XX..............................XX................X............................X..............X..........................X....
X....X............................X..X..................X......X..X.......................................................X......X................X........
......X.........................X............X................................................X...............................X.........X...........X......
...X..X.........................X............X...........XXX....................X.........................X...................X............................
..X...X..........................X....................X............X....................................X.....X........X........X...........X..............
......X..........................X.......X..........................................................X..................X....................X......X.......
......X.........................X............X.............X...................................X........................................X...........X......
......X..........................X.......X.........................X..................X.....................................................X......X.......
..X...X..........................X.................X..................................X.............X...X.....X....................X........X..............
X.....X.........................X...........XX..............X.................................XXX........................................X.................
...X..X.........................X............X...........XX......................X............XX.........X.................................................
.X....X..........................X............X.................X.....................X...X.........X..................................X....X..............
.X....X..........................X..X...........................X..X......................X............................X....................X...X..........
X.....X........................XX............X.............XX...................................X.............................X......................X.....
XX.................................X...................X.........X.........................X......................................X........X...............
XX.................................X...................X.........X..........................................X.....................X...........X............
XX.................................X...................X.........X..................X..........................X..................X........................
XX.................................X.........X............X......X.........................X...............................................X...............
XX.................................X............X................X.........................X.........X.....................................X...............
XX.................................X............X................X..................X................X.........X...........................................
XX....................................X................X............X......................X......................................X........X...............
XX....................................X................X............X...............X..........................X..................X........................
XX....................................X.........X...................X......................X.........X.....................................X...............
XX....................................X.........X...................X...............X................X.........X...........................................
XX....................................X.........X...................X................................X........X.............................X..............
XX....................................X........X........X...........X...............X..........................X...........................................
X.X...............................X..X.................................................................X.....X........................X...X................
X.X...............................X..X..................................X..............................X..............................X...................X
X.X...............................X..X......................................................X..........X..................X...........X....................
X.X.............................X.X......................X.............................................X.....X............................X................
X.X..................................X..................X....................................................X..........X.............X...X................
X.X..................................X..................X...................................X...........................X.X...........X....................
X.X...................................X.............X...X...................................X...........................X.X................................
X.X...............................X..................X.................................X...............X.....X............................X................
X.X...............................X..................X.................................X....X..........X..................X................................
X.X..................................................X..X..............................X.....................X..........X.................X................
X.X..................................................X..X..............................X....X...........................X.X................................
X.X..................................................X..X..............................X..X.............................X...................X..............
X..X...........................XX........................................................................XX.............................XX.................
X..X...........................XX.......................................X................................X.........X....................X..................
X..X...........................XX................................................X.......................X..............................X............X.....
X..X...........................X.............X...........................................................XX..............................X..........X......
X..X...........................X.............X...................................X.......................X..........................................XX.....
X..X............................X.X........X..............................................................X.............................XX.................
X..X...............................X......X..X...................................X..................................................................XX.....
X..X............................X...........X...................................X.........................X.............................XX.................
X..X............................X...........X...................................XX......................................................X............X.....
X..X........................................XX..................................X.........................X..............................X..........X......
X..X........................................XX..................................XX..................................................................XX.....
X..X........................................XX.................................XX...........................X.......................................X......
.XX..............................X..X....X....X....X..X....................................................................................................
.XX.......................X......X..X....X.........X.....................................................................................................X.
.XX...........................X..X.......X....X.......X......................................................................................X.............
.XX.................................X.........X....X..X.....................................................................................X......X.......
.XX..............................X..X....X.........X...............................................................................X............X..........
.XX.................................X..............X...............................................................................X........X...X..X.......
.XX...................................X............................................................................................X.X......X...X..X.......
.XX..............................X.......X....X.......X.........................................................................X......X...................
.XX...........................................X.......X.........................................................................X......X....X......X.......
.XX.....................................................X.......................................................................XX.....X....X......X.......
.XX..............................X.......X......................................................................................X..X...X........X..........
.XX.............................................................................................................................X..X...X....X...X..X.......
.X.X.........................XX........XX........XX........................................................................................................
.X.X......................X..XX........X.........X...............................................................X.........................................
.X.X.........................X.........XX.........X.........................................................X...............X..............................
.X.X..........................X..X......X........XX.....................................................X..................................................
.X.X.........................XX........X.........X................................................X........................X...............................
.X.X.........................X.........X..........................................................X.........X..............XX..............................
.X.X...............................X..............................................................X...X.....X..............XX..............................
.X.X..........................X.........X........XX..............................................X.........X...............................................
.X.X....................................X.........X..............................................X.........XX...............X..............................
.X.X.........................................X..................................................XX.........XX...............X..............................
.X.X..........................X..................X...............................................XX........X...............X...............................
.X.X.............................................................................................XX........XX..............XX..............................
..XX...................XXXXXX..............................................................................................................................
..XX...................XXX.X............................................X.X................................................................................
..XX...................X.XX.X.X...............................X............................................................................................
..XX....................X.XXX....X..............................X..........................................................................................
..XX...................X.XX.X.........................................X..X.................................................................................
..XX...................X.X............................................X.XXX................................................................................
..XX..............................X............................X......X.XXX................................................................................
..XX....................X.XXX........................................X.X...................................................................................
..XX....................X..X.........................................X.XX.X................................................................................
..XX............................X...........................X........X.XX.X................................................................................
..XX......................X.X........................................XXX.X.................................................................................
..XX.................................................................XXXXXX................................................................................
...X...................X..X..........................................X..X........................................X.X.......................................
...X...................XX.X..........................................XX..........................................X.........................................
...X...................XX............................................XX.X..........................................X.......................................
..X......................XXX...........................................X.X...............................................................................X.
..X......................X.X...........................................XXX................................................................................X
.X........................X.........................................................................................X......................................
..X.......................XX............................................XX...............................................................................XX
.X...........................XX...................X........................................................X...............X.................X.............
.X...........................X....................X........................................................XX..............X..................X............
..X...........................X.........................................................X..................................................................
.X............................X...................X.........................................................X..............X.................XX............
...X..........................X........X......................X................X.................X..........X..............................................
...X..........................X........XX.....................X..................................XX........................................................
X..............................XX...........X............X...............................................................................X...........X.....
X..............................X............XX............X..............................................................................X...........X.....
..X.............................X............................................................X.............................................................
X...............................X............X...........XX..............................................................................X...........X.....
...X............................X............X..............X...................X...............X........X.................................................
...X............................X...........................X...................XX.......................XX................................................
...X.............................X..........................................X..............................................................................
.X...............................X............X.........................................................X.....X.............................X...X..........
..X..............................X.................X............X.........................X.....................................X...........X..............
.X...............................X..X.........X.........................................................X..............................X........X..........
..X..............................X.................X..X.........X...............................................................X..X.......................
...X..............................X..........................................X.............................................................................
X.................................X........X...X........X....................................................X............X................................
..X...............................X.....................X......X.......................X.........................................X....X....................
..X...............................X............................X.......................X....X.........................................X...X................
X.................................X..X.....X.........X.......................................................X............X................................
...X...............................X.......................................X...............................................................................
X..................................X..X...X.........X...............................X......X...............................................................
.X.................................X..X..............................................................XX...........................X..X.....................
.X.................................X.................................................................XX........X..................X........X...............
X..................................X......X.....X......X............................X......X...............................................................
.X..................................X.........X...............................................................X........................X....X...X..........
X....................................X.........X.....X..X....................................................X............X................................
.X....................................X..............................................................X.........X..................X..X.....X...............
X.....................................X.........X...X..X............................X......X...............................................................
..X...................................X..............................................X.....................................................................
...X...................................XX......................................X.................XX.........X..............................................
...X.........................................X..................................XX..............X........XX................................................
.X...........................................X...............................................................................X.............................
..X................................................X..X...................................X.....................................X..X........X..............
..X.....................................................X..............................X....X....................................X....X...X................
.X......................................................X..........................................X.......................................................
X.......................................................................X............................................X.....................................
X.................................................................................X.........................................................X..............
X........................................................................................X..................X..............................................


==> anc/cpp/commutationMS.cpp <==
#include <iostream>
#include <cstdlib>
#include <string>
#include <time.h>
#include <set>
#include <vector>
#include <fstream>
#include <limits> // for <std::streamsize>::max()
//using namespace std;

const int k = 4;                     // |A|
const int n = k*(k-1)*(k-2);         // |sigma|
const int l = k*k*k;                 // |A^3|
const int n3 = n + 3;                // |sigma| + 3
typedef int triple[3];

int* Hash2Maj = 0;
int* Hash2Sproj = 0;
triple* Index2Arg = 0;

bool __fails_k_equals_4();
int hash3(int, int, int);
int hash(int*);
void initialiseHashArrays();
bool isInitialised();
void printHashValuesAndTriples();
void createOperationTableT4();
void analyseUnaryFunctions();
std::vector<int*>& readFunctionsFromFile(char const* fname);
void produceObjectIntentsFromFuncList(std::vector<int*> & funclist);
void produceFullObjectIntentsFromFuncList(std::vector<int*> & funclist);
void producePermutationObjectIntentsFromFuncList(std::vector<int*> & funclist);
void produceActionsForUglyOnes(bool latex=false);
void produceCppForUglyOnes();
void testLabels(std::ostream &s = std::cerr);
void doSomeTesting();
void testCommutationForMillionMajFunctions();
void testCommutationForThreeElementDomain();
void testCommutationWithSprojForThreeElementDomain();
void testTwoFunctions();
void testD1D2D3();
void testA1A2A3A4solo();
void testD1bicent();
void testD3bicent();
void testD2bicent();
void testE1bicent();
void testE2bicent();
void testE3bicent();
void testE4bicent();
void testC1bicent();
void testC2bicent();
void testC3bicent();
void testF1bicent();
void testF2bicent();
void testF3bicent();
void testF4bicent();
void testF5bicent();
void testF6bicent();
void testA5bicent();
void testA6bicent();
void testA7bicent();
void testA12bicent();
void testA13bicent();
void testA14bicent();
void testA23bicent();
void testA24bicent();
void testA34bicent();
void test392intents_vs_392x24conjugates();
void continueConservativeBicent(char const* fname);
void testAllConservativeBicent(int *init_first9 = NULL, double prog = 0.0);
bool commute(int*, int*);
bool commuteSP(int* ,int*);
std::vector<bool>& getObjectIntent4(int M[27]);
void analyseUnaryFunctions();
std::ostream & toStream(std::vector<bool> const &objectintent, int* indices, int len, std::ostream &s);
std::ostream& printApart_full(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);
std::ostream& printApart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);
std::ostream& printCpart_full(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);
std::ostream& printCpart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);
std::ostream& printDpart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);
std::ostream& printEpart_full(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);
std::ostream& printEpart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);
std::ostream& printFpart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);
std::ostream& printConstantPart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);
std::ostream& printTrivialPart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);
std::ostream& printUglyPart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);
std::ostream& printNonTrivialPermutations(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);
std::ostream& printNonTrivialPermutations_full(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);
std::ostream& printNonTrivialNicePart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);
std::ostream& printNonTrivialNicePart_full(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);
std::ostream& printNonTrivialPart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);
std::ostream& printNonTrivialPart_full(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);
std::ostream& printAll(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);
std::ostream& printAll_full(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel=false);

bool __fails_k_equals_4()
/* complains if the global variable k is not equal to 4,
   in this case return true (assertion k==4 fails),
   otherwise false (assertion k==4 holds)               */
{
  if (k != 4)
  {
    std::cerr << "Not on the four-element set, check your parameter k!"
              << "You set it to |A| = " << k << " instead." << std::endl;
    return true;
  }
  return false;
}

// void closeWRTcomposition(set T)
// // sketch of how to close a set of elements of T4 wrt. to generated 
// // transformation monoid
// //
// // Input is a set of numbers (unary functions between 0 and 255), that
// // will be modified by the function and at the end contains the
// // generated submonoid
// {
//   unsigned int s = T.size();
//   while(true)
//   {
//     vector E = T;
//     for (x in E)
//     for (y in E)
//       T.add(x*y);
//     if (s == T.size) break;
//   }
//   T.add(identity);
// }

void createOperationTableT4()
{
  if (__fails_k_equals_4()) return;
  int S[k];
  int T[k];
  // int comp[k];  // the composition of the two functions was inlined below
  int i = 0, j = 0;
  //const int k4 = k*l;  // used for T4
  // int T4[k4][k4] ;  // uncomment it if you really need T4 as a table
  for (S[0] = 0; S[0] < k; S[0]++)
  for (S[1] = 0; S[1] < k; S[1]++)
  for (S[2] = 0; S[2] < k; S[2]++)
  for (S[3] = 0; S[3] < k; S[3]++)
  {
    j=0;
    for (T[0] = 0; T[0] < k; T[0]++)
    for (T[1] = 0; T[1] < k; T[1]++)
    for (T[2] = 0; T[2] < k; T[2]++)
    for (T[3] = 0; T[3] < k; T[3]++)
    {
      //T4[i][j] = t means unary operation with index t is
      //composition T o S = S; T (T after S), where S has index i, T index j
      //for (int nu = 0; nu<k; ++nu)
      //  comp[nu] = T[S[nu]];
      //int t = comp[0];
      //for (int nu = 1; nu < k; ++nu)
      //  t = 4*t + comp[nu];
      int t = T[S[0]];
      for (int nu = 1; nu < k; ++nu)
        t = 4*t + T[S[nu]];
      // T4[i][j] = t;  // if we really want a table, we have to declare it above
      std::cout << t << " ";
      ++j;
    }
    std::cout << std::endl;
    ++i;
  }
}

std::vector<int*>& readFunctionsFromFile(char const* fname)
{
  std::vector<int*> &funclist = *new std::vector<int*>();
  //funclist.reserve(200); // 4^4
  std::ifstream infile(fname);
  while (infile.good())
  {
    int* M = new int[n3];
    for (int i = 0; i < n; ++i)
    {
      infile >> M[i];
      if (infile.eof())
      {
        if (i != 0)
          std::cout << "ERROR: End of file too early. number of numbers is not divisible by "
                    << n << std::endl;
        break;
      }
      if (infile.fail())
      {
        std::cout << "ERROR: Could not read from file." << std::endl;
        break;
      }
      if (M[i]<0 or M[i] >= 4)
      {
        std::cout << "ERROR: Wrong data in file, not between 0 and 3." << std::endl;
        return funclist;
      }
    }
    if (infile.eof() || infile.fail())
      break;
    for (int i = n; i < n3; ++i)
      M[i] = 0;
    funclist.push_back(M);
  }
  infile.close();
  return funclist;
//  delete v;
//  delete[] M;
}

void produceObjectIntentsFromFuncList(std::vector<int*> & funclist)
{
  for(std::vector<int*>::const_iterator
    M = funclist.begin(); M != funclist.end(); ++M)
  {
    printNonTrivialPart(getObjectIntent4(*M), std::cout) << std::endl;
  }
}

void produceFullObjectIntentsFromFuncList(std::vector<int*> & funclist)
/* For every majority function (restricted to sigma) from funclist
   produce the corresponding object intent, and print all 256 crosses
   in the order of unary operations 0000, 0001, 0002, 0003, 0010, ..., 3333
   as value tuples of 0123 from 0 to 255
*/
{
  for(std::vector<int*>::const_iterator
    M = funclist.begin(); M != funclist.end(); ++M)
  {
    std::vector<bool> &object_intent = getObjectIntent4(*M);
    for(std::vector<bool>::const_iterator
        row = object_intent.begin(); row != object_intent.end(); ++ row)
    {
      std::cout << (*row?'X':'.');
    }
    std::cout << std::endl;
    delete &object_intent;
  }
}

void producePermutationObjectIntentsFromFuncList(std::vector<int*> & funclist)
{
  for(std::vector<int*>::const_iterator
    M = funclist.begin(); M != funclist.end(); ++M)
  {
    printNonTrivialPermutations(getObjectIntent4(*M), std::cout) << std::endl;
  }
}

void analyseUnaryFunctions()
{
  if (__fails_k_equals_4()) return;
  int number_of_unaries = 1;
  for (int i=0; i<k; ++i)
    number_of_unaries *= k;
  // number_of_unaries == k^k.

  int number_of_permutations = 1;
  for (int i=1; i <= k; ++i)
    number_of_permutations *= i;
  // number_of_permutations == k!

  std::set<int> constants;
  //constants.reserve(k);
  std::set<int> permutations;
  //permutations.reserve(number_of_permutations);
  int id_index=-1;
  std::set<int> ugly;
  std::set<int>  *(A[8]);
  for (int i = 1; i<8; ++i)
    A[i] = new std::set<int>();
  std::set<int>  *(C[4]);
  for (int i = 1; i<4; ++i)
    C[i] = new std::set<int>();
  std::set<int>  *(D[4]);
  for (int i = 1; i<4; ++i)
    D[i] = new std::set<int>();
  std::set<int>  *(E[5]);
  for (int i = 1; i<5; ++i)
    E[i] = new std::set<int>();
  std::set<int>  *(F[7]);
  for (int i = 1; i<7; ++i)
    F[i] = new std::set<int>();
  std::vector<int> card_of_im;
  card_of_im.reserve(number_of_unaries);
  int S[k];
  int index = 0;
  int number_of_two_element_images = 0;
  for (S[0] = 0; S[0] < k; S[0]++)
  for (S[1] = 0; S[1] < k; S[1]++)
  for (S[2] = 0; S[2] < k; S[2]++)
  for (S[3] = 0; S[3] < k; S[3]++)
  {
    std::set<int> im;
    for (int i = 0; i < k; ++i)
      im.insert(S[i]);
    const int card = im.size();
    card_of_im.push_back(card);
    switch (card)
    {
      case 1:
      {
        constants.insert(index);
        break;
      }
      case 2:
      {
        ++number_of_two_element_images;
        if (S[0] == S[1] && S[1] == S[2])
          { A[4]->insert(index); break;}
        if (S[0] == S[1] && S[1] == S[3])
          { A[3]->insert(index); break;}
        if (S[0] == S[2] && S[2] == S[3])
          { A[2]->insert(index); break;}
        if (S[1] == S[2] && S[2] == S[3])
          { A[1]->insert(index); break;}
        //  
        if (S[0] == S[1] && S[2] == S[3])
          { A[5]->insert(index); break;}
        if (S[0] == S[2] && S[1] == S[3])
          { A[6]->insert(index); break;}
        if (S[0] == S[3] && S[1] == S[2])
          { A[7]->insert(index); break;}
        break;
      }
      case 3:
      {
        //std::cerr << S[0] << S[1] << S[2] << S[3] << std::endl;
        ugly.insert(index);
        break;
      }
      case 4:
      {
        permutations.insert(index);
        // further analysis of the cycle structure
        // first find out the number of fixed points.
        std::set<int> fixed_points;
        for (int i = 0; i < k; ++i)
          if (S[i] == i)
            fixed_points.insert(i);
        switch (fixed_points.size())
        {
        case 0: //two subcases (abcd) and (ab)(cd)
        {
          if (S[S[0]] != 0) // (abcd)
          {
            // three subcases with 2 inputs each
            if ((S[0] == 1 && S[1] == 2 && S[2] == 3 && S[3] == 0) ||
                (S[0] == 3 && S[3] == 2 && S[2] == 1 && S[1] == 0))
                {C[1]->insert(index); break;}
            if ((S[0] == 1 && S[1] == 3 && S[3] == 2 && S[2] == 0) ||
                (S[0] == 2 && S[2] == 3 && S[3] == 1 && S[1] == 0))
                {C[2]->insert(index); break;}
            if ((S[0] == 2 && S[2] == 1 && S[1] == 3 && S[3] == 0) ||
                (S[0] == 3 && S[3] == 1 && S[1] == 2 && S[2] == 0))
                {C[3]->insert(index); break;}
          }
          else //(ab)(cd)
          {
            if (S[0] == 1 && S[1] == 0 && S[2] == 3 && S[3] == 2)
                {D[1]->insert(index); break;}
            if (S[0] == 2 && S[2] == 0 && S[1] == 3 && S[3] == 1)
                {D[2]->insert(index); break;}
            if (S[0] == 3 && S[3] == 0 && S[1] == 2 && S[2] == 1)
                {D[3]->insert(index); break;}
          }
          break;
        }
        case 1: //(abc)(d)
        {
          // four subcases with 2 inputs each
          switch(*fixed_points.begin())
          {
          case 3:
            { E[1]->insert(index); break;}
          case 2:
            { E[2]->insert(index); break;}
          case 1:
            { E[3]->insert(index); break;}
          case 0:
            { E[4]->insert(index); break;}
          }
          break;
        }
        case 2: //(ab)(c)(d)
        {
          // 6 cases
          const int a  = *fixed_points.begin();
          const int b = *++fixed_points.begin();
          int const *ap = 0,
                    *bp = 0;
          if (b < a)
          {
            ap = &b;
            bp = &a;
          }
          else
          {
            ap = &a;
            bp = &b;
          }
          switch (*ap)
          {
          case 0:
            {
              switch(*bp)
              {
              case 1:        {F[6]->insert(index); break;}
              case 2:        {F[5]->insert(index); break;}
              default /*3*/: {F[4]->insert(index); break;}
              }
              break;
            }
          case 1:
            {
              switch(*bp)
              {
              case 2:        {F[3]->insert(index); break;}
              default /*3*/: {F[2]->insert(index); break;}
              }
              break;
            }
          case 2:
            {
              F[1]->insert(index); break;
            }
          default: // i.e. 3
             std::cout << "ERROR: this case should not occur." << std::endl;
          }
          break;
        }
        default: // more than 2 means S represents id
        {
          id_index = index;
        }
        }// end of switch(number_of_fixed_points)
        break;
      }
      default:
      {
       std::cout << "We constructed a unary function whose image contains "
                 << card << " elements. This should not occur." << std::endl;
      }
    }
    ++index;
  }
  // summary:
  const int sum_two_element_image = A[1]->size()
                                  + A[2]->size()
                                  + A[3]->size()
                                  + A[4]->size()
                                  + A[5]->size()
                                  + A[6]->size()
                                  + A[7]->size();
  const int sum_permutations = C[1]->size()
                             + C[2]->size()
                             + C[3]->size()
                             + D[1]->size()
                             + D[2]->size()
                             + D[3]->size()
                             + E[1]->size()
                             + E[2]->size()
                             + E[3]->size()
                             + E[4]->size()
                             + F[1]->size()
                             + F[2]->size()
                             + F[3]->size()
                             + F[4]->size()
                             + F[5]->size()
                             + F[6]->size();
  const int rough_sum =  constants.size() + ugly.size() + permutations.size() + sum_two_element_image; 
  std::cout << "Number of unaries (" << rough_sum << ") should be: " << number_of_unaries << std::endl;
  const int detailed_sum = 1 + constants.size() + ugly.size() + sum_permutations + sum_two_element_image;
  std::cout << "Number of unaries (" << detailed_sum  << ") should be: " << number_of_unaries << std::endl;
  std::cout << "Number of constants (" << constants.size() << ") should be: " << k << std::endl;
  std::cout << "Number of ones with 3-element image: " << ugly.size() << std::endl;
  std::cout << "Number of permutations: " << permutations.size() << std::endl;
  std::cout << "Number of permutations of type C[1] " << C[1]->size() << std::endl;
  std::cout << "Number of permutations of type C[2] " << C[2]->size() << std::endl;
  std::cout << "Number of permutations of type C[3] " << C[3]->size() << std::endl;
  std::cout << "Number of permutations of type D[1] " << D[1]->size() << std::endl;
  std::cout << "Number of permutations of type D[2] " << D[2]->size() << std::endl;
  std::cout << "Number of permutations of type D[3] " << D[3]->size() << std::endl;
  std::cout << "Number of permutations of type E[1] " << E[1]->size() << std::endl;
  std::cout << "Number of permutations of type E[2] " << E[2]->size() << std::endl;
  std::cout << "Number of permutations of type E[3] " << E[3]->size() << std::endl;
  std::cout << "Number of permutations of type E[4] " << E[4]->size() << std::endl;
  std::cout << "Number of permutations of type F[1] " << F[1]->size() << std::endl;
  std::cout << "Number of permutations of type F[2] " << F[2]->size() << std::endl;
  std::cout << "Number of permutations of type F[3] " << F[3]->size() << std::endl;
  std::cout << "Number of permutations of type F[4] " << F[4]->size() << std::endl;
  std::cout << "Number of permutations of type F[5] " << F[5]->size() << std::endl;
  std::cout << "Number of permutations of type F[6] " << F[6]->size() << std::endl;
  std::cout << "Number of functions of type A[1] " << A[1]->size() << std::endl;
  std::cout << "Number of functions of type A[2] " << A[2]->size() << std::endl;
  std::cout << "Number of functions of type A[3] " << A[3]->size() << std::endl;
  std::cout << "Number of functions of type A[4] " << A[4]->size() << std::endl;
  std::cout << "Number of functions of type A[5] " << A[5]->size() << std::endl;
  std::cout << "Number of functions of type A[6] " << A[6]->size() << std::endl;
  std::cout << "Number of functions of type A[7] " << A[7]->size() << std::endl;
  std::cout << "Number of functions of type A (two-element image): " << sum_two_element_image << std::endl;
  std::cout << "Number of functions of type A (two-element image): " << number_of_two_element_images << std::endl;
  std::cout << "Number of functions of type C,D,E,F (non-identical permutations): " << sum_permutations << std::endl;
  std::cout << std::endl << "-----------------------------------"
            << std::endl << "Cardinalities of images:" << std::endl;
  for(std::vector<int>::const_iterator c = card_of_im.begin(); c != card_of_im.end(); ++c)
    std::cout << *c;
  std::cout << std::endl;
  const char *sep = ", "; 
  std::cout << id_index << sep << std::endl;
  for (std::set<int>::const_iterator c = constants.begin(); c!= constants.end(); ++c)
    std::cout << *c << sep;
  std::cout << std::endl;
  for (int i = 1; i<=7; ++i)
    for (std::set<int>::const_iterator c = A[i]->begin(); c!= A[i]->end(); ++c)
      std::cout << *c << sep;
  std::cout << std::endl;
  for (int i = 1; i<=3; ++i)
    for (std::set<int>::const_iterator c = C[i]->begin(); c!= C[i]->end(); ++c)
      std::cout << *c << sep;
  std::cout << std::endl;
  for (int i = 1; i<=3; ++i)
    for (std::set<int>::const_iterator c = D[i]->begin(); c!= D[i]->end(); ++c)
      std::cout << *c << sep;
  std::cout << std::endl;
  for (int i = 1; i<=4; ++i)
    for (std::set<int>::const_iterator c = E[i]->begin(); c!= E[i]->end(); ++c)
      std::cout << *c << sep;
  std::cout << std::endl;
  for (int i = 1; i<=6; ++i)
    for (std::set<int>::const_iterator c = F[i]->begin(); c!= F[i]->end(); ++c)
      std::cout << *c << sep;
  std::cout << std::endl;
  for (std::set<int>::const_iterator c = ugly.begin(); c!= ugly.end(); ++c)
    std::cout << *c << sep;
  std::cout << std::endl;
  std::cout << "A-type full:" << std::endl;
  for (int i = 1; i<=7; ++i)
    for (std::set<int>::const_iterator c = A[i]->begin(); c!= A[i]->end(); ++c)
      std::cout << *c << sep;
  std::cout << std::endl;
  std::cout << "A-type representatives:" << std::endl;
  for (int i = 1; i<=7; ++i)
    std::cout << *(A[i]->begin()) << sep;
  std::cout << std::endl;
  std::cout << "C-type full:" << std::endl;
  for (int i = 1; i<=3; ++i)
    for (std::set<int>::const_iterator c = C[i]->begin(); c!= C[i]->end(); ++c)
      std::cout << *c << sep;
  std::cout << std::endl;
  std::cout << "C-type representatives:" << std::endl;
  for (int i = 1; i<=3; ++i)
      std::cout << *(C[i]->begin()) << sep;
  std::cout << std::endl;
  std::cout << "D-type full:" << std::endl;
  for (int i = 1; i<=3; ++i)
    for (std::set<int>::const_iterator c = D[i]->begin(); c!= D[i]->end(); ++c)
      std::cout << *c << sep;
  std::cout << std::endl;
  std::cout << "D-type representatives:" << std::endl;
  for (int i = 1; i<=3; ++i)
      std::cout << *(D[i]->begin()) << sep;
  std::cout << std::endl;
  std::cout << "E-type full:" << std::endl;
  for (int i = 1; i<=4; ++i)
    for (std::set<int>::const_iterator c = E[i]->begin(); c!= E[i]->end(); ++c)
      std::cout << *c << sep;
  std::cout << std::endl;
  std::cout << "E-type representatives:" << std::endl;
  for (int i = 1; i<=4; ++i)
      std::cout << *(E[i]->begin()) << sep;
  std::cout << std::endl;
  std::cout << "F-type full:" << std::endl;
  for (int i = 1; i<=6; ++i)
    for (std::set<int>::const_iterator c = F[i]->begin(); c!= F[i]->end(); ++c)
      std::cout << *c << sep;
  std::cout << std::endl;
  std::cout << "F-type representatives:" << std::endl;
  for (int i = 1; i<=6; ++i)
      std::cout << *(F[i]->begin()) << sep;
  std::cout << std::endl;
  // clean up
  for (int i = 1; i<8; ++i)
    delete A[i];
  for (int i = 1; i<4; ++i)
    delete C[i];
  for (int i = 1; i<4; ++i)
    delete D[i];
  for (int i = 1; i<5; ++i)
    delete E[i];
  for (int i = 1; i<7; ++i)
    delete F[i];
}

void produceActionsForUglyOnes(bool latex)
// if latex==true use LaTeX output
{
  if (__fails_k_equals_4()) return;
  if (!isInitialised()) initialiseHashArrays();
  int number_of_unaries = 1;
  for (int i=0; i<k; ++i)
    number_of_unaries *= k;
  // number_of_unaries == k^k.

  std::set<int> ugly;
  std::vector<int> card_of_im;
  card_of_im.reserve(number_of_unaries);
  const char *sep = ", "; 
  int S[k];
  int x[3], y[3];
  int index = 0;
  for (S[0] = 0; S[0] < k; S[0]++)
  for (S[1] = 0; S[1] < k; S[1]++)
  for (S[2] = 0; S[2] < k; S[2]++)
  for (S[3] = 0; S[3] < k; S[3]++)
  {
    std::set<int> im;
    for (int i = 0; i < k; ++i)
      im.insert(S[i]);
    const int card = im.size();
    card_of_im.push_back(card);
    if (card == 3)
    {
      ugly.insert(index);
      if (latex)
        std::cout << "\\section*{Operation $u_{" << index << "} = " << S[0] << S[1] << S[2] << S[3]
                  << "$ has image $\\{";
      else
        std::cout << "Operation u" << index << " = " << S[0] << S[1] << S[2] << S[3]
                  << " has image {";
      //for (std::set<int>::const_iterator c = im.begin(); c!= im.end(); ++c)
      //  std::cout << *c << sep;
      std::set<int>::const_iterator c = im.begin();
      std::cout << *c << sep; ++c;
      std::cout << *c << sep; ++c;
      std::cout << *c; ++c;
      if (c != im.end())
       std::cerr << "Error: image larger than three!!" << std::endl;
      if (latex)
        std::cout << "\\}$}" << std::endl;
      else
        std::cout << "}" << std::endl;
      // Find out if restriction of S to its image is a permutation (i.e. surjective)
      bool zeta_is_permutation = true;
      {std::set<int> imzeta;
      for (std::set<int>::const_iterator c = im.begin(); c!= im.end(); ++c)
        imzeta.insert(S[*c]);
      if ((int) imzeta.size() < card)
        zeta_is_permutation = false;
      if (latex)
        std::cout << "$s$ restricted to its image is "
                  << ((int) imzeta.size() < card?"not ":"")
                  << "a permutation $\\zeta$.\\par"
                  << std::endl;
      else
        std::cout << "s restricted to its image is "
                  << ((int) imzeta.size() < card?"not ":"") << "a permutation."
                  << std::endl;
      }
      // Find out which elements are mapped to the same value
      int u = 0,
          v = 0,
          alpha = 0;
      for (int i = 0; i < k; ++i)
      for (int j = i+1; j < k; ++j)
      {
        if (S[i] == S[j])
        {
          u = i;
          v = j;
          alpha = S[i];
        }
      }
      if (latex)
        std::cout << "$s("<<u<<") = s("<<v<<") = " << alpha
                  << "$, i.e., $u = " << u << "$, $v = " << v
                  << "$, $\\alpha = " << alpha << "$" << std::endl
                  //<< "\\begin{verbatim}" << std::endl;
                  << "\\[\\begin{array}{lcrccr}" << std::endl;
      else
        std::cout << "s("<<u<<") = s("<<v<<") = " << alpha
                  << ", i.e., u = " << u << ", v = " << v
                  << ", alpha = " << alpha << std::endl;
      // Produce action on all interesting tuples
      const int im_det_by_uv = n+1;
      int act[n]; // the act[i] is the hash of the image of the relevant
                  // triple with hash i under the action of S
                  // or im_det_by_uv if the image is not a relevant triple
      int tplidx = 0;
      for (x[0] = 0; x[0] < k; x[0]++)
      for (x[1] = 0; x[1] < k; x[1]++){ if(x[1]==x[0]) continue;
      for (x[2] = 0; x[2] < k; x[2]++){ if(x[2]==x[0] || x[2]==x[1]) continue;
        for (int nu = 0; nu < 3; ++nu)
          y[nu] =  S[x[nu]];
        if (latex)
          std::cout << "\\text{Tuple}& (" << x[0] << sep << x[1] << sep << x[2]
                    << ") &" << (tplidx<10?" ":"") << "\\hmark{" << tplidx << "}& \\mapsto&(" 
                    << y[0] << sep << y[1] << sep << y[2] << ")";
        else
          std::cout << "Tuple (" << x[0] << sep << x[1] << sep << x[2]
                    << ") " << (tplidx<10?" ":"") << "<" << tplidx << "> |--> (" 
                    << y[0] << sep << y[1] << sep << y[2] << ")";
        if (y[0]==y[1] || y[0]==y[2] || y[1]==y[2])
        {
          act[tplidx] = im_det_by_uv;
          if (latex)
            std::cout << "& \\longrightarrow s^{-1}("<<alpha<<") = \\{"<<u<<sep<<v<<"\\}\\\\";
          else
            std::cout << " --> s^-1("<<alpha<<") = {"<<u<<sep<<v<<"}";
        }
        else
        {
          act[tplidx] = Hash2Maj[hash(y)];
          if (latex)
            std::cout << "& \\hmark{" << act[tplidx] << "}\\\\";
          else
            std::cout << " <" << act[tplidx] << ">";
        }
        std::cout << std::endl;
        ++tplidx;
      }}
      if (latex)
        //std::cout << "\\end{verbatim}\\newpage" << std::endl;
        std::cout << "\\end{array}\\]\\newpage" << std::endl;
      // *************************************************
      const int no_s_preimage = n;
      int spreim[n][2];
      // spreim[i][j] == v if tuple no. v gets mapped by S to tuple with hash i
      // spreim[i][j] == no_s_preimage if it does not have a preimage wrt S
      // initialise
      for (int i = 0; i<n; ++i)
        spreim[i][0] = spreim[i][1] = no_s_preimage;
      for (int i = 0; i<n; ++i)
      {
        const int val = act[i];
        if (val == im_det_by_uv)
          continue;
        // now act[i] is not determined by uv
        if (spreim[val][0] == no_s_preimage)
          spreim[val][0] = i;
        else
          if (spreim[val][1] == no_s_preimage)
            spreim[val][1] = i;
          else //should not happen
            std::cerr << "Tuple " << val << " has 3 S-preimages: "
                      << spreim[val][0] << sep << spreim[val][1] << sep << i;
      }
      if (latex)
      {
        std::cout << "%";
        for(int i = 0; i<n; ++i)
          std::cout << "  " << (i<10?" ":"")<< i;
        std::cout << std::endl<< "%";
        for(int i = 0; i<n; ++i)
        {
          const int pr = spreim[i][0];
          if (pr == no_s_preimage)
            std::cout << "  --";
          else
            std::cout << "  " << (pr<10?" ":"") << pr;
        }
        std::cout << std::endl << "%";
        for(int i = 0; i<n; ++i)
        {
          const int pr = spreim[i][1];
          if (pr == no_s_preimage)
            std::cout << "  --";
          else
            std::cout << "  " << (pr<10?" ":"") << pr;
        }
        std::cout << std::endl;
      }
      // Determine the dependencies between the f-values on relevant triples
      if (zeta_is_permutation) // the restriction of S to its image is a permutation
      { // this means {u,v} not subset of {α,β,γ}
        bool ignoretriple[n] = {false}; // a list of triples not to be treated a
                                        // second time
        for (int w = 0; w<n; ++w) // run through all relevant triples
        // in the first iteration output all those 12 conditions (loops)
        // that are not otherwise restricted and restrict nothing else
        {
          if (act[w] == im_det_by_uv) // values are determined by u,v
          // this condition means {u,v} ⊆ {a,b,c} when w represents (a,b,c)
          {
            ignoretriple[w] = true;
            std::cout << "f(" << (w<10?" ":"") << w << ") \\in {"
                      << u << sep << v << "}"
                      << "             = s^{-1}[{" << alpha << "}]" << std::endl;
            // these w (the value of f on them) do not determine the value
            // of f on any other triple and are not otherwise determined
          }
        }
        for (int w = 0; w<n; ++w) // run through all relevant triples a second time
        // in the first iteration output all those 12 conditions (loops)
        // that are not otherwise restricted and restrict nothing else
        {
          if (ignoretriple[w])
          // values are determined by u,v i.e. act[w] == im_det_by_uv
          // [this condition means {u,v} ⊆ {a,b,c} when w represents (a,b,c)]
          // OR it has to be ignored because it is part of a cycle that was
          // already processed
              continue; // ignore these w
          // now we are facing an orbit tuple w (in the cycle or leading into it)
          // if it is only leading into it we ignore it, it will be
          // determined later
          if (spreim[w][0] == no_s_preimage)
            continue; // ignore this w, it is not part of a cycle
          // we know now that w is part of a cycle and hence has 2
          // s-preimages given by spreim[w][0], spreim[w][1];
          // one of these is again in the cycle, the other is not.
          std::cout << "f(" << (w<10?" ":"") << w << ") \\in {";
          c = im.begin();
          std::cout << *c << sep; ++c;
          std::cout << *c << sep; ++c;
          std::cout << *c << "}" << std::endl;
          // now run through the cycle until we hit w again
          int p = w;
          while(true)
          {
            // since we process the member p of the current cycle we do not
            // have to deal with it again
            ignoretriple[p] = true;
            int nextp = n;
            // first run through the preimages of p
            // there are only 2 of them
            // one of these has a preimage (= is in the cycle),
            // the other one does not
            for (int j = 0; j<2; ++j)
            { 
              const int r = spreim[p][j];
              if (spreim[r][0] == no_s_preimage) // the one without preimage is determined by f(p)
                std::cout << "f(" << (r<10?" ":"") << r << ") \\in s^{-1}[{f(" << p << ")}]" << std::endl;
              else // the other one is in the cycle and our next p
                   // we need to save it because the previous case could
                   // occur as the second one in the programme run
                nextp = r;
            }
            if (nextp == w) // we have hit w again with the next p
              break;       // exit while loop
            else
            {
              // the value of f on the second preimage of p is also
              // determined by f(p), but we care about this fact only if
              // nexpt is distinct from w
              std::cout << "f(" << (nextp<10?" ":"") << nextp << ") \\in s^{-1}[{f(" << p << ")}]" << std::endl;
              p = nextp;   // repeat the whole thing with the next p
            }
          }
        }
      }
      else // the restriction of S to its image is not a permutation
      { // this means {u,v} ⊆ {α,β,γ}
        for (int w = 0; w<n; ++w) // run through all relevant triples
        // for the construction of the code we shall do it twice so that
        // the non-restricted loops come first, then followed by the
        // dependent ones
        {
          if (act[w] == im_det_by_uv) // the others are to be ignored, as
                                      // they will be determined
          // this condition means {u,v} ⊆ {a,b,c} when w represents (a,b,c)
          {
            std::cout << "f(" << (w<10?" ":"") << w << ") \\in {"
                      << u << sep << v << "}"
                      << "             = s^{-1}[{" << alpha << "}]" << std::endl;
            // w can have 0 or 2 s-preimages (see spreim[w])
            // but we care about this only in the second loop
            // for (int i = 0; i<2 ; ++i)
            // {
            //   const int r = spreim[w][i];
            //   if (r == no_s_preimage)
            //     break;
            //   std::cout << "f(" << (r<10?" ":"") << r << ") \\in s^{-1}[{f(" << w << ")}]" << std::endl;
            // }
          }
        }
        for (int w = 0; w<n; ++w) // run through all relevant triples
        // for the construction of the code we shall do it a second time so that
        // now the dependent loops are output
        {
          if (act[w] == im_det_by_uv) // the others are to be ignored, as
                                      // they will be determined
          // this condition means {u,v} ⊆ {a,b,c} when w represents (a,b,c)
          {
            // The following has already been done in the first iteration
            // std::cout << "f(" << (w<10?" ":"") << w << ") \\in {"
            //           << u << sep << v << "}"
            //           << "             = s^{-1}[{" << alpha << "}]" << std::endl;
            // w can have 0 or 2 s-preimages (see spreim[w])
            for (int i = 0; i<2 ; ++i)
            {
              const int r = spreim[w][i];
              if (r == no_s_preimage)
                break;
              std::cout << "f(" << (r<10?" ":"") << r << ") \\in s^{-1}[{f(" << w << ")}]" << std::endl;
            }
          }
        }
      }
    }
    ++index;
  }
  // summary:
  std::cout << "Number of ones with 3-element image: " << ugly.size() << std::endl;
  std::cout << std::endl << "-----------------------------------"
            << std::endl << "Cardinalities of images:" << std::endl;
  for(std::vector<int>::const_iterator c = card_of_im.begin(); c != card_of_im.end(); ++c)
    std::cout << *c;
  std::cout << std::endl;
  for (std::set<int>::const_iterator c = ugly.begin(); c!= ugly.end(); ++c)
    std::cout << *c << sep;
  std::cout << std::endl;
  // clean up
}

void produceCppForUglyOnes()
// try to produce c++ code (fragments) for each of the ugly functions
{
  if (__fails_k_equals_4()) return;
  if (!isInitialised()) initialiseHashArrays();
  int number_of_unaries = 1;
  for (int i=0; i<k; ++i)
    number_of_unaries *= k;
  // number_of_unaries == k^k.

  std::set<int> ugly;
  std::vector<int> card_of_im;
  card_of_im.reserve(number_of_unaries);
  const char *sep = ", "; 
  int S[k];
  int x[3], y[3];
  int index = 0;
  for (S[0] = 0; S[0] < k; S[0]++)
  for (S[1] = 0; S[1] < k; S[1]++)
  for (S[2] = 0; S[2] < k; S[2]++)
  for (S[3] = 0; S[3] < k; S[3]++)
  {
    std::set<int> im;
    for (int i = 0; i < k; ++i)
      im.insert(S[i]);
    const int card = im.size();
    card_of_im.push_back(card);
    if (card == 3)
    {
      ugly.insert(index);
      std::cout
        << "void testu" << index << "bicent()" << std::endl
        << "// compute f* for all majority functions f commuting with the function u"
        << index << std::endl;
      std::cout << "/*" << std::endl;
      std::cout << "Operation u" << index << " = " << S[0] << S[1] << S[2] << S[3]
                << " has image {";
      std::set<int>::const_iterator c = im.begin();
      std::cout << *c << sep; ++c;
      std::cout << *c << sep; ++c;
      std::cout << *c; ++c;
      if (c != im.end())
       std::cerr << "Error: image larger than three!!" << std::endl;
      std::cout << "}      */" << std::endl;
      // Find out if restriction of S to its image is a permutation (i.e. surjective)
      bool zeta_is_permutation = true;
      {std::set<int> imzeta;
      for (std::set<int>::const_iterator c = im.begin(); c!= im.end(); ++c)
        imzeta.insert(S[*c]);
      if ((int) imzeta.size() < card)
        zeta_is_permutation = false;
      std::cout << "// s restricted to its image is "
                << ((int) imzeta.size() < card?"not ":"") << "a permutation."
                << std::endl;
      }
      // Find out which elements are mapped to the same value
      int u = 0,
          v = 0,
          alpha = 0;
      for (int i = 0; i < k; ++i)
      for (int j = i+1; j < k; ++j)
      {
        if (S[i] == S[j])
        {
          u = i;
          v = j;
          alpha = S[i];
        }
      }
      std::cout << "// s("<<u<<") = s("<<v<<") = " << alpha
                << ", i.e., u = " << u << ", v = " << v
                << ", alpha = " << alpha << std::endl;
      // Generate the preimage information of the unary operation S
      std::cout << "//~~~~~~~~~~~~~~~~~~~~~~~~~~~~" << std::endl;
      std::cout << "// preimage information about S" << std::endl;
      int Spreimage_start[k] = {0};
      int Spreimage_end[k] = {0};
      for (int i = 0; i < k; ++i)
      {
        Spreimage_start[S[i]] = i;
        Spreimage_end[S[i]] = i+1;
      }
      Spreimage_start[alpha] = u;
      Spreimage_end[alpha] = v+1;
      for (int i = 0; i < k; ++i)
      {
        std::cout << "// " << i << ":  ";
        for (int j = Spreimage_start[i]; j < Spreimage_end[i]; j+=v-u)
        {
          std::cout << j << sep;
        }
        std::cout << std::endl;
      }
      std::cout << "//~~~~~~~~~~~~~~~~~~~~~~~~~~~~" << std::endl;
      // Produce action on all interesting tuples
      const int im_det_by_uv = n+1;
      int act[n]; // the act[i] is the hash of the image of the relevant
                  // triple with hash i under the action of S
                  // or im_det_by_uv if the image is not a relevant triple
      int tplidx = 0;
      for (x[0] = 0; x[0] < k; x[0]++)
      for (x[1] = 0; x[1] < k; x[1]++){ if(x[1]==x[0]) continue;
      for (x[2] = 0; x[2] < k; x[2]++){ if(x[2]==x[0] || x[2]==x[1]) continue;
        for (int nu = 0; nu < 3; ++nu)
          y[nu] =  S[x[nu]];
        std::cout << "// Tuple (" << x[0] << sep << x[1] << sep << x[2]
                  << ") " << (tplidx<10?" ":"") << "<" << tplidx << "> |--> (" 
                  << y[0] << sep << y[1] << sep << y[2] << ")";
        if (y[0]==y[1] || y[0]==y[2] || y[1]==y[2])
        {
          act[tplidx] = im_det_by_uv;
          std::cout << " --> s^-1("<<alpha<<") = {"<<u<<sep<<v<<"}";
        }
        else
        {
          act[tplidx] = Hash2Maj[hash(y)];
          std::cout << " <" << act[tplidx] << ">";
        }
        std::cout << std::endl;
        ++tplidx;
      }}
      // *************************************************
      const int no_s_preimage = n;
      int spreim[n][2];
      // spreim[i][j] == v if tuple no. v gets mapped by S to tuple with hash i
      // spreim[i][j] == no_s_preimage if it does not have a preimage wrt S
      // initialise
      for (int i = 0; i<n; ++i)
        spreim[i][0] = spreim[i][1] = no_s_preimage;
      for (int i = 0; i<n; ++i)
      {
        const int val = act[i];
        if (val == im_det_by_uv)
          continue;
        // now act[i] is not determined by uv
        if (spreim[val][0] == no_s_preimage)
          spreim[val][0] = i;
        else
          if (spreim[val][1] == no_s_preimage)
            spreim[val][1] = i;
          else //should not happen
            std::cerr << "Tuple " << val << " has 3 S-preimages: "
                      << spreim[val][0] << sep << spreim[val][1] << sep << i;
      }
      std::cout << "//";
      for(int i = 0; i<n; ++i)
        std::cout << "  " << (i<10?" ":"")<< i;
      std::cout << std::endl<< "//";
      for(int i = 0; i<n; ++i)
      {
        const int pr = spreim[i][0];
        if (pr == no_s_preimage)
          std::cout << "  --";
        else
          std::cout << "  " << (pr<10?" ":"") << pr;
      }
      std::cout << std::endl << "//";
      for(int i = 0; i<n; ++i)
      {
        const int pr = spreim[i][1];
        if (pr == no_s_preimage)
          std::cout << "  --";
        else
          std::cout << "  " << (pr<10?" ":"") << pr;
      }
      std::cout << std::endl;
      // Output front code
      std::cout
        << "{" << std::endl
        << "  if (__fails_k_equals_4()) return;" << std::endl
        << "  int M[n3] = {0};" << std::endl;
      if (zeta_is_permutation) // the restriction of S to its image is a permutation
      {
        std::cout << "  int const imageS[" << card << "] = {";
        c = im.begin();
        std::cout << *c << sep; ++c;
        std::cout << *c << sep; ++c;
        std::cout << *c << "};" << std::endl;
      }
      std::cout << "  int const Spreimage_start[k] = {";
      for (int i = 0; i<k-1; ++i)
        std::cout << Spreimage_start[i] << sep;
      std::cout
        << Spreimage_start[k-1] << "};" << std::endl
        << "  int const Spreimage_end[k] = {";
      for (int i = 0; i<k-1; ++i)
        std::cout << Spreimage_end[i] << sep;
      std::cout
        << Spreimage_end[k-1] << "};" << std::endl << std::endl
        << "  std::set<std::vector<bool> > context;" << std::endl
        << "  unsigned int oldsize = context.size();" << std::endl;
      // Determine the dependencies between the f-values on relevant triples
      if (zeta_is_permutation) // the restriction of S to its image is a permutation
      { // this means {u,v} not subset of {α,β,γ}
        bool ignoretriple[n] = {false}; // a list of triples not to be treated a
                                        // second time
        for (int w = 0; w<n; ++w) // run through all relevant triples
        // in the first iteration output all those 12 conditions (loops)
        // that are not otherwise restricted and restrict nothing else
        {
          if (act[w] == im_det_by_uv) // values are determined by u,v
          // this condition means {u,v} ⊆ {a,b,c} when w represents (a,b,c)
          {
            ignoretriple[w] = true;
            std::cout << "  for (M[" << (w<10?" ":"") << w << "] = " << u
                      << "; M[" << (w<10?" ":"") << w << "] <= "
                      << v << "; M[" << (w<10?" ":"") << w << "] += " << v-u
                      << ")   // M[" << (w<10?" ":"") << w << "] in {"
                      << u << sep << v << "}" << std::endl;
            // these w (the value of f on them) do not determine the value
            // of f on any other triple and are not otherwise determined
          }
        }
        int number_of_closing_parentheses = 0;
        for (int w = 0; w<n; ++w) // run through all relevant triples a second time
        // in the first iteration output all those 12 conditions (loops)
        // that are not otherwise restricted and restrict nothing else
        {
          if (ignoretriple[w])
          // values are determined by u,v i.e. act[w] == im_det_by_uv
          // [this condition means {u,v} ⊆ {a,b,c} when w represents (a,b,c)]
          // OR it has to be ignored because it is part of a cycle that was
          // already processed
              continue; // ignore these w
          // now we are facing an orbit tuple w (in the cycle or leading into it)
          // if it is only leading into it we ignore it, it will be
          // determined later
          if (spreim[w][0] == no_s_preimage)
            continue; // ignore this w, it is not part of a cycle
          // we know now that w is part of a cycle and hence has 2
          // s-preimages given by spreim[w][0], spreim[w][1];
          // one of these is again in the cycle, the other is not.
          std::cout << "  for (int i" << w << " = 0; i" << w << " < " << card
                    << "; ++i" << w
                    << "){M[" << (w<10?" ":"") << w << "] = imageS[i" << w
                    << "];   // M[" << (w<10?" ":"") << w << "] in {";
          c = im.begin();
          std::cout << *c << sep; ++c;
          std::cout << *c << sep; ++c;
          std::cout << *c << "}" << std::endl;
          ++number_of_closing_parentheses;
          // now run through the cycle until we hit w again
          int p = w;
          while(true)
          {
            // since we process the member p of the current cycle we do not
            // have to deal with it again
            ignoretriple[p] = true;
            int nextp = n;
            // first run through the preimages of p
            // there are only 2 of them
            // one of these has a preimage (= is in the cycle),
            // the other one does not
            for (int j = 0; j<2; ++j)
            { 
              const int r = spreim[p][j];
              if (spreim[r][0] == no_s_preimage) // the one without preimage is determined by f(p)
              {
                std::cout << "  for (M[" << (r<10?" ":"") << r
                          << "] = Spreimage_start[M[" << (p<10?" ":"") << p
                          << "]]; M[" << (r<10?" ":"") << r
                          << "] < Spreimage_end[M[" << (p<10?" ":"") << p
                          << "]]; M[" << (r<10?" ":"") << r
                          << "] += " << v-u
                          << ")   // M[" << (r<10?" ":"") << r
                          << "] in s^{-1}[{M[" << (p<10?" ":"") << p
                          << "]}]" << std::endl;
              }  
              else // the other one is in the cycle and our next p
                   // we need to save it because the previous case could
                   // occur as the second one in the programme run
                nextp = r;
            }
            if (nextp == w) // we have hit w again with the next p
              break;       // exit while loop
            else
            {
              // the value of f on the second preimage of p is also
              // determined by f(p), but we care about this fact only if
              // nexpt is distinct from w
              std::cout << "  for (M[" << (nextp<10?" ":"") << nextp
                        << "] = Spreimage_start[M[" << (p<10?" ":"") << p
                        << "]]; M[" << (nextp<10?" ":"") << nextp
                        << "] < Spreimage_end[M[" << (p<10?" ":"") << p
                        << "]]; M[" << (nextp<10?" ":"") << nextp
                        << "] += " << v-u
                        << ")   // M[" << (nextp<10?" ":"") << nextp
                        << "] in s^{-1}[{M[" << (p<10?" ":"") << p
                        << "]}]" << std::endl;
              p = nextp;   // repeat the whole thing with the next p
            }
          }
        }// end of looping through all w in σ once more
        ++number_of_closing_parentheses;
        // start of object intent code
        std::cout
          << "  {" << std::endl
          << "    std::vector<bool> &object_intent = getObjectIntent4(M);" << std::endl
          << "    context.insert(object_intent);" << std::endl
          << "    if (context.size() > oldsize)" << std::endl
          << "    {" << std::endl
          << "      ++oldsize;" << std::endl
          << "      // output M to some stream" << std::endl
          << "      std::cout << \"a\";" << std::endl
          << "      for(int i = 0; i < n; ++i)" << std::endl
          << "      {" << std::endl
          << "        std::cout << M[i];" << std::endl
          << "      }" << std::endl
          << "      std::cout << \"f\";" << std::endl
          << "      printNonTrivialPart(object_intent, std::cout) << std::endl;" << std::endl
          << "      std::cout << \"p\";" << std::endl
          << "      printNonTrivialPermutations(object_intent, std::cout) << std::endl;" << std::endl
          << "      std::cout << std::endl;" << std::endl
          << "    }" << std::endl
          << "    //printNonTrivialPart(object_intent, std::cout) << std::endl;" << std::endl
          << "    delete &object_intent;" << std::endl << "  ";
        // end of object intent code
        // put closing parentheses
        for (int i = 0; i < number_of_closing_parentheses; ++i)
          std::cout << "}";
        std::cout << std::endl;
        // start of final code
        std::cout
        //  << "  for(std::set<std::vector<bool> >::const_iterator" << std::endl
        //  << "    intent = context.begin(); intent != context.end(); ++intent)" << std::endl
        //  << "  {" << std::endl
        //  << "    printNonTrivialPart(*intent, std::cout) << std::endl;" << std::endl
        //  << "  }" << std::endl
        //  << "  std::cout << \"=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=\" << std::endl;" << std::endl
        //  << "  for(std::set<std::vector<bool> >::const_iterator" << std::endl
        //  << "    intent = context.begin(); intent != context.end(); ++intent)" << std::endl
        //  << "  {" << std::endl
        //  << "    printNonTrivialPermutations(*intent, std::cout) << std::endl;" << std::endl
        //  << "  }" << std::endl
          << "}" << std::endl;
        // end of final code
      }
      else // the restriction of S to its image is not a permutation
      { // this means {u,v} ⊆ {α,β,γ}
        for (int w = 0; w<n; ++w) // run through all relevant triples
        // for the construction of the code we shall do it twice so that
        // the non-restricted loops come first, then followed by the
        // dependent ones
        {
          if (act[w] == im_det_by_uv) // the others are to be ignored, as
                                      // they will be determined
          // this condition means {u,v} ⊆ {a,b,c} when w represents (a,b,c)
          {
            std::cout << "  for (M[" << (w<10?" ":"") << w << "] = " << u
                      << "; M[" << (w<10?" ":"") << w << "] <= "
                      << v << "; M[" << (w<10?" ":"") << w << "] += " << v-u
                      << ")   // M[" << (w<10?" ":"") << w << "] in {"
                      << u << sep << v << "}" << std::endl;
            // w can have 0 or 2 s-preimages (see spreim[w])
            // but we care about this only in the second loop
            // for (int i = 0; i<2 ; ++i)
            // {
            //   const int r = spreim[w][i];
            //   if (r == no_s_preimage)
            //     break;
            //   std::cout << "  f(" << (r<10?" ":"") << r << ") \\in s^{-1}[{f(" << w << ")}]" << std::endl;
            // }
          }
        }
        for (int w = 0; w<n; ++w) // run through all relevant triples
        // for the construction of the code we shall do it a second time so that
        // now the dependent loops are output
        {
          if (act[w] == im_det_by_uv) // the others are to be ignored, as
                                      // they will be determined
          // this condition means {u,v} ⊆ {a,b,c} when w represents (a,b,c)
          {
            // The following has already been done in the first iteration
            // std::cout << "  // f(" << (w<10?" ":"") << w << ") \\in {"
            //           << u << sep << v << "}"
            //           << "             = s^{-1}[{" << alpha << "}]" << std::endl;
            // w can have 0 or 2 s-preimages (see spreim[w])
            for (int i = 0; i<2 ; ++i)
            {
              const int r = spreim[w][i];
              if (r == no_s_preimage)
                break;
              std::cout << "  for (M[" << (r<10?" ":"") << r
                        << "] = Spreimage_start[M[" << (w<10?" ":"") << w
                        << "]]; M[" << (r<10?" ":"") << r
                        << "] < Spreimage_end[M[" << (w<10?" ":"") << w
                        << "]]; M[" << (r<10?" ":"") << r
                        << "] += " << v-u
                        << ")   // M[" << (r<10?" ":"") << r
                        << "] in s^{-1}[{M[" << (w<10?" ":"") << w
                        << "]}]" << std::endl;
            }
          }
        }
        // start of object intent code
        std::cout
          << "  {" << std::endl 
          << "    std::vector<bool> &object_intent = getObjectIntent4(M);" << std::endl
          << "    context.insert(object_intent);" << std::endl
          << "    if (context.size() > oldsize)" << std::endl
          << "    {" << std::endl
          << "      ++oldsize;" << std::endl
          << "      // output M to some stream" << std::endl
          << "      std::cout << \"a\";" << std::endl
          << "      for(int i = 0; i < n; ++i)" << std::endl
          << "      {" << std::endl
          << "        std::cout << M[i];" << std::endl
          << "      }" << std::endl
          << "      std::cout << std::endl;" << std::endl
          << "      std::cout << \"f\";" << std::endl
          << "      printNonTrivialPart(object_intent, std::cout) << std::endl;" << std::endl
          << "      std::cout << \"p\";" << std::endl
          << "      printNonTrivialPermutations(object_intent, std::cout) << std::endl;" << std::endl
          << "    }" << std::endl
          << "    //printNonTrivialPart(object_intent, std::cout) << std::endl;" << std::endl
          << "    delete &object_intent;" << std::endl
          << "  }" << std::endl;
        // end of object intent code
        // start of final code
        std::cout
        //  << "  for(std::set<std::vector<bool> >::const_iterator" << std::endl
        //  << "    intent = context.begin(); intent != context.end(); ++intent)" << std::endl
        //  << "  {" << std::endl
        //  << "    printNonTrivialPart(*intent, std::cout) << std::endl;" << std::endl
        //  << "  }" << std::endl
        //  << "  std::cout << \"=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=\" << std::endl;" << std::endl
        //  << "  for(std::set<std::vector<bool> >::const_iterator" << std::endl
        //  << "    intent = context.begin(); intent != context.end(); ++intent)" << std::endl
        //  << "  {" << std::endl
        //  << "    printNonTrivialPermutations(*intent, std::cout) << std::endl;" << std::endl
        //  << "  }" << std::endl
          << "}" << std::endl;
        // end of final code
      }
    }
    ++index;
  }
  std::cout << std::endl << "void test_uglies()" << std::endl << "{" << std::endl;
  for (std::set<int>::const_iterator c = ugly.begin(); c!= ugly.end(); ++c)
    std::cout << "  testu" << *c << "bicent();" << std::endl;
  std::cout << "}" << std::endl;
  // clean up
}

std::ostream & toStream(std::vector<bool> const &objectintent, int* indices, int len, std::ostream &s)
{
  for (int i = 0; i < len; ++i)
  {
    s << (objectintent[indices[i]] ? 'X': '.');
  }
  return s;
}

std::ostream& printApart_full(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print ALL indices of the objectintent, that correspond to operations of
 * A-type (A1 through A7). These can be grouped together into
 * A1-A4: unary s with two values, one of which is has a 3-element preimage
 * A5-A7: unary s with two values, both of which have a 2-element preimage
 *
 * If the optional argument withLabel == true, then two lines are prepended
 * that provide lables for the indices (which group they belong to)
*/
{
  const int len = 7*12;
  int inds[len] = {21, 42, 63, 64, 106, 127, 128, 149, 191, 192, 213, 234,
                   16, 32, 48, 69, 101, 117, 138, 154, 186, 207, 223, 239,
                    4, 8, 12, 81, 89, 93, 162, 166, 174, 243, 247, 251,
                    1, 2, 3, 84, 86, 87, 168, 169, 171, 252, 253, 254,
                    5, 10, 15, 80, 90, 95, 160, 165, 175, 240, 245, 250,
                    17, 34, 51, 68, 102, 119, 136, 153, 187, 204, 221, 238,
                    20, 40, 60, 65, 105, 125, 130, 150, 190, 195, 215, 235};
  if (withLabel)
  {
    for (int i = 0; i < len; ++i)
      s << "A";
    s << std::endl;
    for (int i = 1; i <= 7; ++i)
      for (int j = 0; j< 12; ++j)
        s << i;
    s << std::endl;
  }
  return toStream(objectintent, inds, len, s);
}

std::ostream& printApart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print indices of the objectintent, that correspond to operations of
 * A-type (A1 through A7), chooses one for each type. These can be grouped together into
 * A1-A4: unary s with two values, one of which is has a 3-element preimage
 * A5-A7: unary s with two values, both of which have a 2-element preimage
 *
 * If the optional argument withLabel == true, then two lines are prepended
 * that provide lables for the indices (which group they belong to)
*/
{
  const int len = 7;
  int inds[len] = {21, 16, 4, 1, 5, 17, 20};
  if (withLabel)
  {
    for (int i = 0; i < len; ++i)
      s << "A";
    s << std::endl;
    for (int i = 1; i <= len; ++i)
      s << i;
    s << std::endl;
  }
  return toStream(objectintent, inds, len, s);
}

std::ostream& printCpart_full(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print ALL indices of the objectintent, that correspond to permutations of
 * C-type (C1 through C3). These are the permutations that consist of one
 * 4-cycle:
 * C1: (0123) and (3210)
 * C2: (0132) and (2310)
 * C3: (0213) and (3120)
 *
 * If the optional argument withLabel == true, then two lines are prepended
 * that provide lables for the indices (which group they belong to)
*/
{
  const int len = 3*2;
  int inds[len] = {108, 198,
                   114, 141,
                   180, 225};
  if (withLabel)
  {
    for (int i = 0; i < len; ++i)
      s << "C";
    s << std::endl;
    for (int i = 1; i <= 3; ++i)
      for (int j = 0; j< 2; ++j)
        s << i;
    s << std::endl;
  }
  return toStream(objectintent, inds, len, s);
}

std::ostream& printCpart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print indices of the objectintent, that correspond to permutations of
 * C-type (C1 through C3), chooses one representative. These are the permutations that consist of one
 * 4-cycle:
 * C1: (0123)
 * C2: (0132)
 * C3: (0213)
 *
 * If the optional argument withLabel == true, then two lines are prepended
 * that provide lables for the indices (which group they belong to)
*/
{
  const int len = 3;
  int inds[len] = {108, 114, 180};
  if (withLabel)
  {
    for (int i = 0; i < len; ++i)
      s << "C";
    s << std::endl;
    for (int i = 1; i <= len; ++i)
      s << i;
    s << std::endl;
  }
  return toStream(objectintent, inds, len, s);
}

std::ostream& printDpart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print ALL indices of the objectintent, that correspond to permutations of
 * D-type (D1, D2, D3), chooses one representative. These are the
 * permutations that consist of two 2-cycles:
 * D1: (01)(23)
 * D2: (02)(13)
 * D3: (03)(12)
 *
 * If the optional argument withLabel == true, then two lines are prepended
 * that provide lables for the indices (which group they belong to)
*/
{
  const int len = 3;
  int inds[len] = {78, 177, 228};
  if (withLabel)
  {
    for (int i = 0; i < len; ++i)
      s << "D";
    s << std::endl;
    for (int i = 1; i <= len; ++i)
      s << i;
    s << std::endl;
  }
  return toStream(objectintent, inds, len, s);
}

std::ostream& printEpart_full(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print ALL indices of the objectintent, that correspond to permutations of
 * E-type (E1 through E4), chooses one representative. These are the
 * permutations that have exactly one fixed point (plus a 3-cycle):
 * E1: (012)(3) and (210)(3)
 * E2: (013)(2) and (310)(2)
 * E3: (023)(1) and (320)(1)
 * E4: (123)(0) and (321)(0)
 *
 * If the optional argument withLabel == true, then two lines are prepended
 * that provide lables for the indices (which group they belong to)
*/
{
  const int len = 4*2;
  int inds[len] = {99, 135,
                   120, 201,
                   156, 210,
                   45, 54};
  if (withLabel)
  {
    for (int i = 0; i < len; ++i)
      s << "E";
    s << std::endl;
    for (int i = 1; i <= 4; ++i)
      for (int j = 0; j< 2; ++j)
        s << i;
    s << std::endl;
  }
  return toStream(objectintent, inds, len, s);
}

std::ostream& printEpart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print indices of the objectintent, that correspond to permutations of
 * E-type (E1 through E4), chooses one representative. These are the
 * permutations that have exactly one fixed point (plus a 3-cycle):
 * E1: (012)(3)
 * E2: (013)(2)
 * E3: (023)(1)
 * E4: (123)(0)
 *
 * If the optional argument withLabel == true, then two lines are prepended
 * that provide lables for the indices (which group they belong to)
*/
{
  const int len = 4;
  int inds[len] = {99, 120, 156, 45};
  if (withLabel)
  {
    for (int i = 0; i < len; ++i)
      s << "E";
    s << std::endl;
    for (int i = 1; i <= len; ++i)
      s << i;
    s << std::endl;
  }
  return toStream(objectintent, inds, len, s);
}

std::ostream& printFpart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print ALL indices of the objectintent, that correspond to permutations of
 * F-type (F1 through F6), chooses one representative. These are the
 * permutations that consist of one 2-cycle and two fixed points:
 * F1: (01)(2)(3)
 * F2: (02)(1)(3)
 * F3: (03)(1)(2)
 * F4: (12)(0)(3)
 * F5: (13)(0)(2)
 * F6: (23)(0)(1)
 *
 * If the optional argument withLabel == true, then two lines are prepended
 * that provide lables for the indices (which group they belong to)
*/
{
  const int len = 6;
  int inds[len] = {75, 147, 216, 39, 57, 30};
  if (withLabel)
  {
    for (int i = 0; i < len; ++i)
      s << "F";
    s << std::endl;
    for (int i = 1; i <= len; ++i)
      s << i;
    s << std::endl;
  }
  return toStream(objectintent, inds, len, s);
}

std::ostream& printConstantPart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print ALL indices of the objectintent, that correspond to constant
 * operations:
 * c0: value = 0
 * c1: value = 1
 * c2: value = 2
 * c3: value = 3
 *
 * If the optional argument withLabel == true, then two lines are prepended
 * that provide lables for the indices (which group they belong to)
*/
{
  const int len = 4;
  int inds[len] = {0, 85, 170, 255};
  if (withLabel)
  {
    for (int i = 0; i < len; ++i)
      s << "c";
    s << std::endl;
    for (int i = 0; i < len; ++i)
      s << i;
    s << std::endl;
  }
  return toStream(objectintent, inds, len, s);
}

std::ostream& printTrivialPart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print ALL indices of the objectintent, that correspond to trivial
 * operations, those commuting with every majority operation.
 * These are the four constants and the identity operations (index 27)
 *
 * If the optional argument withLabel == true, then two lines are prepended
 * that provide lables for the indices (which group they belong to)
*/
{
  if (withLabel)
  {
    for (int i = 0; i < 4; ++i)
      s << "c";
    s << "i" << std::endl;
    for (int i = 0; i < 4; ++i)
      s << i;
    s << "d" << std::endl;
  }
  return printConstantPart(objectintent, s) << (objectintent[27]?'X':'.');
}

std::ostream& printUglyPart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print ALL indices of the objectintent, that correspond to unary
 * operations with three-element image (we do not know if they can be
 * clarified, i.e., grouped together) 
 *
 * The optional argument withLabel has no use at present.
*/
{
  const int len = 144;
  int inds[len] = {6, 7, 9, 11, 13, 14, 18, 19, 22, 23, 24, 25, 26, 28, 29, 31, 33, 35, 36, 37, 38, 41, 43, 44, 46, 47, 49, 50, 52, 53, 55, 56, 58, 59, 61, 62, 66, 67, 70, 71, 72, 73, 74, 76, 77, 79, 82, 83, 88, 91, 92, 94, 96, 97, 98, 100, 103, 104, 107, 109, 110, 111, 112, 113, 115, 116, 118, 121, 122, 123, 124, 126, 129, 131, 132, 133, 134, 137, 139, 140, 142, 143, 144, 145, 146, 148, 151, 152, 155, 157, 158, 159, 161, 163, 164, 167, 172, 173, 176, 178, 179, 181, 182, 183, 184, 185, 188, 189, 193, 194, 196, 197, 199, 200, 202, 203, 205, 206, 208, 209, 211, 212, 214, 217, 218, 219, 220, 222, 224, 226, 227, 229, 230, 231, 232, 233, 236, 237, 241, 242, 244, 246, 248, 249};
  return toStream(objectintent, inds, len, s);
}

std::ostream& printNonTrivialPermutations(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print indices of the objectintent, that correspond to non-trivial
 * permutations, i.e., those of type C, D, E, F (16 types).
 * One representative is chosen per type.
 *
 * If the optional argument withLabel == true, then two lines are prepended
 * that provide lables for the indices (which group they belong to)
*/
{
  if (withLabel)
  {
    for (int i = 0; i < 3; ++i)
      s << "C";
    for (int i = 0; i < 3; ++i)
      s << "D";
    for (int i = 0; i < 4; ++i)
      s << "E";
    for (int i = 0; i < 6; ++i)
      s << "F";
    s << std::endl;
    for (int i = 1; i <= 3; ++i)
      s << i;
    for (int i = 1; i <= 3; ++i)
      s << i;
    for (int i = 1; i <= 4; ++i)
      s << i;
    for (int i = 1; i <= 6; ++i)
      s << i;
    s << std::endl;
  }
  printCpart(objectintent, s);
  printDpart(objectintent, s);
  printEpart(objectintent, s);
  printFpart(objectintent, s);
  return s;
}

std::ostream& printNonTrivialPermutations_full(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print ALL indices of the objectintent, that correspond to non-trivial
 * permutations, i.e., those of type C, D, E, F (16 types).
 * All indices are printed per type.
 *
 * If the optional argument withLabel == true, then two lines are prepended
 * that provide lables for the indices (which group they belong to)
*/
{
  if (withLabel)
  {
    for (int i = 0; i < 3; ++i)
      for (int j = 0; j<2; ++j)
        s << "C";
    for (int i = 0; i < 3; ++i)
      s << "D";
    for (int i = 0; i < 4; ++i)
      for (int j = 0; j<2; ++j)
        s << "E";
    for (int i = 0; i < 6; ++i)
      s << "F";
    s << std::endl;
    for (int i = 1; i <= 3; ++i)
      for (int j = 0; j<2; ++j)
        s << i;
    for (int i = 1; i <= 3; ++i)
      s << i;
    for (int i = 1; i <= 4; ++i)
      for (int j = 0; j<2; ++j)
        s << i;
    for (int i = 1; i <= 6; ++i)
      s << i;
    s << std::endl;
  }
  printCpart_full(objectintent, s);
  printDpart(objectintent, s);
  printEpart_full(objectintent, s);
  printFpart(objectintent, s);
  return s;
}

std::ostream& printNonTrivialNicePart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print indices of the objectintent, that correspond to non-trivial
 * permutations or operations with two-element image, i.e., those of types
 * A, C, D, E, F (7 + 16 types).
 * One representative is chosen per type.
 *
 * If the optional argument withLabel == true, then two lines are prepended
 * that provide lables for the indices (which group they belong to)
*/
{
  if (withLabel)
  {
    for (int i = 0; i < 7; ++i)
      s << "A";
    for (int i = 0; i < 3; ++i)
      s << "C";
    for (int i = 0; i < 3; ++i)
      s << "D";
    for (int i = 0; i < 4; ++i)
      s << "E";
    for (int i = 0; i < 6; ++i)
      s << "F";
    s << std::endl;
    for (int i = 1; i <= 7; ++i)
      s << i;
    for (int i = 1; i <= 3; ++i)
      s << i;
    for (int i = 1; i <= 3; ++i)
      s << i;
    for (int i = 1; i <= 4; ++i)
      s << i;
    for (int i = 1; i <= 6; ++i)
      s << i;
    s << std::endl;
  }
  printApart(objectintent, s);
  printNonTrivialPermutations(objectintent, s);
  return s;
}

std::ostream& printNonTrivialNicePart_full(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print indices of the objectintent, that correspond to non-trivial
 * permutations or operations with two-element image, i.e., those of types
 * A, C, D, E, F (7 + 16 types).
 * All indices are printed per type.
 *
 * If the optional argument withLabel == true, then two lines are prepended
 * that provide lables for the indices (which group they belong to)
*/
{
  if (withLabel)
  {
    for (int i = 0; i < 7; ++i)
      for (int j = 0; j<12; ++j)
        s << "A";
    for (int i = 0; i < 3; ++i)
      for (int j = 0; j<2; ++j)
        s << "C";
    for (int i = 0; i < 3; ++i)
      s << "D";
    for (int i = 0; i < 4; ++i)
      for (int j = 0; j<2; ++j)
        s << "E";
    for (int i = 0; i < 6; ++i)
      s << "F";
    s << std::endl;
    for (int i = 1; i <= 7; ++i)
      for (int j = 0; j<12; ++j)
        s << i;
    for (int i = 1; i <= 3; ++i)
      for (int j = 0; j<2; ++j)
        s << i;
    for (int i = 1; i <= 3; ++i)
      s << i;
    for (int i = 1; i <= 4; ++i)
      for (int j = 0; j<2; ++j)
        s << i;
    for (int i = 1; i <= 6; ++i)
      s << i;
    s << std::endl;
  }
  printApart_full(objectintent, s);
  printNonTrivialPermutations_full(objectintent, s);
  return s;
}

std::ostream& printNonTrivialPart(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print indices of the objectintent, that correspond to non-trivial
 * operations, i.e., those of type A, C, D, E, F and the 144 with 3-element image
 * One representative is chosen per type, i.e., one representative for each
 * non-trivial function.
 *
 * If the optional argument withLabel == true, then two lines are prepended
 * that provide lables for the indices (which group they belong to)
*/
{
  if (withLabel)
  {
    for (int i = 0; i < 7; ++i)
      s << "A";
    for (int i = 0; i < 3; ++i)
      s << "C";
    for (int i = 0; i < 3; ++i)
      s << "D";
    for (int i = 0; i < 4; ++i)
      s << "E";
    for (int i = 0; i < 6; ++i)
      s << "F";
    // some labels for the ugly ones... (still to be done)
    s << std::endl;
    for (int i = 1; i <= 7; ++i)
      s << i;
    for (int i = 1; i <= 3; ++i)
      s << i;
    for (int i = 1; i <= 3; ++i)
      s << i;
    for (int i = 1; i <= 4; ++i)
      s << i;
    for (int i = 1; i <= 6; ++i)
      s << i;
    // some labels for the ugly ones... (still to be done)
    s << std::endl;
  }
  printNonTrivialNicePart(objectintent, s);
  printUglyPart(objectintent, s);
  return s;
}

std::ostream& printNonTrivialPart_full(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print indices of the objectintent, that correspond to non-trivial
 * operations, i.e., those of type A, C, D, E, F and the 144 with 3-element image
 * All indices are printed per type, i.e., each and every
 * non-trivial function.
 *
 * If the optional argument withLabel == true, then two lines are prepended
 * that provide lables for the indices (which group they belong to)
*/
{
  if (withLabel)
  {
    for (int i = 0; i < 7; ++i)
      for (int j = 0; j<12; ++j)
        s << "A";
    for (int i = 0; i < 3; ++i)
      for (int j = 0; j<2; ++j)
        s << "C";
    for (int i = 0; i < 3; ++i)
      s << "D";
    for (int i = 0; i < 4; ++i)
      for (int j = 0; j<2; ++j)
        s << "E";
    for (int i = 0; i < 6; ++i)
      s << "F";
    // some labels for the ugly ones... (still to be done)
    s << std::endl;
    for (int i = 1; i <= 7; ++i)
      for (int j = 0; j<12; ++j)
        s << i;
    for (int i = 1; i <= 3; ++i)
      for (int j = 0; j<2; ++j)
        s << i;
    for (int i = 1; i <= 3; ++i)
      s << i;
    for (int i = 1; i <= 4; ++i)
      for (int j = 0; j<2; ++j)
        s << i;
    for (int i = 1; i <= 6; ++i)
      s << i;
    // some labels for the ugly ones... (still to be done)
    s << std::endl;
  }
  printNonTrivialNicePart_full(objectintent, s);
  printUglyPart(objectintent, s);
  return s;
}

std::ostream& printAll(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print all indices of the objectintent, but choosing one representative
 * for each type of function
 *
 * If the optional argument withLabel == true, then two lines are prepended
 * that provide lables for the indices (which group they belong to)
*/
{
  if (withLabel)
  {
    for (int i = 0; i < 4; ++i)
      s << "c";
    s << "i";
    for (int i = 0; i < 7; ++i)
      s << "A";
    for (int i = 0; i < 3; ++i)
      s << "C";
    for (int i = 0; i < 3; ++i)
      s << "D";
    for (int i = 0; i < 4; ++i)
      s << "E";
    for (int i = 0; i < 6; ++i)
      s << "F";
    // some labels for the ugly ones... (still to be done)
    s << std::endl;
    for (int i = 0; i < 4; ++i)
      s << i;
    s << "d";
    for (int i = 1; i <= 7; ++i)
      s << i;
    for (int i = 1; i <= 3; ++i)
      s << i;
    for (int i = 1; i <= 3; ++i)
      s << i;
    for (int i = 1; i <= 4; ++i)
      s << i;
    for (int i = 1; i <= 6; ++i)
      s << i;
    // some labels for the ugly ones... (still to be done)
    s << std::endl;
  }
  printTrivialPart(objectintent, s);
  printNonTrivialPart(objectintent, s);
  return s;
}

std::ostream& printAll_full(std::vector<bool> const &objectintent, std::ostream &s, bool withLabel)
/* print ALL indices of the objectintent, NOT choosing representatives
 * for each type of function. 256 indices are printed
 *
 * If the optional argument withLabel == true, then two lines are prepended
 * that provide lables for the indices (which group they belong to)
*/
{
  if (withLabel)
  {
    for (int i = 0; i < 4; ++i)
      s << "c";
    s << "i";
    for (int i = 0; i < 7; ++i)
      for (int j = 0; j<12; ++j)
        s << "A";
    for (int i = 0; i < 3; ++i)
      for (int j = 0; j<2; ++j)
        s << "C";
    for (int i = 0; i < 3; ++i)
      s << "D";
    for (int i = 0; i < 4; ++i)
      for (int j = 0; j<2; ++j)
        s << "E";
    for (int i = 0; i < 6; ++i)
      s << "F";
    // some labels for the ugly ones... (still to be done)
    s << std::endl;
    for (int i = 0; i < 4; ++i)
      s << i;
    s << "d";
    for (int i = 1; i <= 7; ++i)
      for (int j = 0; j<12; ++j)
        s << i;
    for (int i = 1; i <= 3; ++i)
      for (int j = 0; j<2; ++j)
        s << i;
    for (int i = 1; i <= 3; ++i)
      s << i;
    for (int i = 1; i <= 4; ++i)
      for (int j = 0; j<2; ++j)
        s << i;
    for (int i = 1; i <= 6; ++i)
      s << i;
    // some labels for the ugly ones... (still to be done)
    s << std::endl;
  }
  printTrivialPart(objectintent, s);
  printNonTrivialPart_full(objectintent, s);
  return s;
}

std::vector<bool>& getObjectIntent4(int M[27])
{
  std::vector<bool> &obj_intent = *new std::vector<bool>();
  obj_intent.reserve(256); // 4^4
  const int basecard = 4;
  int S[basecard];
  for (S[0]=0; S[0]<basecard; S[0]++)
  for (S[1]=0; S[1]<basecard; S[1]++)
  for (S[2]=0; S[2]<basecard; S[2]++)
  for (S[3]=0; S[3]<basecard; S[3]++)
  {
    obj_intent.push_back(commute(M,S)); // majority case
    //obj_intent.push_back(commuteSP(M,S)); // semiproj case
  }
  return obj_intent;
}


int hash3(int x, int y, int z)
{
  return z + k*(y + k*x);
}

int hash(int* arg)
{
  return hash3(arg[0],arg[1],arg[2]);
}

void initialiseHashArrays()
{
  Hash2Maj = new int[l];
  Hash2Sproj = new int[l];
  Index2Arg = new triple[n];
  int next = 0;
  for (int x = 0; x < k; x++)
    for (int y = 0; y < k; y++)
      for (int z = 0; z < k; z++)
      {
        int h = hash3(x,y,z);
        if (x == y || x == z)
        {
          Hash2Maj[h] = n;
          Hash2Sproj[h] = n;
        }
        else if (y == z)
        {
          Hash2Maj[h] = n+1;
          Hash2Sproj[h] = n;
        }
        else
        {
          Hash2Maj[h] = next;
          Hash2Sproj[h] = next;
          Index2Arg[next][0] = x;
          Index2Arg[next][1] = y;
          Index2Arg[next][2] = z;
          next++;
        }
      }
}

bool isInitialised()
{
  return Hash2Maj != 0 && Index2Arg != 0 && Hash2Sproj != 0;
}

void printHashValuesAndTriples()
{
  if (!isInitialised()) initialiseHashArrays();
  int i = 0;
  int j = 0;
  for (int x = 0; x<k; x++)
  for (int y = 0; y<k; y++)
  for (int z = 0; z<k; z++)
  {
    std::cout << "hashMaj[" << i << "] = " << Hash2Maj[i] << " \t"
         << "hashSpr[" << i << "] = " << Hash2Sproj[i]
         << "\t(x,y,z) = (" << x << "," << y << "," << z << ")";
    if (x != y && x != z && y != z)
    {
      std::cout << " * \t(" << 
           Index2Arg[j][0] << "," << Index2Arg[j][1] << "," << Index2Arg[j][2] << ")";
      j++;
    }
    std::cout << std::endl;
    i++;
  }
}

void doSomeTesting()
{
  int M[27] = {0, 1, 2,
               1, 0, 2,
               0, 2, 2,
               0, 0, 0,
               0, 1, 1,
               0, 0, 0,
               1, 1, 1,
               2, 2, 2,
               0, 0, 0};
  int S[4] = {2, 1, 2, 0};
  std::cout << "The given functions m and s " << (commute(M,S)?"":"do not ") <<
               "commute." << std::endl;
  std::cout << std::endl << std::endl << "Now test all unary functions!" << std::endl;
  for (S[0]=0; S[0]<k; S[0]++)
  for (S[1]=0; S[1]<k; S[1]++)
  for (S[2]=0; S[2]<k; S[2]++)
  for (S[3]=0; S[3]<k; S[3]++)
  {
    std::cout << "The given functions m and s " << (commute(M,S)?"":"do not ") <<
                 "commute." << std::endl;
  }
  std::cout << std::endl;
}

void testTwoFunctions()
// check if the two functions defined here commute (majority, unary)
{
  if (__fails_k_equals_4()) return;
  //majority function:
  //           0  0  0  0  0  0  1  1  1  1  1  1
  //           1  1  2  2  3  3  0  0  2  2  3  3
  //           2  3  1  3  1  2  2  3  0  3  0  2
  //           ----------------------------------
  //           0  1  2  3  4  5  6  7  8  9 10 11
  int M[n3] = {1, 0, 0, 3, 3, 1, 3, 0, 0, 0, 3, 0,
  //  int M[n3] = {0, 1, 2, 1, 0, 2, 0, 2, 2, 0, 0, 0,
  //           2  2  2  2  2  2  3  3  3  3  3  3
  //           0  0  1  1  3  3  0  0  1  1  2  2
  //           1  3  0  3  0  1  1  2  0  2  0  1
  //           ----------------------------------
  //          12 13 14 15 16 17 18 19 20 21 22 23
               1, 1, 1, 3, 3, 3, 0, 1, 1, 0, 0, 0,
  //           0, 1, 1, 0, 0, 0, 1, 1, 1, 2, 2, 2,
  // technical places, do not edit!
               0, 0, 0};
  //unary function:
  //          0  1  2  3
  int S[4] = {1, 0, 3, 2}; //D1
  //test for commutation
  std::cout << "The given functions m and s " << (commute(M,S)?"":"do not ") <<
          "commute." << std::endl;
  //output object M and the line of the full context
  std::vector<bool> &object_intent = getObjectIntent4(M);
    // output M to some stream
    for(int i = 0; i < n; ++i)
    {
      std::cout << M[i];
    }
    std::cout << std::endl;
  printNonTrivialPart(object_intent, std::cout) << std::endl;
  std::cout << "++++++++++" << std::endl;
  printNonTrivialPermutations(object_intent, std::cout) << std::endl;
  delete &object_intent;
}

void test392intents_vs_392x24conjugates()
{
  {
  std::vector<int*>& listofmaximals = readFunctionsFromFile("list_of_392_majobjects_cppinput.txt");
  std::vector<int*>& listofconjugates = readFunctionsFromFile("392majfuncs_and_conjugates_cppinput.txt");
  std::set<std::vector<bool> > context_maximals;
  for(std::vector<int*>::const_iterator
    M = listofmaximals.begin(); M != listofmaximals.end(); ++M)
  {
    context_maximals.insert(getObjectIntent4(*M));
  }
  std::set<std::vector<bool> > context_conjugates;
  for(std::vector<int*>::const_iterator
    M = listofconjugates.begin(); M != listofconjugates.end(); ++M)
  {
    context_conjugates.insert(getObjectIntent4(*M));
  }
  std::cout << "392 intents produce " << context_maximals.size()
            << " distinct intents." << std::endl;
  std::cout << "392 intents and conjugates produce " << context_conjugates.size()
            << " distinct intents." << std::endl;
  if (context_maximals == context_conjugates)
    std::cout << "Actually the intents and all their conjugates produce the same set of monoids. We are extremely happy about that." << std::endl;
  }
  {
  std::vector<int*>& listofmaximals = readFunctionsFromFile("147maximal_majfuncs_cppinput.txt");
  std::vector<int*>& listofconjugates = readFunctionsFromFile("147majfuncs_and_conjugates_cppinput.txt");
  std::set<std::vector<bool> > context_maximals;
  for(std::vector<int*>::const_iterator
    M = listofmaximals.begin(); M != listofmaximals.end(); ++M)
  {
    context_maximals.insert(getObjectIntent4(*M));
  }
  std::set<std::vector<bool> > context_conjugates;
  for(std::vector<int*>::const_iterator
    M = listofconjugates.begin(); M != listofconjugates.end(); ++M)
  {
    context_conjugates.insert(getObjectIntent4(*M));
  }
  std::cout << "147 maximals produce " << context_maximals.size()
            << " distinct intents." << std::endl;
  std::cout << "147 maximals and conjugates produce " << context_conjugates.size()
            << " distinct intents." << std::endl;
  if (context_maximals == context_conjugates)
    std::cout << "Actually the maximals and all their conjugates produce the same set of monoids. We are extremely happy about that." << std::endl;
  }
}

void testD1D2D3()
// check whether some majority functions commute with the permutations D1,D2,D3
{
  if (__fails_k_equals_4()) return;
  //majority function:
  //           0  0  0  0  0  0  1  1  1  1  1  1
  //           1  1  2  2  3  3  0  0  2  2  3  3
  //           2  3  1  3  1  2  2  3  0  3  0  2
  //           ----------------------------------
  //           0  1  2  3  4  5  6  7  8  9 10 11
//int M1[27]= {0, x, x, x, x, x, x, 1, x, x, x, x,
  //           2  2  2  2  2  2  3  3  3  3  3  3
  //           0  0  1  1  3  3  0  0  1  1  2  2
  //           1  3  0  3  0  1  1  2  0  2  0  1
  //           ----------------------------------
  //          12 13 14 15 16 17 18 19 20 21 22 23
  //           x, x, x, x, 3, x, x, x, x, x, x, 2,
  // technical places, do not edit!
  //           0, 0, 0};
  int M0[n3]= {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
               0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
               0, 0, 0};
  int M1[n3]= {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
               1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
               0, 0, 0};
  int M2[n3]= {2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2,
               2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2,
               0, 0, 0};
  int M3[n3]= {3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3,
               3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3,
               0, 0, 0};
  //unary function:
  //           0  1  2  3
  int D1[4] = {1, 0, 3, 2}; //D1
  int D2[4] = {2, 3, 0, 1}; //D2
  int D3[4] = {3, 2, 1, 0}; //D3
  std::cout << "The given functions m0 and D1 " << (commute(M0,D1)?"":"do not ") <<
               "commute." << std::endl;
  std::cout << "The given functions m0 and D2 " << (commute(M0,D2)?"":"do not ") <<
               "commute." << std::endl;
  std::cout << "The given functions m0 and D3 " << (commute(M0,D3)?"":"do not ") <<
               "commute." << std::endl;
  std::cout << "The given functions m1 and D1 " << (commute(M1,D1)?"":"do not ") <<
               "commute." << std::endl;
  std::cout << "The given functions m1 and D2 " << (commute(M1,D2)?"":"do not ") <<
               "commute." << std::endl;
  std::cout << "The given functions m1 and D3 " << (commute(M1,D3)?"":"do not ") <<
               "commute." << std::endl;
  std::cout << "The given functions m2 and D1 " << (commute(M2,D1)?"":"do not ") <<
               "commute." << std::endl;
  std::cout << "The given functions m2 and D2 " << (commute(M2,D2)?"":"do not ") <<
               "commute." << std::endl;
  std::cout << "The given functions m2 and D3 " << (commute(M2,D3)?"":"do not ") <<
               "commute." << std::endl;
  std::cout << "The given functions m3 and D1 " << (commute(M3,D1)?"":"do not ") <<
               "commute." << std::endl;
  std::cout << "The given functions m3 and D2 " << (commute(M3,D2)?"":"do not ") <<
               "commute." << std::endl;
  std::cout << "The given functions m3 and D3 " << (commute(M3,D3)?"":"do not ") <<
               "commute." << std::endl;
  {std::vector<bool> &object_intent = getObjectIntent4(M0);
  // output M to some stream
  for(int i = 0; i < n; ++i){std::cout << M0[i];} std::cout << std::endl;
  printNonTrivialPermutations(object_intent, std::cout) << std::endl;
  //printNonTrivialPart(object_intent, std::cout) << std::endl;
  delete &object_intent;}
  {std::vector<bool> &object_intent = getObjectIntent4(M1);
  // output M to some stream
  for(int i = 0; i < n; ++i){std::cout << M1[i];} std::cout << std::endl;
  printNonTrivialPermutations(object_intent, std::cout) << std::endl;
  //printNonTrivialPart(object_intent, std::cout) << std::endl;
  delete &object_intent;}
  {std::vector<bool> &object_intent = getObjectIntent4(M2);
  // output M to some stream
  for(int i = 0; i < n; ++i){std::cout << M2[i];} std::cout << std::endl;
  printNonTrivialPermutations(object_intent, std::cout) << std::endl;
  //printNonTrivialPart(object_intent, std::cout) << std::endl;
  delete &object_intent;}
  {std::vector<bool> &object_intent = getObjectIntent4(M3);
  // output M to some stream
  for(int i = 0; i < n; ++i){std::cout << M3[i];} std::cout << std::endl;
  printNonTrivialPermutations(object_intent, std::cout) << std::endl;
  //printNonTrivialPart(object_intent, std::cout) << std::endl;
  delete &object_intent;}
}

void testA1A2A3A4solo()
// check whether some majority functions commute only with the permutations
// of type A1, A2, A3, A4 respectively
{
  if (__fails_k_equals_4()) return;
  //majority function:
  //           0  0  0  0  0  0  1  1  1  1  1  1
  //           1  1  2  2  3  3  0  0  2  2  3  3
  //           2  3  1  3  1  2  2  3  0  3  0  2
  //           ----------------------------------
  //           0  1  2  3  4  5  6  7  8  9 10 11
//int M1[27]= {0, x, x, x, x, x, x, 1, x, x, x, x,
  //           2  2  2  2  2  2  3  3  3  3  3  3
  //           0  0  1  1  3  3  0  0  1  1  2  2
  //           1  3  0  3  0  1  1  2  0  2  0  1
  //           ----------------------------------
  //          12 13 14 15 16 17 18 19 20 21 22 23
  //           x, x, x, x, 3, x, x, x, x, x, x, 2,
  // technical places, do not edit!
  //           0, 0, 0};
  int M1[n3]= {2, 1, 2, 2, 1, 1, 3, 3, 3, 2, 2, 3,
               3, 3, 3, 1, 1, 3, 3, 2, 1, 3, 1, 2,
               0, 0, 0};
  int M2[n3]= {2, 0, 3, 2, 3, 0, 3, 3, 2, 2, 3, 2,
               3, 0, 0, 0, 3, 0, 2, 0, 0, 0, 2, 0,
               0, 0, 0};
  int M3[n3]= {1, 0, 0, 3, 3, 1, 3, 0, 0, 0, 3, 0,
               1, 1, 1, 3, 3, 3, 0, 1, 1, 0, 0, 0,
               0, 0, 0};
  int M4[n3]= {0, 1, 2, 1, 0, 2, 0, 2, 2, 0, 0, 0,
               0, 1, 1, 0, 0, 0, 1, 1, 1, 2, 2, 2,
               0, 0, 0};
  {std::vector<bool> &object_intent = getObjectIntent4(M1);
  // output M to some stream
  for(int i = 0; i < n; ++i){std::cout << M1[i];} std::cout << std::endl;
  printNonTrivialPermutations(object_intent, std::cout) << std::endl;
  printNonTrivialPart(object_intent, std::cout) << std::endl;
  delete &object_intent;}
  {std::vector<bool> &object_intent = getObjectIntent4(M2);
  // output M to some stream
  for(int i = 0; i < n; ++i){std::cout << M2[i];} std::cout << std::endl;
  printNonTrivialPermutations(object_intent, std::cout) << std::endl;
  printNonTrivialPart(object_intent, std::cout) << std::endl;
  delete &object_intent;}
  {std::vector<bool> &object_intent = getObjectIntent4(M3);
  // output M to some stream
  for(int i = 0; i < n; ++i){std::cout << M3[i];} std::cout << std::endl;
  printNonTrivialPermutations(object_intent, std::cout) << std::endl;
  printNonTrivialPart(object_intent, std::cout) << std::endl;
  delete &object_intent;}
  {std::vector<bool> &object_intent = getObjectIntent4(M4);
  // output M to some stream
  for(int i = 0; i < n; ++i){std::cout << M4[i];} std::cout << std::endl;
  printNonTrivialPermutations(object_intent, std::cout) << std::endl;
  printNonTrivialPart(object_intent, std::cout) << std::endl;
  delete &object_intent;}
}

void testD1bicent()
// compute f* for all majority functions f commuting with the permutation D1
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function D1:
  //           0  1  2  3
  int D1[4] = {1, 0, 3, 2}; //D1
  int* S = D1;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[0]=0; M[0]<=3; M[0]++){M[ 7]=S[M[0]];
  for (M[1]=0; M[1]<=3; M[1]++){M[ 6]=S[M[1]];
  for (M[2]=0; M[2]<=3; M[2]++){M[10]=S[M[2]];
  for (M[3]=0; M[3]<=3; M[3]++){M[11]=S[M[3]];
  for (M[4]=0; M[4]<=3; M[4]++){M[ 8]=S[M[4]];
  for (M[5]=0; M[5]<=3; M[5]++){M[ 9]=S[M[5]];
  //for ( M[6]=0; M[6] <=3;  M[6]+=1)
  //for ( M[7]=0; M[7] <=3;  M[7]+=1)
  //for ( M[8]=0; M[8] <=3;  M[8]+=1)
  //for ( M[9]=0; M[9] <=3;  M[9]+=1)
  //for (M[10]=0; M[10]<=3; M[10]+=1)
  //for (M[11]=0; M[11]<=3; M[11]+=1)
  for (M[12]=0; M[12]<=3; M[12]++){M[20]=S[M[12]];
  for (M[13]=0; M[13]<=3; M[13]++){M[21]=S[M[13]];
  for (M[14]=0; M[14]<=3; M[14]++){M[18]=S[M[14]];
  for (M[15]=0; M[15]<=3; M[15]++){M[19]=S[M[15]];
  for (M[16]=0; M[16]<=3; M[16]++){M[23]=S[M[16]];
  for (M[17]=0; M[17]<=3; M[17]++){M[22]=S[M[17]];
  //for (M[18]=0; M[18]<=3; M[18]+=1)
  //for (M[19]=0; M[19]<=3; M[19]+=1)
  //for (M[20]=0; M[20]<=3; M[20]+=1)
  //for (M[21]=0; M[21]<=3; M[21]+=1)
  //for (M[22]=0; M[22]<=3; M[22]+=1)
  //for (M[23]=0; M[23]<=3; M[23]+=1)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}}}}}}}
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testD2bicent()
// compute f* for all majority functions f commuting with the permutation D2
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function D2:
  //           0  1  2  3
  int D2[4] = {2, 3, 0, 1}; //D2
  int* S = D2;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[0]=0; M[0]<=3; M[0]++){M[16]=S[M[0]];
  for (M[1]=0; M[1]<=3; M[1]++){M[17]=S[M[1]];
  for (M[2]=0; M[2]<=3; M[2]++){M[13]=S[M[2]];
  for (M[3]=0; M[3]<=3; M[3]++){M[12]=S[M[3]];
  for (M[4]=0; M[4]<=3; M[4]++){M[15]=S[M[4]];
  for (M[5]=0; M[5]<=3; M[5]++){M[14]=S[M[5]];
  for (M[ 6]=0; M[ 6]<=3; M[ 6]++){M[22]=S[M[ 6]];
  for (M[ 7]=0; M[ 7]<=3; M[ 7]++){M[23]=S[M[ 7]];
  for (M[ 8]=0; M[ 8]<=3; M[ 8]++){M[19]=S[M[ 8]];
  for (M[ 9]=0; M[ 9]<=3; M[ 9]++){M[18]=S[M[ 9]];
  for (M[10]=0; M[10]<=3; M[10]++){M[21]=S[M[10]];
  for (M[11]=0; M[11]<=3; M[11]++){M[20]=S[M[11]];
  //for (M[12]=0; M[12]<=3; M[12]++)
  //for (M[13]=0; M[13]<=3; M[13]++)
  //for (M[14]=0; M[14]<=3; M[14]++)
  //for (M[15]=0; M[15]<=3; M[15]++)
  //for (M[16]=0; M[16]<=3; M[16]++)
  //for (M[17]=0; M[17]<=3; M[17]++)
  //for (M[18]=0; M[18]<=3; M[18]++)
  //for (M[19]=0; M[19]<=3; M[19]++)
  //for (M[20]=0; M[20]<=3; M[20]++)
  //for (M[21]=0; M[21]<=3; M[21]++)
  //for (M[22]=0; M[22]<=3; M[22]++)
  //for (M[23]=0; M[23]<=3; M[23]++)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}}}}}}}
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testD3bicent()
// compute f* for all majority functions f commuting with the permutation D3
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function D3:
  //           0  1  2  3
  int D3[4] = {3, 2, 1, 0}; //D3
  int* S = D3;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[0]=0; M[0]<=3; M[0]++){M[23]=S[M[0]];
  for (M[1]=0; M[1]<=3; M[1]++){M[22]=S[M[1]];
  for (M[2]=0; M[2]<=3; M[2]++){M[21]=S[M[2]];
  for (M[3]=0; M[3]<=3; M[3]++){M[20]=S[M[3]];
  for (M[4]=0; M[4]<=3; M[4]++){M[19]=S[M[4]];
  for (M[5]=0; M[5]<=3; M[5]++){M[18]=S[M[5]];
  //for ( M[6]=0; M[6] <=3;  M[6]+=1)
  //for ( M[7]=0; M[7] <=3;  M[7]+=1)
  //for ( M[8]=0; M[8] <=3;  M[8]+=1)
  //for ( M[9]=0; M[9] <=3;  M[9]+=1)
  //for (M[10]=0; M[10]<=3; M[10]+=1)
  //for (M[11]=0; M[11]<=3; M[11]+=1)
  for (M[12]=0; M[12]<=3; M[12]++){M[11]=S[M[12]];
  for (M[13]=0; M[13]<=3; M[13]++){M[10]=S[M[13]];
  for (M[14]=0; M[14]<=3; M[14]++){M[ 9]=S[M[14]];
  for (M[15]=0; M[15]<=3; M[15]++){M[ 8]=S[M[15]];
  for (M[16]=0; M[16]<=3; M[16]++){M[ 7]=S[M[16]];
  for (M[17]=0; M[17]<=3; M[17]++){M[ 6]=S[M[17]];
  //for (M[18]=0; M[18]<=3; M[18]+=1)
  //for (M[19]=0; M[19]<=3; M[19]+=1)
  //for (M[20]=0; M[20]<=3; M[20]+=1)
  //for (M[21]=0; M[21]<=3; M[21]+=1)
  //for (M[22]=0; M[22]<=3; M[22]+=1)
  //for (M[23]=0; M[23]<=3; M[23]+=1)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}}}}}}}
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testE1bicent()
// compute f* for all majority functions f commuting with the permutation E1
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function E1:
  //           0  1  2  3
  int E1[4] = {1, 2, 0, 3}; //E1
  int* S = E1;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[0]=0; M[0]<=3; M[0]++){M[ 8]=S[M[0]]; M[12]=S[M[ 8]];
  for (M[1]=0; M[1]<=3; M[1]++){M[ 9]=S[M[1]]; M[13]=S[M[ 9]];
  for (M[2]=0; M[2]<=3; M[2]++){M[ 6]=S[M[2]]; M[14]=S[M[ 6]];
  for (M[3]=0; M[3]<=3; M[3]++){M[ 7]=S[M[3]]; M[15]=S[M[ 7]];
  for (M[4]=0; M[4]<=3; M[4]++){M[11]=S[M[4]]; M[16]=S[M[11]];
  for (M[5]=0; M[5]<=3; M[5]++){M[10]=S[M[5]]; M[17]=S[M[10]];
  //for (M[ 6]=0; M[ 6]<=3; M[ 6]++)
  //for (M[ 7]=0; M[ 7]<=3; M[ 7]++)
  //for (M[ 8]=0; M[ 8]<=3; M[ 8]++)
  //for (M[ 9]=0; M[ 9]<=3; M[ 9]++)
  //for (M[10]=0; M[10]<=3; M[10]++)
  //for (M[11]=0; M[11]<=3; M[11]++)
  //for (M[12]=0; M[12]<=3; M[12]++)
  //for (M[13]=0; M[13]<=3; M[13]++)
  //for (M[14]=0; M[14]<=3; M[14]++)
  //for (M[15]=0; M[15]<=3; M[15]++)
  //for (M[16]=0; M[16]<=3; M[16]++)
  //for (M[17]=0; M[17]<=3; M[17]++)
  for (M[18]=0; M[18]<=3; M[18]++){M[21]=S[M[18]]; M[22]=S[M[21]];
  for (M[19]=0; M[19]<=3; M[19]++){M[20]=S[M[19]]; M[23]=S[M[20]];
  //for (M[20]=0; M[20]<=3; M[20]++)
  //for (M[21]=0; M[21]<=3; M[21]++)
  //for (M[22]=0; M[22]<=3; M[22]++)
  //for (M[23]=0; M[23]<=3; M[23]++)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}}}
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testE2bicent()
// compute f* for all majority functions f commuting with the permutation E2
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function E2:
  //           0  1  2  3
  int E2[4] = {1, 3, 2, 0}; //E2
  int* S = E2;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[0]=0; M[0]<=3; M[0]++){M[11]=S[M[0]]; M[19]=S[M[11]];
  for (M[1]=0; M[1]<=3; M[1]++){M[10]=S[M[1]]; M[18]=S[M[10]];
  for (M[2]=0; M[2]<=3; M[2]++){M[ 9]=S[M[2]]; M[22]=S[M[ 9]];
  for (M[3]=0; M[3]<=3; M[3]++){M[ 8]=S[M[3]]; M[23]=S[M[ 8]];
  for (M[4]=0; M[4]<=3; M[4]++){M[ 7]=S[M[4]]; M[20]=S[M[ 7]];
  for (M[5]=0; M[5]<=3; M[5]++){M[ 6]=S[M[5]]; M[21]=S[M[ 6]];
  //for (M[ 6]=0; M[ 6]<=3; M[ 6]++)
  //for (M[ 7]=0; M[ 7]<=3; M[ 7]++)
  //for (M[ 8]=0; M[ 8]<=3; M[ 8]++)
  //for (M[ 9]=0; M[ 9]<=3; M[ 9]++)
  //for (M[10]=0; M[10]<=3; M[10]++)
  //for (M[11]=0; M[11]<=3; M[11]++)
  for (M[12]=0; M[12]<=3; M[12]++){M[15]=S[M[12]]; M[16]=S[M[15]];
  for (M[13]=0; M[13]<=3; M[13]++){M[14]=S[M[13]]; M[17]=S[M[14]];
  //for (M[14]=0; M[14]<=3; M[14]++)
  //for (M[15]=0; M[15]<=3; M[15]++)
  //for (M[16]=0; M[16]<=3; M[16]++)
  //for (M[17]=0; M[17]<=3; M[17]++)
  //for (M[18]=0; M[18]<=3; M[18]++)
  //for (M[19]=0; M[19]<=3; M[19]++)
  //for (M[20]=0; M[20]<=3; M[20]++)
  //for (M[21]=0; M[21]<=3; M[21]++)
  //for (M[22]=0; M[22]<=3; M[22]++)
  //for (M[23]=0; M[23]<=3; M[23]++)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}}}
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testE3bicent()
// compute f* for all majority functions f commuting with the permutation E3
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function E3:
  //           0  1  2  3
  int E3[4] = {2, 1, 3, 0}; //E3
  int* S = E3;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[0]=0; M[0]<=3; M[0]++){M[15]=S[M[0]]; M[20]=S[M[15]];
  for (M[1]=0; M[1]<=3; M[1]++){M[14]=S[M[1]]; M[21]=S[M[14]];
  for (M[2]=0; M[2]<=3; M[2]++){M[17]=S[M[2]]; M[18]=S[M[17]];
  for (M[3]=0; M[3]<=3; M[3]++){M[16]=S[M[3]]; M[19]=S[M[16]];
  for (M[4]=0; M[4]<=3; M[4]++){M[12]=S[M[4]]; M[23]=S[M[12]];
  for (M[5]=0; M[5]<=3; M[5]++){M[13]=S[M[5]]; M[22]=S[M[13]];
  for (M[ 6]=0; M[ 6]<=3; M[ 6]++){M[ 9]=S[M[6]]; M[10]=S[M[ 9]];
  for (M[ 7]=0; M[ 7]<=3; M[ 7]++){M[ 8]=S[M[7]]; M[11]=S[M[ 8]];
  //for (M[ 8]=0; M[ 8]<=3; M[ 8]++)
  //for (M[ 9]=0; M[ 9]<=3; M[ 9]++)
  //for (M[10]=0; M[10]<=3; M[10]++)
  //for (M[11]=0; M[11]<=3; M[11]++)
  //for (M[12]=0; M[12]<=3; M[12]++)
  //for (M[13]=0; M[13]<=3; M[13]++)
  //for (M[14]=0; M[14]<=3; M[14]++)
  //for (M[15]=0; M[15]<=3; M[15]++)
  //for (M[16]=0; M[16]<=3; M[16]++)
  //for (M[17]=0; M[17]<=3; M[17]++)
  //for (M[18]=0; M[18]<=3; M[18]++)
  //for (M[19]=0; M[19]<=3; M[19]++)
  //for (M[20]=0; M[20]<=3; M[20]++)
  //for (M[21]=0; M[21]<=3; M[21]++)
  //for (M[22]=0; M[22]<=3; M[22]++)
  //for (M[23]=0; M[23]<=3; M[23]++)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}}}
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testE4bicent()
// compute f* for all majority functions f commuting with the permutation E4
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function E4:
  //           0  1  2  3
  int E4[4] = {0, 2, 3, 1}; //E4
  int* S = E4;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[0]=0; M[0]<=3; M[0]++){M[ 3]=S[M[0]]; M[ 4]=S[M[ 3]];
  for (M[1]=0; M[1]<=3; M[1]++){M[ 2]=S[M[1]]; M[ 5]=S[M[ 2]];
  //for (M[2]=0; M[2]<=3; M[2]++)
  //for (M[3]=0; M[3]<=3; M[3]++)
  //for (M[4]=0; M[4]<=3; M[4]++)
  //for (M[5]=0; M[5]<=3; M[5]++)
  for (M[ 6]=0; M[ 6]<=3; M[ 6]++){M[13]=S[M[ 6]]; M[18]=S[M[13]];
  for (M[ 7]=0; M[ 7]<=3; M[ 7]++){M[12]=S[M[ 7]]; M[19]=S[M[12]];
  for (M[ 8]=0; M[ 8]<=3; M[ 8]++){M[16]=S[M[ 8]]; M[20]=S[M[16]];
  for (M[ 9]=0; M[ 9]<=3; M[ 9]++){M[17]=S[M[ 9]]; M[21]=S[M[17]];
  for (M[10]=0; M[10]<=3; M[10]++){M[14]=S[M[10]]; M[22]=S[M[14]];
  for (M[11]=0; M[11]<=3; M[11]++){M[15]=S[M[11]]; M[23]=S[M[15]];
  //for (M[12]=0; M[12]<=3; M[12]++)
  //for (M[13]=0; M[13]<=3; M[13]++)
  //for (M[14]=0; M[14]<=3; M[14]++)
  //for (M[15]=0; M[15]<=3; M[15]++)
  //for (M[16]=0; M[16]<=3; M[16]++)
  //for (M[17]=0; M[17]<=3; M[17]++)
  //for (M[18]=0; M[18]<=3; M[18]++)
  //for (M[19]=0; M[19]<=3; M[19]++)
  //for (M[20]=0; M[20]<=3; M[20]++)
  //for (M[21]=0; M[21]<=3; M[21]++)
  //for (M[22]=0; M[22]<=3; M[22]++)
  //for (M[23]=0; M[23]<=3; M[23]++)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}}}
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testC1bicent()
// compute f* for all majority functions f commuting with the permutation C1
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function C1:
  //           0  1  2  3
  int C1[4] = {1, 2, 3, 0}; //C1
  int* S = C1;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[0]=0; M[0]<=3; M[0]++){M[ 9]=S[M[0]]; M[16]=S[M[ 9]]; M[18]=S[M[16]];
  for (M[1]=0; M[1]<=3; M[1]++){M[ 8]=S[M[1]]; M[17]=S[M[ 8]]; M[19]=S[M[17]];
  for (M[2]=0; M[2]<=3; M[2]++){M[11]=S[M[2]]; M[13]=S[M[11]]; M[20]=S[M[13]];
  for (M[3]=0; M[3]<=3; M[3]++){M[10]=S[M[3]]; M[12]=S[M[10]]; M[21]=S[M[12]];
  for (M[4]=0; M[4]<=3; M[4]++){M[ 6]=S[M[4]]; M[15]=S[M[ 6]]; M[22]=S[M[15]];
  for (M[5]=0; M[5]<=3; M[5]++){M[ 7]=S[M[5]]; M[14]=S[M[ 7]]; M[23]=S[M[14]];
  //for (M[ 6]=0; M[ 6]<=3; M[ 6]++)
  //for (M[ 7]=0; M[ 7]<=3; M[ 7]++)
  //for (M[ 8]=0; M[ 8]<=3; M[ 8]++)
  //for (M[ 9]=0; M[ 9]<=3; M[ 9]++)
  //for (M[10]=0; M[10]<=3; M[10]++)
  //for (M[11]=0; M[11]<=3; M[11]++)
  //for (M[12]=0; M[12]<=3; M[12]++)
  //for (M[13]=0; M[13]<=3; M[13]++)
  //for (M[14]=0; M[14]<=3; M[14]++)
  //for (M[15]=0; M[15]<=3; M[15]++)
  //for (M[16]=0; M[16]<=3; M[16]++)
  //for (M[17]=0; M[17]<=3; M[17]++)
  //for (M[18]=0; M[18]<=3; M[18]++)
  //for (M[19]=0; M[19]<=3; M[19]++)
  //for (M[20]=0; M[20]<=3; M[20]++)
  //for (M[21]=0; M[21]<=3; M[21]++)
  //for (M[22]=0; M[22]<=3; M[22]++)
  //for (M[23]=0; M[23]<=3; M[23]++)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testC2bicent()
// compute f* for all majority functions f commuting with the permutation C2
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function C2:
  //           0  1  2  3
  int C2[4] = {1, 3, 0, 2}; //C2
  int* S = C2;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[0]=0; M[0]<=3; M[0]++){M[10]=S[M[0]]; M[23]=S[M[10]]; M[13]=S[M[23]];
  for (M[1]=0; M[1]<=3; M[1]++){M[11]=S[M[1]]; M[22]=S[M[11]]; M[12]=S[M[22]];
  for (M[2]=0; M[2]<=3; M[2]++){M[ 7]=S[M[2]]; M[21]=S[M[ 7]]; M[16]=S[M[21]];
  for (M[3]=0; M[3]<=3; M[3]++){M[ 6]=S[M[3]]; M[20]=S[M[ 6]]; M[17]=S[M[20]];
  for (M[4]=0; M[4]<=3; M[4]++){M[ 9]=S[M[4]]; M[19]=S[M[ 9]]; M[14]=S[M[19]];
  for (M[5]=0; M[5]<=3; M[5]++){M[ 8]=S[M[5]]; M[18]=S[M[ 8]]; M[15]=S[M[18]];
  //for (M[ 6]=0; M[ 6]<=3; M[ 6]++)
  //for (M[ 7]=0; M[ 7]<=3; M[ 7]++)
  //for (M[ 8]=0; M[ 8]<=3; M[ 8]++)
  //for (M[ 9]=0; M[ 9]<=3; M[ 9]++)
  //for (M[10]=0; M[10]<=3; M[10]++)
  //for (M[11]=0; M[11]<=3; M[11]++)
  //for (M[12]=0; M[12]<=3; M[12]++)
  //for (M[13]=0; M[13]<=3; M[13]++)
  //for (M[14]=0; M[14]<=3; M[14]++)
  //for (M[15]=0; M[15]<=3; M[15]++)
  //for (M[16]=0; M[16]<=3; M[16]++)
  //for (M[17]=0; M[17]<=3; M[17]++)
  //for (M[18]=0; M[18]<=3; M[18]++)
  //for (M[19]=0; M[19]<=3; M[19]++)
  //for (M[20]=0; M[20]<=3; M[20]++)
  //for (M[21]=0; M[21]<=3; M[21]++)
  //for (M[22]=0; M[22]<=3; M[22]++)
  //for (M[23]=0; M[23]<=3; M[23]++)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testC3bicent()
// compute f* for all majority functions f commuting with the permutation C3
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function C3:
  //           0  1  2  3
  int C3[4] = {2, 3, 1, 0}; //C3
  int* S = C3;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[2]=0; M[2]<=3; M[2]++){M[15]=S[M[2]]; M[10]=S[M[15]]; M[19]=S[M[10]];
  for (M[3]=0; M[3]<=3; M[3]++){M[14]=S[M[3]]; M[11]=S[M[14]]; M[18]=S[M[11]];
  for (M[0]=0; M[0]<=3; M[0]++){M[17]=S[M[0]]; M[ 7]=S[M[17]]; M[22]=S[M[ 7]];
  for (M[5]=0; M[5]<=3; M[5]++){M[12]=S[M[5]]; M[ 9]=S[M[12]]; M[20]=S[M[ 9]];
  for (M[1]=0; M[1]<=3; M[1]++){M[16]=S[M[1]]; M[ 6]=S[M[16]]; M[23]=S[M[ 6]];
  for (M[4]=0; M[4]<=3; M[4]++){M[13]=S[M[4]]; M[ 8]=S[M[13]]; M[21]=S[M[ 8]];
  //for (M[ 6]=0; M[ 6]<=3; M[ 6]++)
  //for (M[ 7]=0; M[ 7]<=3; M[ 7]++)
  //for (M[ 8]=0; M[ 8]<=3; M[ 8]++)
  //for (M[ 9]=0; M[ 9]<=3; M[ 9]++)
  //for (M[10]=0; M[10]<=3; M[10]++)
  //for (M[11]=0; M[11]<=3; M[11]++)
  //for (M[12]=0; M[12]<=3; M[12]++)
  //for (M[13]=0; M[13]<=3; M[13]++)
  //for (M[14]=0; M[14]<=3; M[14]++)
  //for (M[15]=0; M[15]<=3; M[15]++)
  //for (M[16]=0; M[16]<=3; M[16]++)
  //for (M[17]=0; M[17]<=3; M[17]++)
  //for (M[18]=0; M[18]<=3; M[18]++)
  //for (M[19]=0; M[19]<=3; M[19]++)
  //for (M[20]=0; M[20]<=3; M[20]++)
  //for (M[21]=0; M[21]<=3; M[21]++)
  //for (M[22]=0; M[22]<=3; M[22]++)
  //for (M[23]=0; M[23]<=3; M[23]++)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testF1bicent()
// compute f* for all majority functions f commuting with the permutation F1
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function F1:
  //           0  1  2  3
  int F1[4] = {1, 0, 2, 3}; //F1
  int* S = F1;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0]=0; M[ 0]<=3; M[ 0]++){M[ 6]=S[M[ 0]];
  for (M[ 1]=0; M[ 1]<=3; M[ 1]++){M[ 7]=S[M[ 1]];
  for (M[ 2]=0; M[ 2]<=3; M[ 2]++){M[ 8]=S[M[ 2]];
  for (M[ 3]=0; M[ 3]<=3; M[ 3]++){M[ 9]=S[M[ 3]];
  for (M[ 4]=0; M[ 4]<=3; M[ 4]++){M[10]=S[M[ 4]];
  for (M[ 5]=0; M[ 5]<=3; M[ 5]++){M[11]=S[M[ 5]];
  //for (M[ 6]=0; M[ 6]<=3; M[ 6]++)
  //for (M[ 7]=0; M[ 7]<=3; M[ 7]++)
  //for (M[ 8]=0; M[ 8]<=3; M[ 8]++)
  //for (M[ 9]=0; M[ 9]<=3; M[ 9]++)
  //for (M[10]=0; M[10]<=3; M[10]++)
  //for (M[11]=0; M[11]<=3; M[11]++)
  for (M[12]=0; M[12]<=3; M[12]++){M[14]=S[M[12]];
  for (M[13]=0; M[13]<=3; M[13]++){M[15]=S[M[13]];
  //for (M[14]=0; M[14]<=3; M[14]++)
  //for (M[15]=0; M[15]<=3; M[15]++)
  for (M[16]=0; M[16]<=3; M[16]++){M[17]=S[M[16]];
  //for (M[17]=0; M[17]<=3; M[17]++)
  for (M[18]=0; M[18]<=3; M[18]++){M[20]=S[M[18]];
  for (M[19]=0; M[19]<=3; M[19]++){M[21]=S[M[19]];
  //for (M[20]=0; M[20]<=3; M[20]++)
  //for (M[21]=0; M[21]<=3; M[21]++)
  for (M[22]=0; M[22]<=3; M[22]++){M[23]=S[M[22]];
  //for (M[23]=0; M[23]<=3; M[23]++)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}}}}}}}
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testF2bicent()
// compute f* for all majority functions f commuting with the permutation F2
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function F2:
  //           0  1  2  3
  int F2[4] = {2, 1, 0, 3}; //F2
  int* S = F2;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0]=0; M[ 0]<=3; M[ 0]++){M[14]=S[M[ 0]];
  for (M[ 1]=0; M[ 1]<=3; M[ 1]++){M[15]=S[M[ 1]];
  for (M[ 2]=0; M[ 2]<=3; M[ 2]++){M[12]=S[M[ 2]];
  for (M[ 3]=0; M[ 3]<=3; M[ 3]++){M[13]=S[M[ 3]];
  for (M[ 4]=0; M[ 4]<=3; M[ 4]++){M[17]=S[M[ 4]];
  for (M[ 5]=0; M[ 5]<=3; M[ 5]++){M[16]=S[M[ 5]];
  for (M[ 6]=0; M[ 6]<=3; M[ 6]++){M[ 8]=S[M[ 6]];
  for (M[ 7]=0; M[ 7]<=3; M[ 7]++){M[ 9]=S[M[ 7]];
  //for (M[ 8]=0; M[ 8]<=3; M[ 8]++){M[  ]=S[M[ 8]];
  //for (M[ 9]=0; M[ 9]<=3; M[ 9]++){M[  ]=S[M[ 9]];
  for (M[10]=0; M[10]<=3; M[10]++){M[11]=S[M[10]];
  //for (M[11]=0; M[11]<=3; M[11]++){M[  ]=S[M[11]];
  //for (M[12]=0; M[12]<=3; M[12]++){M[  ]=S[M[12]];
  //for (M[13]=0; M[13]<=3; M[13]++){M[  ]=S[M[13]];
  //for (M[14]=0; M[14]<=3; M[14]++){M[  ]=S[M[14]];
  //for (M[15]=0; M[15]<=3; M[15]++){M[  ]=S[M[15]];
  //for (M[16]=0; M[16]<=3; M[16]++){M[  ]=S[M[16]];
  //for (M[17]=0; M[17]<=3; M[17]++){M[  ]=S[M[17]];
  for (M[18]=0; M[18]<=3; M[18]++){M[23]=S[M[18]];
  for (M[19]=0; M[19]<=3; M[19]++){M[22]=S[M[19]];
  for (M[20]=0; M[20]<=3; M[20]++){M[21]=S[M[20]];
  //for (M[21]=0; M[21]<=3; M[21]++){M[  ]=S[M[21]];
  //for (M[22]=0; M[22]<=3; M[22]++){M[  ]=S[M[22]];
  //for (M[23]=0; M[23]<=3; M[23]++){M[  ]=S[M[23]];
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}}}}}}}
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testF3bicent()
// compute f* for all majority functions f commuting with the permutation F3
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function F3:
  //           0  1  2  3
  int F3[4] = {3, 1, 2, 0}; //F3
  int* S = F3;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0]=0; M[ 0]<=3; M[ 0]++){M[21]=S[M[ 0]];
  for (M[ 1]=0; M[ 1]<=3; M[ 1]++){M[20]=S[M[ 1]];
  for (M[ 2]=0; M[ 2]<=3; M[ 2]++){M[23]=S[M[ 2]];
  for (M[ 3]=0; M[ 3]<=3; M[ 3]++){M[22]=S[M[ 3]];
  for (M[ 4]=0; M[ 4]<=3; M[ 4]++){M[18]=S[M[ 4]];
  for (M[ 5]=0; M[ 5]<=3; M[ 5]++){M[19]=S[M[ 5]];
  for (M[ 6]=0; M[ 6]<=3; M[ 6]++){M[11]=S[M[ 6]];
  for (M[ 7]=0; M[ 7]<=3; M[ 7]++){M[10]=S[M[ 7]];
  for (M[ 8]=0; M[ 8]<=3; M[ 8]++){M[ 9]=S[M[ 8]];
  //for (M[ 9]=0; M[ 9]<=3; M[ 9]++){M[  ]=S[M[ 9]];
  //for (M[10]=0; M[10]<=3; M[10]++){M[  ]=S[M[10]];
  //for (M[11]=0; M[11]<=3; M[11]++){M[  ]=S[M[11]];
  for (M[12]=0; M[12]<=3; M[12]++){M[17]=S[M[12]];
  for (M[13]=0; M[13]<=3; M[13]++){M[16]=S[M[13]];
  for (M[14]=0; M[14]<=3; M[14]++){M[15]=S[M[14]];
  //for (M[15]=0; M[15]<=3; M[15]++){M[  ]=S[M[15]];
  //for (M[16]=0; M[16]<=3; M[16]++){M[  ]=S[M[16]];
  //for (M[17]=0; M[17]<=3; M[17]++){M[  ]=S[M[17]];
  //for (M[18]=0; M[18]<=3; M[18]++){M[  ]=S[M[18]];
  //for (M[19]=0; M[19]<=3; M[19]++){M[  ]=S[M[19]];
  //for (M[20]=0; M[20]<=3; M[20]++){M[  ]=S[M[20]];
  //for (M[21]=0; M[21]<=3; M[21]++){M[  ]=S[M[21]];
  //for (M[22]=0; M[22]<=3; M[22]++){M[  ]=S[M[22]];
  //for (M[23]=0; M[23]<=3; M[23]++){M[  ]=S[M[23]];
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}}}}}}}
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testF4bicent()
// compute f* for all majority functions f commuting with the permutation F4
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function F4:
  //           0  1  2  3
  int F4[4] = {0, 2, 1, 3}; //F4
  int* S = F4;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0]=0; M[ 0]<=3; M[ 0]++){M[ 2]=S[M[ 0]];
  for (M[ 1]=0; M[ 1]<=3; M[ 1]++){M[ 3]=S[M[ 1]];
  //for (M[ 2]=0; M[ 2]<=3; M[ 2]++){M[  ]=S[M[ 2]];
  //for (M[ 3]=0; M[ 3]<=3; M[ 3]++){M[  ]=S[M[ 3]];
  for (M[ 4]=0; M[ 4]<=3; M[ 4]++){M[ 5]=S[M[ 4]];
  //for (M[ 5]=0; M[ 5]<=3; M[ 5]++){M[  ]=S[M[ 5]];
  for (M[ 6]=0; M[ 6]<=3; M[ 6]++){M[12]=S[M[ 6]];
  for (M[ 7]=0; M[ 7]<=3; M[ 7]++){M[13]=S[M[ 7]];
  for (M[ 8]=0; M[ 8]<=3; M[ 8]++){M[14]=S[M[ 8]];
  for (M[ 9]=0; M[ 9]<=3; M[ 9]++){M[15]=S[M[ 9]];
  for (M[10]=0; M[10]<=3; M[10]++){M[16]=S[M[10]];
  for (M[11]=0; M[11]<=3; M[11]++){M[17]=S[M[11]];
  //for (M[12]=0; M[12]<=3; M[12]++){M[  ]=S[M[12]];
  //for (M[13]=0; M[13]<=3; M[13]++){M[  ]=S[M[13]];
  //for (M[14]=0; M[14]<=3; M[14]++){M[  ]=S[M[14]];
  //for (M[15]=0; M[15]<=3; M[15]++){M[  ]=S[M[15]];
  //for (M[16]=0; M[16]<=3; M[16]++){M[  ]=S[M[16]];
  //for (M[17]=0; M[17]<=3; M[17]++){M[  ]=S[M[17]];
  for (M[18]=0; M[18]<=3; M[18]++){M[19]=S[M[18]];
  //for (M[19]=0; M[19]<=3; M[19]++){M[  ]=S[M[19]];
  for (M[20]=0; M[20]<=3; M[20]++){M[22]=S[M[20]];
  for (M[21]=0; M[21]<=3; M[21]++){M[23]=S[M[21]];
  //for (M[22]=0; M[22]<=3; M[22]++){M[  ]=S[M[22]];
  //for (M[23]=0; M[23]<=3; M[23]++){M[  ]=S[M[23]];
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}}}}}}}
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testF5bicent()
// compute f* for all majority functions f commuting with the permutation F5
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function F5:
  //           0  1  2  3
  int F5[4] = {0, 3, 2, 1}; //F5
  int* S = F5;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0]=0; M[ 0]<=3; M[ 0]++){M[ 5]=S[M[ 0]];
  for (M[ 1]=0; M[ 1]<=3; M[ 1]++){M[ 4]=S[M[ 1]];
  for (M[ 2]=0; M[ 2]<=3; M[ 2]++){M[ 3]=S[M[ 2]];
  //for (M[ 3]=0; M[ 3]<=3; M[ 3]++){M[  ]=S[M[ 3]];
  //for (M[ 4]=0; M[ 4]<=3; M[ 4]++){M[  ]=S[M[ 4]];
  //for (M[ 5]=0; M[ 5]<=3; M[ 5]++){M[  ]=S[M[ 5]];
  for (M[ 6]=0; M[ 6]<=3; M[ 6]++){M[19]=S[M[ 6]];
  for (M[ 7]=0; M[ 7]<=3; M[ 7]++){M[18]=S[M[ 7]];
  for (M[ 8]=0; M[ 8]<=3; M[ 8]++){M[22]=S[M[ 8]];
  for (M[ 9]=0; M[ 9]<=3; M[ 9]++){M[23]=S[M[ 9]];
  for (M[10]=0; M[10]<=3; M[10]++){M[20]=S[M[10]];
  for (M[11]=0; M[11]<=3; M[11]++){M[21]=S[M[11]];
  for (M[12]=0; M[12]<=3; M[12]++){M[13]=S[M[12]];
  //for (M[13]=0; M[13]<=3; M[13]++){M[  ]=S[M[13]];
  for (M[14]=0; M[14]<=3; M[14]++){M[16]=S[M[14]];
  for (M[15]=0; M[15]<=3; M[15]++){M[17]=S[M[15]];
  //for (M[16]=0; M[16]<=3; M[16]++){M[  ]=S[M[16]];
  //for (M[17]=0; M[17]<=3; M[17]++){M[  ]=S[M[17]];
  //for (M[18]=0; M[18]<=3; M[18]++){M[  ]=S[M[18]];
  //for (M[19]=0; M[19]<=3; M[19]++){M[  ]=S[M[19]];
  //for (M[20]=0; M[20]<=3; M[20]++){M[  ]=S[M[20]];
  //for (M[21]=0; M[21]<=3; M[21]++){M[  ]=S[M[21]];
  //for (M[22]=0; M[22]<=3; M[22]++){M[  ]=S[M[22]];
  //for (M[23]=0; M[23]<=3; M[23]++){M[  ]=S[M[23]];
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}}}}}}}
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testF6bicent()
// compute f* for all majority functions f commuting with the permutation F6
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function F6:
  //           0  1  2  3
  int F6[4] = {0, 1, 3, 2}; //F6
  int* S = F6;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0]=0; M[ 0]<=3; M[ 0]++){M[ 1]=S[M[ 0]];
  //for (M[ 1]=0; M[ 1]<=3; M[ 1]++){M[  ]=S[M[ 1]];
  for (M[ 2]=0; M[ 2]<=3; M[ 2]++){M[ 4]=S[M[ 2]];
  for (M[ 3]=0; M[ 3]<=3; M[ 3]++){M[ 5]=S[M[ 3]];
  //for (M[ 4]=0; M[ 4]<=3; M[ 4]++){M[  ]=S[M[ 4]];
  //for (M[ 5]=0; M[ 5]<=3; M[ 5]++){M[  ]=S[M[ 5]];
  for (M[ 6]=0; M[ 6]<=3; M[ 6]++){M[ 7]=S[M[ 6]];
  //for (M[ 7]=0; M[ 7]<=3; M[ 7]++){M[  ]=S[M[ 7]];
  for (M[ 8]=0; M[ 8]<=3; M[ 8]++){M[10]=S[M[ 8]];
  for (M[ 9]=0; M[ 9]<=3; M[ 9]++){M[11]=S[M[ 9]];
  //for (M[10]=0; M[10]<=3; M[10]++){M[  ]=S[M[10]];
  //for (M[11]=0; M[11]<=3; M[11]++){M[  ]=S[M[11]];
  for (M[12]=0; M[12]<=3; M[12]++){M[18]=S[M[12]];
  for (M[13]=0; M[13]<=3; M[13]++){M[19]=S[M[13]];
  for (M[14]=0; M[14]<=3; M[14]++){M[20]=S[M[14]];
  for (M[15]=0; M[15]<=3; M[15]++){M[21]=S[M[15]];
  for (M[16]=0; M[16]<=3; M[16]++){M[22]=S[M[16]];
  for (M[17]=0; M[17]<=3; M[17]++){M[23]=S[M[17]];
  //for (M[18]=0; M[18]<=3; M[18]++){M[  ]=S[M[18]];
  //for (M[19]=0; M[19]<=3; M[19]++){M[  ]=S[M[19]];
  //for (M[20]=0; M[20]<=3; M[20]++){M[  ]=S[M[20]];
  //for (M[21]=0; M[21]<=3; M[21]++){M[  ]=S[M[21]];
  //for (M[22]=0; M[22]<=3; M[22]++){M[  ]=S[M[22]];
  //for (M[23]=0; M[23]<=3; M[23]++){M[  ]=S[M[23]];
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}}}}}}}
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testA5bicent()
// compute f* for all majority functions f commuting with operations of
// type A5
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function A5:
  //           0  1  2  3
  //int A5[4] = {3, 3, 1, 1}; //A5
  //int* S = A5;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0]=0; M[ 0]<=1; M[ 0]++)
  for (M[ 1]=0; M[ 1]<=1; M[ 1]++)
  for (M[ 2]=0; M[ 2]<=1; M[ 2]++)
  for (M[ 3]=2; M[ 3]<=3; M[ 3]++)
  for (M[ 4]=0; M[ 4]<=1; M[ 4]++)
  for (M[ 5]=2; M[ 5]<=3; M[ 5]++)
  for (M[ 6]=0; M[ 6]<=1; M[ 6]++)
  for (M[ 7]=0; M[ 7]<=1; M[ 7]++)
  for (M[ 8]=0; M[ 8]<=1; M[ 8]++)
  for (M[ 9]=2; M[ 9]<=3; M[ 9]++)
  for (M[10]=0; M[10]<=1; M[10]++)
  for (M[11]=2; M[11]<=3; M[11]++)
  for (M[12]=0; M[12]<=1; M[12]++)
  for (M[13]=2; M[13]<=3; M[13]++)
  for (M[14]=0; M[14]<=1; M[14]++)
  for (M[15]=2; M[15]<=3; M[15]++)
  for (M[16]=2; M[16]<=3; M[16]++)
  for (M[17]=2; M[17]<=3; M[17]++)
  for (M[18]=0; M[18]<=1; M[18]++)
  for (M[19]=2; M[19]<=3; M[19]++)
  for (M[20]=0; M[20]<=1; M[20]++)
  for (M[21]=2; M[21]<=3; M[21]++)
  for (M[22]=2; M[22]<=3; M[22]++)
  for (M[23]=2; M[23]<=3; M[23]++)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testA6bicent()
// compute f* for all majority functions f commuting with operations of
// type A6
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function A6:
  //           0  1  2  3
  //int A6[4] = {0, 1, 0, 1}; //A6
  //int* S = A6;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0]=0; M[ 0]<=2; M[ 0]+=2)
  for (M[ 1]=1; M[ 1]<=3; M[ 1]+=2)
  for (M[ 2]=0; M[ 2]<=2; M[ 2]+=2)
  for (M[ 3]=0; M[ 3]<=2; M[ 3]+=2)
  for (M[ 4]=1; M[ 4]<=3; M[ 4]+=2)
  for (M[ 5]=0; M[ 5]<=2; M[ 5]+=2)
  for (M[ 6]=0; M[ 6]<=2; M[ 6]+=2)
  for (M[ 7]=1; M[ 7]<=3; M[ 7]+=2)
  for (M[ 8]=0; M[ 8]<=2; M[ 8]+=2)
  for (M[ 9]=1; M[ 9]<=3; M[ 9]+=2)
  for (M[10]=1; M[10]<=3; M[10]+=2)
  for (M[11]=1; M[11]<=3; M[11]+=2)
  for (M[12]=0; M[12]<=2; M[12]+=2)
  for (M[13]=0; M[13]<=2; M[13]+=2)
  for (M[14]=0; M[14]<=2; M[14]+=2)
  for (M[15]=1; M[15]<=3; M[15]+=2)
  for (M[16]=0; M[16]<=2; M[16]+=2)
  for (M[17]=1; M[17]<=3; M[17]+=2)
  for (M[18]=1; M[18]<=3; M[18]+=2)
  for (M[19]=0; M[19]<=2; M[19]+=2)
  for (M[20]=1; M[20]<=3; M[20]+=2)
  for (M[21]=1; M[21]<=3; M[21]+=2)
  for (M[22]=0; M[22]<=2; M[22]+=2)
  for (M[23]=1; M[23]<=3; M[23]+=2)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testA7bicent()
// compute f* for all majority functions f commuting with operations of
// type A7
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  //unary function A7:
  //           0  1  2  3
  //int A7[4] = {0, 1, 1, 0}; //A7
  //int* S = A7;

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0]=1; M[ 0]<=2; M[ 0]+=1)
  for (M[ 1]=0; M[ 1]<=3; M[ 1]+=3)
  for (M[ 2]=1; M[ 2]<=2; M[ 2]+=1)
  for (M[ 3]=0; M[ 3]<=3; M[ 3]+=3)
  for (M[ 4]=0; M[ 4]<=3; M[ 4]+=3)
  for (M[ 5]=0; M[ 5]<=3; M[ 5]+=3)
  for (M[ 6]=1; M[ 6]<=2; M[ 6]+=1)
  for (M[ 7]=0; M[ 7]<=3; M[ 7]+=3)
  for (M[ 8]=1; M[ 8]<=2; M[ 8]+=1)
  for (M[ 9]=1; M[ 9]<=2; M[ 9]+=1)
  for (M[10]=0; M[10]<=3; M[10]+=3)
  for (M[11]=1; M[11]<=2; M[11]+=1)
  for (M[12]=1; M[12]<=2; M[12]+=1)
  for (M[13]=0; M[13]<=3; M[13]+=3)
  for (M[14]=1; M[14]<=2; M[14]+=1)
  for (M[15]=1; M[15]<=2; M[15]+=1)
  for (M[16]=0; M[16]<=3; M[16]+=3)
  for (M[17]=1; M[17]<=2; M[17]+=1)
  for (M[18]=0; M[18]<=3; M[18]+=3)
  for (M[19]=0; M[19]<=3; M[19]+=3)
  for (M[20]=0; M[20]<=3; M[20]+=3)
  for (M[21]=1; M[21]<=2; M[21]+=1)
  for (M[22]=0; M[22]<=3; M[22]+=3)
  for (M[23]=1; M[23]<=2; M[23]+=1)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testA12bicent()
// compute f* for all majority functions f commuting with operations of
// type A1 and A2
// This condition is equivalent to saying f(x) \in \{2,3\} for x \in \sigma
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0]=2; M[ 0]<=3; M[ 0]+=1)
  for (M[ 1]=2; M[ 1]<=3; M[ 1]+=1)
  for (M[ 2]=2; M[ 2]<=3; M[ 2]+=1)
  for (M[ 3]=2; M[ 3]<=3; M[ 3]+=1)
  for (M[ 4]=2; M[ 4]<=3; M[ 4]+=1)
  for (M[ 5]=2; M[ 5]<=3; M[ 5]+=1)
  for (M[ 6]=2; M[ 6]<=3; M[ 6]+=1)
  for (M[ 7]=2; M[ 7]<=3; M[ 7]+=1)
  for (M[ 8]=2; M[ 8]<=3; M[ 8]+=1)
  for (M[ 9]=2; M[ 9]<=3; M[ 9]+=1)
  for (M[10]=2; M[10]<=3; M[10]+=1)
  for (M[11]=2; M[11]<=3; M[11]+=1)
  for (M[12]=2; M[12]<=3; M[12]+=1)
  for (M[13]=2; M[13]<=3; M[13]+=1)
  for (M[14]=2; M[14]<=3; M[14]+=1)
  for (M[15]=2; M[15]<=3; M[15]+=1)
  for (M[16]=2; M[16]<=3; M[16]+=1)
  for (M[17]=2; M[17]<=3; M[17]+=1)
  for (M[18]=2; M[18]<=3; M[18]+=1)
  for (M[19]=2; M[19]<=3; M[19]+=1)
  for (M[20]=2; M[20]<=3; M[20]+=1)
  for (M[21]=2; M[21]<=3; M[21]+=1)
  for (M[22]=2; M[22]<=3; M[22]+=1)
  for (M[23]=2; M[23]<=3; M[23]+=1)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testA13bicent()
// compute f* for all majority functions f commuting with operations of
// type A1 and A3
// This condition is equivalent to saying f(x) \in \{1,3\} for x \in \sigma
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0]=1; M[ 0]<=3; M[ 0]+=2)
  for (M[ 1]=1; M[ 1]<=3; M[ 1]+=2)
  for (M[ 2]=1; M[ 2]<=3; M[ 2]+=2)
  for (M[ 3]=1; M[ 3]<=3; M[ 3]+=2)
  for (M[ 4]=1; M[ 4]<=3; M[ 4]+=2)
  for (M[ 5]=1; M[ 5]<=3; M[ 5]+=2)
  for (M[ 6]=1; M[ 6]<=3; M[ 6]+=2)
  for (M[ 7]=1; M[ 7]<=3; M[ 7]+=2)
  for (M[ 8]=1; M[ 8]<=3; M[ 8]+=2)
  for (M[ 9]=1; M[ 9]<=3; M[ 9]+=2)
  for (M[10]=1; M[10]<=3; M[10]+=2)
  for (M[11]=1; M[11]<=3; M[11]+=2)
  for (M[12]=1; M[12]<=3; M[12]+=2)
  for (M[13]=1; M[13]<=3; M[13]+=2)
  for (M[14]=1; M[14]<=3; M[14]+=2)
  for (M[15]=1; M[15]<=3; M[15]+=2)
  for (M[16]=1; M[16]<=3; M[16]+=2)
  for (M[17]=1; M[17]<=3; M[17]+=2)
  for (M[18]=1; M[18]<=3; M[18]+=2)
  for (M[19]=1; M[19]<=3; M[19]+=2)
  for (M[20]=1; M[20]<=3; M[20]+=2)
  for (M[21]=1; M[21]<=3; M[21]+=2)
  for (M[22]=1; M[22]<=3; M[22]+=2)
  for (M[23]=1; M[23]<=3; M[23]+=2)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testA14bicent()
// compute f* for all majority functions f commuting with operations of
// type A1 and A4
// This condition is equivalent to saying f(x) \in \{1,2\} for x \in \sigma
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0]=1; M[ 0]<=2; M[ 0]+=1)
  for (M[ 1]=1; M[ 1]<=2; M[ 1]+=1)
  for (M[ 2]=1; M[ 2]<=2; M[ 2]+=1)
  for (M[ 3]=1; M[ 3]<=2; M[ 3]+=1)
  for (M[ 4]=1; M[ 4]<=2; M[ 4]+=1)
  for (M[ 5]=1; M[ 5]<=2; M[ 5]+=1)
  for (M[ 6]=1; M[ 6]<=2; M[ 6]+=1)
  for (M[ 7]=1; M[ 7]<=2; M[ 7]+=1)
  for (M[ 8]=1; M[ 8]<=2; M[ 8]+=1)
  for (M[ 9]=1; M[ 9]<=2; M[ 9]+=1)
  for (M[10]=1; M[10]<=2; M[10]+=1)
  for (M[11]=1; M[11]<=2; M[11]+=1)
  for (M[12]=1; M[12]<=2; M[12]+=1)
  for (M[13]=1; M[13]<=2; M[13]+=1)
  for (M[14]=1; M[14]<=2; M[14]+=1)
  for (M[15]=1; M[15]<=2; M[15]+=1)
  for (M[16]=1; M[16]<=2; M[16]+=1)
  for (M[17]=1; M[17]<=2; M[17]+=1)
  for (M[18]=1; M[18]<=2; M[18]+=1)
  for (M[19]=1; M[19]<=2; M[19]+=1)
  for (M[20]=1; M[20]<=2; M[20]+=1)
  for (M[21]=1; M[21]<=2; M[21]+=1)
  for (M[22]=1; M[22]<=2; M[22]+=1)
  for (M[23]=1; M[23]<=2; M[23]+=1)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testA23bicent()
// compute f* for all majority functions f commuting with operations of
// type A2 and A3
// This condition is equivalent to saying f(x) \in \{0,3\} for x \in \sigma
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0]=0; M[ 0]<=3; M[ 0]+=3)
  for (M[ 1]=0; M[ 1]<=3; M[ 1]+=3)
  for (M[ 2]=0; M[ 2]<=3; M[ 2]+=3)
  for (M[ 3]=0; M[ 3]<=3; M[ 3]+=3)
  for (M[ 4]=0; M[ 4]<=3; M[ 4]+=3)
  for (M[ 5]=0; M[ 5]<=3; M[ 5]+=3)
  for (M[ 6]=0; M[ 6]<=3; M[ 6]+=3)
  for (M[ 7]=0; M[ 7]<=3; M[ 7]+=3)
  for (M[ 8]=0; M[ 8]<=3; M[ 8]+=3)
  for (M[ 9]=0; M[ 9]<=3; M[ 9]+=3)
  for (M[10]=0; M[10]<=3; M[10]+=3)
  for (M[11]=0; M[11]<=3; M[11]+=3)
  for (M[12]=0; M[12]<=3; M[12]+=3)
  for (M[13]=0; M[13]<=3; M[13]+=3)
  for (M[14]=0; M[14]<=3; M[14]+=3)
  for (M[15]=0; M[15]<=3; M[15]+=3)
  for (M[16]=0; M[16]<=3; M[16]+=3)
  for (M[17]=0; M[17]<=3; M[17]+=3)
  for (M[18]=0; M[18]<=3; M[18]+=3)
  for (M[19]=0; M[19]<=3; M[19]+=3)
  for (M[20]=0; M[20]<=3; M[20]+=3)
  for (M[21]=0; M[21]<=3; M[21]+=3)
  for (M[22]=0; M[22]<=3; M[22]+=3)
  for (M[23]=0; M[23]<=3; M[23]+=3)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testA24bicent()
// compute f* for all majority functions f commuting with operations of
// type A2 and A4
// This condition is equivalent to saying f(x) \in \{0,2\} for x \in \sigma
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0]=0; M[ 0]<=2; M[ 0]+=2)
  for (M[ 1]=0; M[ 1]<=2; M[ 1]+=2)
  for (M[ 2]=0; M[ 2]<=2; M[ 2]+=2)
  for (M[ 3]=0; M[ 3]<=2; M[ 3]+=2)
  for (M[ 4]=0; M[ 4]<=2; M[ 4]+=2)
  for (M[ 5]=0; M[ 5]<=2; M[ 5]+=2)
  for (M[ 6]=0; M[ 6]<=2; M[ 6]+=2)
  for (M[ 7]=0; M[ 7]<=2; M[ 7]+=2)
  for (M[ 8]=0; M[ 8]<=2; M[ 8]+=2)
  for (M[ 9]=0; M[ 9]<=2; M[ 9]+=2)
  for (M[10]=0; M[10]<=2; M[10]+=2)
  for (M[11]=0; M[11]<=2; M[11]+=2)
  for (M[12]=0; M[12]<=2; M[12]+=2)
  for (M[13]=0; M[13]<=2; M[13]+=2)
  for (M[14]=0; M[14]<=2; M[14]+=2)
  for (M[15]=0; M[15]<=2; M[15]+=2)
  for (M[16]=0; M[16]<=2; M[16]+=2)
  for (M[17]=0; M[17]<=2; M[17]+=2)
  for (M[18]=0; M[18]<=2; M[18]+=2)
  for (M[19]=0; M[19]<=2; M[19]+=2)
  for (M[20]=0; M[20]<=2; M[20]+=2)
  for (M[21]=0; M[21]<=2; M[21]+=2)
  for (M[22]=0; M[22]<=2; M[22]+=2)
  for (M[23]=0; M[23]<=2; M[23]+=2)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void testA34bicent()
// compute f* for all majority functions f commuting with operations of
// type A3 and A4
// This condition is equivalent to saying f(x) \in \{0,1\} for x \in \sigma
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0]=0; M[ 0]<=1; M[ 0]+=1)
  for (M[ 1]=0; M[ 1]<=1; M[ 1]+=1)
  for (M[ 2]=0; M[ 2]<=1; M[ 2]+=1)
  for (M[ 3]=0; M[ 3]<=1; M[ 3]+=1)
  for (M[ 4]=0; M[ 4]<=1; M[ 4]+=1)
  for (M[ 5]=0; M[ 5]<=1; M[ 5]+=1)
  for (M[ 6]=0; M[ 6]<=1; M[ 6]+=1)
  for (M[ 7]=0; M[ 7]<=1; M[ 7]+=1)
  for (M[ 8]=0; M[ 8]<=1; M[ 8]+=1)
  for (M[ 9]=0; M[ 9]<=1; M[ 9]+=1)
  for (M[10]=0; M[10]<=1; M[10]+=1)
  for (M[11]=0; M[11]<=1; M[11]+=1)
  for (M[12]=0; M[12]<=1; M[12]+=1)
  for (M[13]=0; M[13]<=1; M[13]+=1)
  for (M[14]=0; M[14]<=1; M[14]+=1)
  for (M[15]=0; M[15]<=1; M[15]+=1)
  for (M[16]=0; M[16]<=1; M[16]+=1)
  for (M[17]=0; M[17]<=1; M[17]+=1)
  for (M[18]=0; M[18]<=1; M[18]+=1)
  for (M[19]=0; M[19]<=1; M[19]+=1)
  for (M[20]=0; M[20]<=1; M[20]+=1)
  for (M[21]=0; M[21]<=1; M[21]+=1)
  for (M[22]=0; M[22]<=1; M[22]+=1)
  for (M[23]=0; M[23]<=1; M[23]+=1)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;// to be removed
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}

void continueConservativeBicent(char const* fname)
// Continue to produce the context for all conservative majority
// operations using testAllConservativeBicent(...)
// based on the initial data (previous percentage, and next part)
// read from the file fname
{
  std::ifstream infile(fname,std::fstream::in);
  if (infile.fail())
  {
    std::cerr << "ERROR: Could not open file " << fname << std::endl;
    return;
  }
  std::cerr << "Input file " << fname << " opened successfully." << std::endl;

  double prog=0.0;
  int initarray[9] = {0};
  infile >> prog;
  // ignore everything until end of line
  infile.ignore(std::numeric_limits <std::streamsize>::max(), '\n');
  if ((infile>>std::ws).fail())
  {
    if (infile.eof())
      std::cerr << "Input file " << fname << " ended." << std::endl;
    else
      std::cerr << "ERROR: Input file " << fname << " corrupted."
                << std::endl
                << "       Expected a double number here."
                << std::endl;
    prog=0.0;
  }
  if (prog<0.0 or prog > 100.0)
  {
    std::cerr << "ERROR: Wrong data in file " << fname
              << ", percentage not between 0 and 100." << std::endl
              << "       Initialising with 0 instead." << std::endl;
    prog=0.0;
  }
  for(int i=0; i<9; ++i)
  {
    infile >> initarray[i];
    if ((infile>>std::ws).fail())
    {
      if (infile.eof())
        std::cerr << "Input file " << fname << " ended." << std::endl;
      else
        std::cerr << "ERROR: Input file " << fname << " corrupted."
                  << std::endl
                  << "       Expected an integer number here."
                  << std::endl;
    }
    if (initarray[i]<0 or initarray[i] > 2)
    {
      std::cerr << "ERROR: Wrong data in file " << fname
                << ", not between 0 and " << k-2 << "." << std::endl
                << "       Initialising with 0 instead." << std::endl;
      initarray[i]=0;
    }
  }
  infile.close();
  std::cerr << "Input file " << fname << " closed." << std::endl;
  std::cerr << "Read progress = " << prog << " %." << std::endl
            << "Read prefix: ";
  for (int i=0; i<9; ++i)
    std::cerr << initarray[i] << ' ';
  std::cerr << std::endl;
  testAllConservativeBicent(initarray, prog);
}

void testAllConservativeBicent(int *init_first9, double prog)
// compute f* for all conservative majority functions f
// We are trying to brute force enumerate all 3^24 conservative
// majority operations, and to check with which unary operations it
// commutes for each one of them.
//
// The first argument is supposed to point to an int[9] to initialise the
// first 9 image values of the majority function to start the iteration
// from (to be able to start from previous work).
// If init_first9 is a NULL pointer, then we assume to start from 0 0 0 0 0 0 0 0 0.
//
// The second argument is the previous progress in percent (assumed to be 0 if omitted)
{
  if (__fails_k_equals_4()) return;
  int default_init[9] = {0};
  if (!init_first9)
    init_first9 = default_init;
  // else we assume (but cannot check that init_first contains 9 valid integers
  const double progstep = 0.005080526342529;
  int M[n3] = {0};
  int idx[n] = {0};
  int imagesofsigma[3*n] = {0,1,2,
                            0,1,3,
                            0,2,1,
                            0,2,3,
                            0,3,1,
                            0,3,2,
                            1,0,2,
                            1,0,3,
                            1,2,0,
                            1,2,3,
                            1,3,0,
                            1,3,2,
                            2,0,1,
                            2,0,3,
                            2,1,0,
                            2,1,3,
                            2,3,0,
                            2,3,1,
                            3,0,1,
                            3,0,2,
                            3,1,0,
                            3,1,2,
                            3,2,0,
                            3,2,1};
  int S[n][3];
  for (int i=0; i<n; ++i)
    for (int j=0; j<3; ++j)
      S[i][j] = imagesofsigma[3*i+j];
  
  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  std::vector<bool> object_intent; // the vector keeping a row of the context
  object_intent.reserve(256); // 4^4
  int u[4]; // a tuple running through all 256 unary operations
  bool firsttime = true;
  for (idx[ 0]=0; idx[ 0]<3; idx[ 0]++){M[ 0]=S[ 0][idx[ 0]];
  for (idx[ 1]=0; idx[ 1]<3; idx[ 1]++){M[ 1]=S[ 1][idx[ 1]];
  for (idx[ 2]=0; idx[ 2]<3; idx[ 2]++){M[ 2]=S[ 2][idx[ 2]];
  for (idx[ 3]=0; idx[ 3]<3; idx[ 3]++){M[ 3]=S[ 3][idx[ 3]];
  for (idx[ 4]=0; idx[ 4]<3; idx[ 4]++){M[ 4]=S[ 4][idx[ 4]];
  for (idx[ 5]=0; idx[ 5]<3; idx[ 5]++){M[ 5]=S[ 5][idx[ 5]];
  for (idx[ 6]=0; idx[ 6]<3; idx[ 6]++){M[ 6]=S[ 6][idx[ 6]];
  for (idx[ 7]=0; idx[ 7]<3; idx[ 7]++){M[ 7]=S[ 7][idx[ 7]];
  for (idx[ 8]=0; idx[ 8]<3; idx[ 8]++){M[ 8]=S[ 8][idx[ 8]];
    if (firsttime)
    {
      for (int i=0; i<9; ++i)
      {
        idx[i] = init_first9[i];
        M[i] = S[i][idx[i]];
      }
      firsttime = false;
    }
    std::cerr << prog << " \% of all conservatives done. Starting now with" << std::endl
              << idx[0] << ' ' << idx[1] << ' ' << idx[2] << ' '
              << idx[3] << ' ' << idx[4] << ' ' << idx[5] << ' '
              << idx[6] << ' ' << idx[7] << ' ' << idx[8] << std::endl;
    prog += progstep;
  for (idx[ 9]=0; idx[ 9]<3; idx[ 9]++){M[ 9]=S[ 9][idx[ 9]];
  for (idx[10]=0; idx[10]<3; idx[10]++){M[10]=S[10][idx[10]];
  for (idx[11]=0; idx[11]<3; idx[11]++){M[11]=S[11][idx[11]];
  for (idx[12]=0; idx[12]<3; idx[12]++){M[12]=S[12][idx[12]];
  for (idx[13]=0; idx[13]<3; idx[13]++){M[13]=S[13][idx[13]];
  for (idx[14]=0; idx[14]<3; idx[14]++){M[14]=S[14][idx[14]];
  for (idx[15]=0; idx[15]<3; idx[15]++){M[15]=S[15][idx[15]];
  for (idx[16]=0; idx[16]<3; idx[16]++){M[16]=S[16][idx[16]];
  for (idx[17]=0; idx[17]<3; idx[17]++){M[17]=S[17][idx[17]];
  for (idx[18]=0; idx[18]<3; idx[18]++){M[18]=S[18][idx[18]];
  for (idx[19]=0; idx[19]<3; idx[19]++){M[19]=S[19][idx[19]];
  for (idx[20]=0; idx[20]<3; idx[20]++){M[20]=S[20][idx[20]];
  for (idx[21]=0; idx[21]<3; idx[21]++){M[21]=S[21][idx[21]];
  for (idx[22]=0; idx[22]<3; idx[22]++){M[22]=S[22][idx[22]];
  for (idx[23]=0; idx[23]<3; idx[23]++){M[23]=S[23][idx[23]];
    // we are inlining the following code, to save re-allocation of the
    // vector in every loop
    //std::vector<bool> &object_intent = getObjectIntent4(M);
    for (u[0]=0; u[0]<4; u[0]++)
    for (u[1]=0; u[1]<4; u[1]++)
    for (u[2]=0; u[2]<4; u[2]++)
    for (u[3]=0; u[3]<4; u[3]++)
      object_intent.push_back(commute(M,u)); // majority case

    context.insert(object_intent); // this happens only few times, so we do not care about time expenses of copy construction
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "x";
      printAll_full(object_intent, std::cout) << std::endl;
    }
    //delete &object_intent; // not needed any more due to the longer life time of the object_intent
    object_intent.clear();
  }}}}}}}}}}}}}}}}}}}}}}}}
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPart(*intent, std::cout) << std::endl;
  // }
  // std::cout << "=+==+==+==+==+==+==+==+==+==+==+==+==+==+==+==+=" << std::endl;
  // for(std::set<std::vector<bool> >::const_iterator
  //   intent = context.begin(); intent != context.end(); ++intent)
  // {
  //   printNonTrivialPermutations(*intent, std::cout) << std::endl;
  // }
}


void testLabels(std::ostream &s)
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {1, 4, 4,
               0, 4, 4,
               6, 6, 6,
               6, 6, 6,
               4, 4, 2,
               6, 6, 6,
               4, 4, 4,
               4, 3, 4,
               0, 0, 0};
  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  /*
  int S[4];
  int g = k;
  for (int i = 1; i < 10; i++)
    g *= k;
  // g = k^10 now
  int m = k;
  for (int i = 1; i < k; i++)
    m *= k;
  // m = k^k now

  std::cout << "B" << std::endl 
       << std::endl 
       << g << std::endl
       << m << std::endl
       << std::endl;
  for (int i = 0; i < g; i++)
    std::cout << "g" << i << std::endl;
  for (S[0]=0; S[0]<k; S[0]++)
  for (S[1]=0; S[1]<k; S[1]++)
  for (S[2]=0; S[2]<k; S[2]++)
  for (S[3]=0; S[3]<k; S[3]++)
    std::cout << "s" << S[0] << S[1] << S[2] << S[3] << std::endl;
  */

  //for (M[0]=1; M[0]<=2; M[0]++)
  for (M[1]=0; M[1]<=3; M[1]+=3)
  for (M[2]=1; M[2]<=2; M[2]++)
  //for (M[3]=1; M[3]<=2; M[3]++)
  for (M[4]=0; M[4]<=3; M[4]+=3)
  for (M[5]=0; M[5]<=3; M[5]+=3)
  for ( M[6]=1; M[6] <=2;  M[6]+=1)
  for ( M[7]=0; M[7] <=3;  M[7]+=3)
  for ( M[8]=1; M[8] <=2;  M[8]+=1)
  for ( M[9]=1; M[9] <=2;  M[9]+=1)
  for (M[10]=0; M[10]<=3; M[10]+=3)
  for (M[11]=1; M[11]<=2; M[11]+=1)
  for (M[12]=1; M[12]<=2; M[12]+=1)
  for (M[13]=0; M[13]<=3; M[13]+=3)
  //for (M[14]=0; M[14]<=3; M[14]+=3)
  for (M[15]=1; M[15]<=2; M[15]+=1)
  for (M[16]=0; M[16]<=3; M[16]+=3)
  for (M[17]=1; M[17]<=2; M[17]+=1)
  for (M[18]=0; M[18]<=3; M[18]+=3)
  for (M[19]=0; M[19]<=3; M[19]+=3)
  for (M[20]=0; M[20]<=3; M[20]+=3)
  for (M[21]=1; M[21]<=2; M[21]+=1)
  //for (M[22]=1; M[22]<=2; M[22]+=1)
  for (M[23]=1; M[23]<=2; M[23]+=1)
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      for(int i = 0; i < n; ++i)
      {
        s << M[i];
      }
      s << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
  for(std::set<std::vector<bool> >::const_iterator
    intent = context.begin(); intent != context.end(); ++intent)
  {
    printNonTrivialPart(*intent, std::cout) << std::endl;
  }
}

void testCommutationForMillionMajFunctions()
{
  int M[27] = {0, 1, 2,
               1, 0, 2,
               0, 2, 2,
               0, 0, 0,
               0, 1, 1,
               0, 0, 0,
               1, 1, 1,
               2, 2, 2,
               0, 0, 0};
  int S[4];
  if (__fails_k_equals_4()) return;
  int g = k;
  for (int i = 1; i < 10; i++)
    g *= k;
  // g = k^10 now
  int m = k;
  for (int i = 1; i < k; i++)
    m *= k;
  // m = k^k now

  std::cout << "B" << std::endl 
       << std::endl 
       << g << std::endl
       << m << std::endl
       << std::endl;
  for (int i = 0; i < g; i++)
    std::cout << "g" << i << std::endl;
  for (S[0]=0; S[0]<k; S[0]++)
  for (S[1]=0; S[1]<k; S[1]++)
  for (S[2]=0; S[2]<k; S[2]++)
  for (S[3]=0; S[3]<k; S[3]++)
    std::cout << "s" << S[0] << S[1] << S[2] << S[3] << std::endl;

  for (M[0]=0; M[0]<k; M[0]++)
  for (M[1]=0; M[1]<k; M[1]++)
  for (M[2]=0; M[2]<k; M[2]++)
  for (M[3]=0; M[3]<k; M[3]++)
  for (M[4]=0; M[4]<k; M[4]++)
  for (M[5]=0; M[5]<k; M[5]++)
  for (M[6]=0; M[6]<k; M[6]++)
  for (M[7]=0; M[7]<k; M[7]++)
  for (M[8]=0; M[8]<k; M[8]++)
  for (M[9]=0; M[9]<k; M[9]++)
//  for (M[10]=0; M[10]<k; M[10]++)
  {
    for (S[0]=0; S[0]<k; S[0]++)
    for (S[1]=0; S[1]<k; S[1]++)
    for (S[2]=0; S[2]<k; S[2]++)
    for (S[3]=0; S[3]<k; S[3]++)
    {
      std::cout << (commute(M,S)?"X":".");
    }
    std::cout << std::endl;
  }
}

void testCommutationForThreeElementDomain()
{
  if (k != 3)
  {
    std::cout << "Not on the three-element set, check your parameter k" << std::endl;
    return;
  }
  int M[9];
  int S[3];
  int g = k;
  for (int i = 1; i < n; i++)
    g *= k;
  // g = k^n now
  int m = k;
  for (int i = 1; i < k; i++)
    m *= k;
  // m = k^k now

  std::cout << "B" << std::endl 
       << std::endl 
       << g << std::endl
       << m << std::endl
       << std::endl;
  for (int i = 0; i < g; i++)
    std::cout << "g" << i << std::endl;
  for (S[0]=0; S[0]<k; S[0]++)
  for (S[1]=0; S[1]<k; S[1]++)
  for (S[2]=0; S[2]<k; S[2]++)
    std::cout << "s" << S[0] << S[1] << S[2] << std::endl;

  for (M[0]=0; M[0]<k; M[0]++)
  for (M[1]=0; M[1]<k; M[1]++)
  for (M[2]=0; M[2]<k; M[2]++)
  for (M[3]=0; M[3]<k; M[3]++)
  for (M[4]=0; M[4]<k; M[4]++)
  for (M[5]=0; M[5]<k; M[5]++)
  {
    for (S[0]=0; S[0]<k; S[0]++)
    for (S[1]=0; S[1]<k; S[1]++)
    for (S[2]=0; S[2]<k; S[2]++)
    {
      std::cout << (commute(M,S)?"X":".");
    }
    std::cout << std::endl;
  }
}

void testCommutationWithSprojForThreeElementDomain()
{
  if (k != 3)
  {
    std::cout << "Not on the three-element set, check your parameter k" << std::endl;
    return;
  }
  int M[9];
  int S[3];
  int g = k;
  for (int i = 1; i < n; i++)
    g *= k;
  // g = k^n now
  int m = k;
  for (int i = 1; i < k; i++)
    m *= k;
  // m = k^k now

  std::cout << "B" << std::endl 
       << std::endl 
       << g << std::endl
       << m << std::endl
       << std::endl;
  for (int i = 0; i < g; i++)
    std::cout << "g" << i << std::endl;
  for (S[0]=0; S[0]<k; S[0]++)
  for (S[1]=0; S[1]<k; S[1]++)
  for (S[2]=0; S[2]<k; S[2]++)
    std::cout << "s" << S[0] << S[1] << S[2] << std::endl;

  for (M[0]=0; M[0]<k; M[0]++)
  for (M[1]=0; M[1]<k; M[1]++)
  for (M[2]=0; M[2]<k; M[2]++)
  for (M[3]=0; M[3]<k; M[3]++)
  for (M[4]=0; M[4]<k; M[4]++)
  for (M[5]=0; M[5]<k; M[5]++)
  {
    for (S[0]=0; S[0]<k; S[0]++)
    for (S[1]=0; S[1]<k; S[1]++)
    for (S[2]=0; S[2]<k; S[2]++)
    {
      std::cout << (commuteSP(M,S)?"X":".");
    }
    std::cout << std::endl;
  }
}

bool commute(int* maj,int* unary)
{
  // maj is supposed to be a reference to int[n3], where maj[j] stores the
  // value of Index2Arg[j] for 0 <= j < n;
  // this represents a majority function on the necessary arguments
  // unary is supposed to be a reference to int[k] representing a unary
  // operation
  //
  // This means that the entries of the array maj correspond to the values
  // of the majority operation on the relevant tuples in sigma
  // in lexicographic order
  // hashMaj[ 6] = 0    	(x,y,z) = (0,1,2)
  // hashMaj[ 7] = 1    	(x,y,z) = (0,1,3)
  // hashMaj[ 9] = 2  	  (x,y,z) = (0,2,1)
  // hashMaj[11] = 3	    (x,y,z) = (0,2,3)
  // hashMaj[13] = 4	    (x,y,z) = (0,3,1)
  // hashMaj[14] = 5	    (x,y,z) = (0,3,2)
  // hashMaj[18] = 6	    (x,y,z) = (1,0,2)
  // hashMaj[19] = 7	    (x,y,z) = (1,0,3)
  // hashMaj[24] = 8	    (x,y,z) = (1,2,0)
  // hashMaj[27] = 9	    (x,y,z) = (1,2,3)
  // hashMaj[28] = 10 		(x,y,z) = (1,3,0)
  // hashMaj[30] = 11 		(x,y,z) = (1,3,2)
  // hashMaj[33] = 12 		(x,y,z) = (2,0,1)
  // hashMaj[35] = 13 		(x,y,z) = (2,0,3)
  // hashMaj[36] = 14 		(x,y,z) = (2,1,0)
  // hashMaj[39] = 15 		(x,y,z) = (2,1,3)
  // hashMaj[44] = 16 		(x,y,z) = (2,3,0)
  // hashMaj[45] = 17 		(x,y,z) = (2,3,1)
  // hashMaj[49] = 18 		(x,y,z) = (3,0,1)
  // hashMaj[50] = 19 		(x,y,z) = (3,0,2)
  // hashMaj[52] = 20 		(x,y,z) = (3,1,0)
  // hashMaj[54] = 21 		(x,y,z) = (3,1,2)
  // hashMaj[56] = 22 		(x,y,z) = (3,2,0)
  // hashMaj[57] = 23 		(x,y,z) = (3,2,1)
  bool commutation = true;
  for (int j = 0; j < n; j++)
  {
    for (int i = 0; i < 3; i++)
      maj[n+i] = unary[Index2Arg[j][i]];
    // now maj[n,n+1,n+2] contains the value of s of the triple
    // Index2Arg[j]
    if (unary[maj[j]] != maj[Hash2Maj[hash(&maj[n])]])
    {
      commutation = false;
      break;
    }
    // else wait for the other iterations to finish
  }
  return commutation;
}

bool commuteSP(int* maj,int* unary)
{
  // maj is supposed to be a reference to int[n3], where maj[j] stores the
  // value of Index2Arg[j] for 0 <= j < n;
  // this represents a ternary semiprojection on the necessary arguments
  // unary is supposed to be a reference to int[k] representing a unary
  // operation
  //
  // This means that the entries of the array maj correspond to the values
  // of the semiprojection on the relevant tuples in sigma
  // in lexicographic order
  // hashSp[ 6] = 0    	(x,y,z) = (0,1,2)
  // hashSp[ 7] = 1    	(x,y,z) = (0,1,3)
  // hashSp[ 9] = 2  	  (x,y,z) = (0,2,1)
  // hashSp[11] = 3	    (x,y,z) = (0,2,3)
  // hashSp[13] = 4	    (x,y,z) = (0,3,1)
  // hashSp[14] = 5	    (x,y,z) = (0,3,2)
  // hashSp[18] = 6	    (x,y,z) = (1,0,2)
  // hashSp[19] = 7	    (x,y,z) = (1,0,3)
  // hashSp[24] = 8	    (x,y,z) = (1,2,0)
  // hashSp[27] = 9	    (x,y,z) = (1,2,3)
  // hashSp[28] = 10 		(x,y,z) = (1,3,0)
  // hashSp[30] = 11 		(x,y,z) = (1,3,2)
  // hashSp[33] = 12 		(x,y,z) = (2,0,1)
  // hashSp[35] = 13 		(x,y,z) = (2,0,3)
  // hashSp[36] = 14 		(x,y,z) = (2,1,0)
  // hashSp[39] = 15 		(x,y,z) = (2,1,3)
  // hashSp[44] = 16 		(x,y,z) = (2,3,0)
  // hashSp[45] = 17 		(x,y,z) = (2,3,1)
  // hashSp[49] = 18 		(x,y,z) = (3,0,1)
  // hashSp[50] = 19 		(x,y,z) = (3,0,2)
  // hashSp[52] = 20 		(x,y,z) = (3,1,0)
  // hashSp[54] = 21 		(x,y,z) = (3,1,2)
  // hashSp[56] = 22 		(x,y,z) = (3,2,0)
  // hashSp[57] = 23 		(x,y,z) = (3,2,1)
  bool commutation = true;
  for (int j = 0; j < n; j++)
  {
    for (int i = 0; i < 3; i++)
      maj[n+i] = unary[Index2Arg[j][i]];
    // now maj[n,n+1,n+2] contains the value of s of the triple
    // Index2Arg[j]
    if (unary[maj[j]] != maj[Hash2Sproj[hash(&maj[n])]])
    {
      commutation = false;
      break;
    }
    // else wait for the other iterations to finish
  }
  return commutation;
}

//#include"test_uglies.cpp"

int main()
{
  initialiseHashArrays();
  //std::vector<int*>& funclist = readFunctionsFromFile("semiprojection_input.inp");
  //std::vector<int*>& funclist = readFunctionsFromFile("context_objects.inp");
  //std::vector<int*>& funclist = readFunctionsFromFile("context_objects.old.inp");
  //std::vector<int*>& funclist = readFunctionsFromFile("context_objects.save.inp");
  //std::vector<int*>& funclist = readFunctionsFromFile("list_of_392_majobjects_cppinput.txt");
  //produceFullObjectIntentsFromFuncList(funclist);
  //producePermutationObjectIntentsFromFuncList(funclist);
  //produceObjectIntentsFromFuncList(funclist);
  //test392intents_vs_392x24conjugates(); // a new test pertaining to the MVLSC-paper
  //int init_prefix[9] = {0,1,2,2,2,2,2,0,0};
  //testAllConservativeBicent(init_prefix);
  continueConservativeBicent("conservative.config");
  return 0;
  testC1bicent();
  std::cout << "---" << std::endl;
  testC2bicent();
  std::cout << "---" << std::endl;
  testC3bicent();
  std::cout << "---" << std::endl;
  testD1bicent();
  std::cout << "---" << std::endl;
  testD2bicent();
  std::cout << "---" << std::endl;
  testD3bicent();
  std::cout << "---" << std::endl;
  testE1bicent();
  std::cout << "---" << std::endl;
  testE2bicent();
  std::cout << "---" << std::endl;
  testE3bicent();
  std::cout << "---" << std::endl;
  testE4bicent();
  std::cout << "---" << std::endl;
  testF1bicent();
  std::cout << "---" << std::endl;
  testF2bicent();
  std::cout << "---" << std::endl;
  testF3bicent();
  std::cout << "---" << std::endl;
  testF4bicent();
  std::cout << "---" << std::endl;
  testF5bicent();
  std::cout << "---" << std::endl;
  testF6bicent();
  std::cout << "---" << std::endl;
  testA5bicent();
  std::cout << "---" << std::endl;
  testA6bicent();
  std::cout << "---" << std::endl;
  testA7bicent();
  std::cout << "---" << std::endl;
  testA12bicent();
  std::cout << "---" << std::endl;
  testA13bicent();
  std::cout << "---" << std::endl;
  testA14bicent();
  std::cout << "---" << std::endl;
  testA23bicent();
  std::cout << "---" << std::endl;
  testA24bicent();
  std::cout << "---" << std::endl;
  testA34bicent();
  return 0;
  createOperationTableT4();
  //produceCppForUglyOnes();
  //produceActionsForUglyOnes(true);
  //analyseUnaryFunctions();
  //printHashValuesAndTriples();
  //testTwoFunctions();
  //testD1D2D3();
  //testu6bicent();
  //testu7bicent();
  //testu9bicent();
  //testu11bicent();
  //testu13bicent();
  //testu14bicent();
  //testu18bicent();
  //testu19bicent();
  //testu22bicent();
  //testu23bicent();
  //testu24bicent();
  //testu25bicent();
  //testu26bicent();
  //testu28bicent();
  //testu29bicent();
  //testu31bicent();
  //testu33bicent();
  //testu35bicent();
  //testu36bicent();
  //testu37bicent();
  //testu38bicent();
  //testu41bicent(); //np
  //testu43bicent();
  //testu44bicent(); //np
  //testu46bicent();
  //testu47bicent(); //np
  //testu49bicent();
  //testu50bicent(); //np
  //testu52bicent(); //np
  //testu53bicent();
  //testu55bicent(); //np
  //testu56bicent(); //np
  //testu58bicent(); //np
  //testu59bicent();
  //testu61bicent();
  //testu62bicent();
  //testu66bicent(); //np
  //testu67bicent();
  //testu70bicent(); //np
  //testu71bicent();
  //testu72bicent();
  //testu73bicent();
  //testu74bicent();
  //testu76bicent(); //np
  //testu77bicent(); //np
  //testu79bicent();
  //testu82bicent(); //np
  //testu83bicent(); //np
  //testu88bicent();
  //testu91bicent();
  //testu92bicent();
  //testu94bicent();
  //testu96bicent();
  //testu97bicent();
  //testu98bicent();
  //testu100bicent();
  //testu103bicent();
  //testu104bicent();
  //testu107bicent();
  //testu109bicent();
  //testu110bicent();
  //testu111bicent();
  //testu112bicent();
  //testu113bicent();
  //testu115bicent();
  //testu116bicent();
  //testu118bicent();
  //testu121bicent();
  //testu122bicent();
  //testu123bicent();
  //testu124bicent();
  //testu126bicent();
  //testu129bicent();
  //testu131bicent();
  //testu132bicent();
  //testu133bicent();
  //testu134bicent();
  //testu137bicent();
  //testu139bicent();
  //testu140bicent();
  //testu142bicent();
  //testu143bicent();
  //testu144bicent();
  //testu145bicent();
  //testu146bicent();
  //testu148bicent();
  //testu151bicent();
  //testu152bicent();
  //testu155bicent();
  //testu157bicent();
  //testu158bicent();
  //testu159bicent();
  //testu161bicent();
  //testu163bicent();
  //testu164bicent();
  //testu167bicent();
  //testu172bicent();
  //testu173bicent();
  //testu176bicent();
  //testu178bicent();
  //testu179bicent();
  //testu181bicent();
  //testu182bicent();
  //testu183bicent();
  //testu184bicent();
  //testu185bicent();
  //testu188bicent();
  //testu189bicent();
  //testu193bicent();
  //testu194bicent();
  //testu196bicent();
  //testu197bicent();
  //testu199bicent();
  //testu200bicent();
  //testu202bicent();
  //testu203bicent();
  //testu205bicent();
  //testu206bicent();
  //testu208bicent();
  //testu209bicent();
  //testu211bicent();
  //testu212bicent();
  //testu214bicent();
  //testu217bicent();
  //testu218bicent();
  //testu219bicent();
  //testu220bicent();
  //testu222bicent();
  //testu224bicent();
  //testu226bicent();
  //testu227bicent();
  //testu229bicent();
  //testu230bicent();
  //testu231bicent();
  //testu232bicent();
  //testu233bicent();
  //testu236bicent();
  //testu237bicent();
  //testu241bicent();
  //testu242bicent();
  //testu244bicent();
  //testu246bicent();
  //testu248bicent();
  //testu249bicent();
  return 0;
  //
  // insert here:
  //testD1bicent();
  //testD2bicent();
  //testD3bicent();
  //testE1bicent();
  //testE2bicent();
  //testE3bicent();
  //testE4bicent();
  //testC1bicent();
  //testC2bicent();
  //testC3bicent();
  //testF1bicent();
  //testF2bicent();
  //testF3bicent();
  //testF4bicent();
  //testF5bicent();
  //testF6bicent();
  //testA5bicent();
  //testA6bicent();
  //testA7bicent();
  //testA12bicent();
  //testA13bicent();
  //testA14bicent();
  //testA23bicent();
  //testA24bicent();
  //testA34bicent();
  testA1A2A3A4solo();
  return 0;
  std::cout << "Start..." << std::endl;
  testLabels();
  return 0;


  initialiseHashArrays();
  //printHashValuesAndTriples();
  testCommutationWithSprojForThreeElementDomain();
  return 0;
  //doSomeTesting();
  testCommutationForMillionMajFunctions();
  //testCommutationForThreeElementDomain();
  return 0;

  int M[27] = {0, 1, 2,
               1, 0, 2,
               0, 2, 2,
               0, 0, 0,
               0, 1, 1,
               0, 0, 0,
               1, 1, 1,
               2, 2, 2,
               0, 0, 0};
  int S[4];
  for (M[0]=0; M[0]<k; M[0]++)
  for (M[1]=0; M[1]<k; M[1]++)
  for (M[2]=0; M[2]<k; M[2]++)
  for (M[3]=0; M[3]<k; M[3]++)
  for (M[4]=0; M[4]<k; M[4]++)
  for (M[5]=0; M[5]<k; M[5]++)
  for (M[6]=0; M[6]<k; M[6]++)
  for (M[7]=0; M[7]<k; M[7]++)
  for (M[8]=0; M[8]<k; M[8]++)
  for (M[9]=0; M[9]<k; M[9]++)
//  for (M[10]=0; M[10]<k; M[10]++)
  {
    for (S[0]=0; S[0]<k; S[0]++)
    for (S[1]=0; S[1]<k; S[1]++)
    for (S[2]=0; S[2]<k; S[2]++)
    for (S[3]=0; S[3]<k; S[3]++)
    {
      bool commutation = true;
      for (int j = 0; j < n; j++)
      {
        for (int i = 0; i < 3; i++)
          M[n+i] = S[Index2Arg[j][i]];
        // now M[n,n+1,n+2] contains the value of s of the triple
        // Index2Arg[j]
        //if (S[M[j]] != M[Hash2Maj[hash(&M[n])]])
        if (S[M[j]] != M[Hash2Maj[M[n+2] + k*(M[n+1] + k*M[n])]])
        {
          commutation = false;
          break;
        }
        // else wait for the other iterations to finish
      }
      std::cout << (commutation?"1":"0") << "\t";
    }
    std::cout << std::endl;
  }
  return 0;
}



==> anc/cpp/conjugate_classes_of_majority_ops.cpp <==
// compile with language option g++ -std=c++11
#include <iostream>
#include <cstdlib>
#include <string>
#include <time.h>
//#include <set>
#include <vector>
#include <map>
#include <set>
#include <fstream>
using namespace std;

const int k = 4;                     // |A|
const int number_unary_ops = k*k*k*k;
const int sigmasize = 24;
const int kfact = k*(k-1)*(k-2);
typedef std::vector<int> intvec;
typedef std::map<intvec,int> tuplemap;
int hashtable[k*k*k];
int sigma[sigmasize][3];
std::vector<int*> Sym4;
std::vector<int*> Sym4inv;
tuplemap index_of_majf;
std::vector<intvec> list_of_majf;

//functions
void prepareSym4();
void killSym4();
int hashtriple(int *t, int len);
void makelookuptbl();
void conj(int *s, int *sinv, const intvec& f, intvec & fs);
bool is_surj(int *);
std::vector<intvec>& get_conjugacy_class(intvec &f);
void kill_conjugacy_class(std::vector<intvec> &L);
int read_maj_functions_from_file(char const* fname);
bool get_index_of_majf(intvec const& majf, int *index);
void print_numbered_conjugacy_class(int fnumber);
void print_short_numbered_conjugacy_class(int fnumber, bool* indices);
void print_sorted_numbered_conjugacy_class(int fnumber, bool* indices);
void print_maximal_numbered_conjugacy_classes();
void print_all_numbered_conjugacy_classes();
void print_all_majf_conjugacy_classes();
void print_all_maximalmajf_conjugacy_classes();
void print_shortly_numbered_conjugacy_classes();
void print_unary_conjugacy_classes();
int conj_unary(int *s, int *sinv, const intvec &unary);
void print_table_unary_conjugation();
void print_int_3digits(int i, std::ostream &s);

bool get_index_of_majf(intvec const& majf, int *index)
// Requires read_maj_functions_from_file to fill index_of_majf
// if majf is found, the return value is true and the *index is updated
//   with the position where it is found
// if majf is not found, the return value is false and *index is not
//   touched
{
  tuplemap::const_iterator fj = index_of_majf.find(majf);
  if (fj != index_of_majf.cend()) // majf found
  {
    *index = fj->second;
    return true;
  }
  return false;
}

bool getDataFromFile(std::ifstream& infile, char const* fname, int* data)
{
  infile >> *data;
  if ((infile>>std::ws).fail())
  {
    if (infile.eof())
      std::cerr << "Input file " << fname << " ended." << std::endl;
    else
      std::cerr << "ERROR: Input file " << fname << " corrupted."
                << std::endl
                << "       Expected an integer number here."
                << std::endl;
    return false;
  }
  if (*data<0 or *data > 3)
  {
    std::cerr << "ERROR: Wrong data in file " << fname
              << ", not between 0 and " << k-1 << "." << std::endl;
    return false;
  }
  return true;
}

int read_maj_functions_from_file(char const* fname)
{
  list_of_majf.reserve(392);
  // TODO read stuff into index_of_majf and list_of_majf
  std::ifstream infile(fname,std::fstream::in);
  if (infile.fail())
  {
    std::cerr << "ERROR: Could not open file " << fname << std::endl;
    return 1;
  }
  std::cerr << "Input file " << fname << " opened successfully." << std::endl;

  int data=0;
  int number_of_read_digits = 0;
  while (getDataFromFile(infile, fname, &data))
  {
    if (number_of_read_digits==0)
    {
      list_of_majf.emplace_back();
      list_of_majf.back().reserve(sigmasize);
    }
    list_of_majf.back().push_back(data);
    ++number_of_read_digits;
    if (number_of_read_digits == sigmasize)
    {
      number_of_read_digits=0;
      index_of_majf.insert(std::pair<intvec,int>(list_of_majf.back(),list_of_majf.size()));
    }
  }
  if (number_of_read_digits!=0)
     // we did not read a multiple of sigmasize digits
     // report this and get rid of the last tuple
  {
    std::cerr << "ERROR: Input file " << fname
              << " did not contain a multiple of " << sigmasize
              << " many integers between 0 and " << k-1 << "."
              << std::endl; 
    list_of_majf.pop_back();
  }
  std::cerr << "Read " << list_of_majf.size()
            << " many majority functions from file " << fname
            << std::endl;
  infile.close();
  std::cerr << "Input file " << fname << " closed." << std::endl;
  return 0;
}

bool is_surj(int *unary)
// expects a vector of length k, if smaller it breaks
{
  bool present[k] = {false};
  for (int i =0; i<k; ++i)
    present[unary[i]]=true;
  for (int i=0; i<k; ++i)
    if (!present[i]) return false;
  return true;
}

void prepareSym4()
{
  Sym4.reserve(kfact);
  Sym4inv.reserve(kfact);
  int x[k];
  for(x[0]=0; x[0]<k; ++x[0])
  for(x[1]=0; x[1]<k; ++x[1])
  for(x[2]=0; x[2]<k; ++x[2])
  for(x[3]=0; x[3]<k; ++x[3])
  {
    if (is_surj(x))
    {
      std::cout << x[0] << " " << x[1] << " " << x[2] << " " << x[3]
        << /*std::endl*/ "  ||  ";
      int *s = new int[k];  
      int *sinv = new int[k];  
      for (int i=0; i<k; ++i)
      {
        s[i] = x[i];
        sinv[x[i]] = i;
      }
      for (int i = 0; i<k; ++i)
        std::cout << sinv[i] << " ";
      std::cout << std::endl;
      Sym4.push_back(s);
      Sym4inv.push_back(sinv);
    }
  }
}

void killSym4()
{
  for(int i = 0; i< kfact; ++i)
  {
    delete Sym4[i];
    delete Sym4inv[i];
  }
}

int hashtriple(int *t, int len)
// turns t[0],t[1],t[2],...,t[l] into t[0]k^l + t[1] k^l-1 + … + t[l]
{
  int h = 0;
  for (int i = 0; i < len; ++i)
  { 
    h *= k;
    h += t[i];
  }
  return h;
}

void makelookuptbl()
{
  const int len = 3*sigmasize;
  int rawvals[len] =
        {0,0,0,0,0,0,1,1,1,1,1,1,2,2,2,2,2,2,3,3,3,3,3,3,
         1,1,2,2,3,3,0,0,2,2,3,3,0,0,1,1,3,3,0,0,1,1,2,2,
         2,3,1,3,1,2,2,3,0,3,0,2,1,3,0,3,0,1,1,2,0,2,0,1};
  int rowwise[3][sigmasize];
  for (int i = 0; i < 3; ++i)
    for (int j = 0; j < sigmasize; ++j)
    {
      sigma[j][i] = rowwise[i][j] = rawvals[sigmasize*i+j];
    }
  for (int j=0; j<sigmasize; ++j)
    std::cerr << j << ": " <<  hashtriple(sigma[j],3) << std::endl;
  for (int j=0; j<k*k*k; ++j)
    hashtable[j] = -1;
  for (int j=0; j<sigmasize; ++j)
    hashtable[hashtriple(sigma[j],3)] = j;
  for (int j=0; j<k*k*k; ++j)
    std::cerr << j << ":\t" << hashtable[j] << std::endl;
}

void conj(int *s, int *sinv, const intvec& f, intvec & fs)
// s is a permutation on {0,1,2,3} (a vector of length k)
// sinv is the inverse of s
// f is a majority operation on {0,1,2,3}, i.e. a vector of 24 relevant
// function values corresponding to the triples in sigma:
// f[i] == f(sigma[i]) for 0 ≤ i < sigmasize
// f(x) = f[hashtable[hashtriple(x,3)]] for x ∈ σ
// fs is an intvec to hold the result
//
// Requires makelookuptbl() before
{
  if (f.size() < sigmasize)
    return ;
  fs.reserve(sigmasize);
  for (int j=0; j<sigmasize; ++j)
  {
    int sinvx[3];
    for (int i = 0; i < 3; ++i)
      sinvx[i] = sinv[sigma[j][i]];
    fs.push_back(s[f[hashtable[hashtriple(sinvx,3)]]]);
  }
}

void print_numbered_conjugacy_class(int fnumber)
// Requires makelookuptbl() before
// Requires prepareSym4() before
// Requires a call to
// read_maj_functions_from_file("list_of_392_majobjects_cppinput.txt");
// to prevent errors and aborts
{
  // the following two errors can be avoided by calling
  //   read_maj_functions_from_file("list_of_392_majobjects_cppinput.txt");
  // before
  if (list_of_majf.size()==0)
  {
    std::cerr << "ERROR: cannot print numbered conjugacy class as majority functions have not been read from file before." << std::endl;
    return ; 
  }
  if (index_of_majf.size()==0)
  {
    std::cerr << "ERROR: cannot print numbered conjugacy class as index map of majority functions has not been set up before." << std::endl;
    return ; 
  }
  // now index_of_majf and list_of_majf hopefully exist, if they are
  // not conjugation closed that is not our problem
  std::cout << "Conjugacy class of function f" << fnumber+1 << std::endl;
  for(int i=0; i<kfact; ++i)
  {
    intvec fs; 
    conj(Sym4[i], Sym4inv[i], list_of_majf[fnumber], fs);
    std::cout << "  s";
    for (int j=0; j<k; ++j)
      std::cout << Sym4[i][j];
    std::cout << ":  "; 
    int index=0;
    if (get_index_of_majf(fs, &index))
      std::cout << index << std::endl;
    else
      std::cout << "not found (list not closed under conjugation)" << std::endl;
  }
}

void print_sorted_numbered_conjugacy_class(int fnumber, bool* indices)
// Requires makelookuptbl() before
// Requires prepareSym4() before
// Requires a call to
// read_maj_functions_from_file("list_of_392_majobjects_cppinput.txt");
// to prevent errors and aborts
{
  // the following two errors can be avoided by calling
  //   read_maj_functions_from_file("list_of_392_majobjects_cppinput.txt");
  // before
  if (list_of_majf.size()==0)
  {
    std::cerr << "ERROR: cannot print numbered conjugacy class as majority functions have not been read from file before." << std::endl;
    return ; 
  }
  if (index_of_majf.size()==0)
  {
    std::cerr << "ERROR: cannot print numbered conjugacy class as index map of majority functions has not been set up before." << std::endl;
    return ; 
  }
  // now index_of_majf and list_of_majf hopefully exist, if they are
  // not conjugation closed that is not our problem
  std::set<int> conjnumbers;
  for(int i=0; i<kfact; ++i)
  {
    intvec fs; 
    conj(Sym4[i], Sym4inv[i], list_of_majf[fnumber], fs);
    int index=0;
    if (!get_index_of_majf(fs, &index)) continue;
    if (conjnumbers.insert(index).second)
      // stuff from the same conjugacy class does not have to be
      // treated any more
      indices[index] = false;
  }
  for (const auto& j: conjnumbers)
    std::cout << j << ", ";
  std::cout << std::endl;
}

void print_short_numbered_conjugacy_class(int fnumber, bool* indices)
// Requires makelookuptbl() before
// Requires prepareSym4() before
// Requires a call to
// read_maj_functions_from_file("list_of_392_majobjects_cppinput.txt");
// to prevent errors and aborts
{
  // the following two errors can be avoided by calling
  //   read_maj_functions_from_file("list_of_392_majobjects_cppinput.txt");
  // before
  if (list_of_majf.size()==0)
  {
    std::cerr << "ERROR: cannot print numbered conjugacy class as majority functions have not been read from file before." << std::endl;
    return ; 
  }
  if (index_of_majf.size()==0)
  {
    std::cerr << "ERROR: cannot print numbered conjugacy class as index map of majority functions has not been set up before." << std::endl;
    return ; 
  }
  // now index_of_majf and list_of_majf hopefully exist, if they are
  // not conjugation closed that is not our problem
  std::cout << "Conjugacy class of function f" << fnumber+1 << std::endl;
  std::set<int> conjnumbers;
  std::map<int,int> perminds_of_fnumbers;
  for(int i=1; i<kfact; ++i)
  {
    intvec fs; 
    conj(Sym4[i], Sym4inv[i], list_of_majf[fnumber], fs);
    int index=0;
    if (!get_index_of_majf(fs, &index)) continue;
    if (index == fnumber+1) continue; // conjugacy class trivially contains self
    if (conjnumbers.insert(index).second)
    {
      perminds_of_fnumbers.insert(std::pair<int,int>(index,i));
      // stuff from the same conjugacy class does not have to be
      // treated any more
      indices[index] = false;
    }
  }
  for (const auto& indi: perminds_of_fnumbers)
  {
    std::cout << "  s";
    for (int j=0; j<k; ++j)
      std::cout << Sym4[indi.second][j];
    std::cout << ":  " << indi.first << std::endl;
  }
}

void print_maximal_numbered_conjugacy_classes()
// Requires makelookuptbl() before
// Requires prepareSym4() before
// Requires a call to
// read_maj_functions_from_file("list_of_392_majobjects_cppinput.txt");
// to prevent errors and aborts
{
  // one should call
  //   read_maj_functions_from_file("list_of_392_majobjects_cppinput.txt");
  // before, otherwise we get an empty loop, so nothing happens
  const int n = list_of_majf.size();
  const int number_maximals = 147;
  bool indextobedone[n+1];
  for (int i=0; i<=n; ++i) indextobedone[i]=true;

  int maxinds[number_maximals] = {1, 2, 3, 4, 5, 8, 9, 14, 16, 18, 19, 20, 23, 24, 25, 28, 29, 30, 32, 33, 36, 38, 40, 46, 48, 50, 52, 53, 56, 58, 64, 66, 67, 70, 72, 73, 75, 77, 79, 82, 85, 92, 94, 98, 100, 101, 102, 104, 106, 108, 110, 118, 119, 121, 125, 127, 128, 129, 132, 134, 137, 143, 145, 146, 148, 152, 154, 156, 158, 159, 161, 162, 165, 166, 170, 177, 181, 182, 184, 185, 187, 189, 190, 194, 201, 204, 207, 208, 210, 211, 212, 215, 216, 218, 227, 228, 229, 231, 232, 237, 242, 243, 244, 245, 246, 247, 248, 249, 254, 255, 256, 257, 258, 259, 260, 262, 263, 267, 268, 269, 270, 271, 272, 274, 276, 283, 284, 286, 288, 291, 296, 298, 302, 303, 308, 310, 311, 315, 318, 322, 324, 327, 330, 335, 336, 339, 342}; // these are the ‘names’ (=numbers) according to the paper, not the places where the functions are stored in the list, which is always one less


  for (int j=0; j<number_maximals; ++j)
  {
    const int i = maxinds[j];
    if(indextobedone[i])
      print_short_numbered_conjugacy_class(i-1,indextobedone);
      //print_sorted_numbered_conjugacy_class(i-1,indextobedone);
  }
}

void print_shortly_numbered_conjugacy_classes()
// Requires makelookuptbl() before
// Requires prepareSym4() before
// Requires a call to
// read_maj_functions_from_file("list_of_392_majobjects_cppinput.txt");
// to prevent errors and aborts
{
  // one should call
  //   read_maj_functions_from_file("list_of_392_majobjects_cppinput.txt");
  // before, otherwise we get an empty loop, so nothing happens
  const int n = list_of_majf.size();
  bool indextobedone[n+1];
  for (int i=0; i<=n; ++i) indextobedone[i]=true;
  for (int i=0; i<n; ++i)
    if(indextobedone[i+1])
      print_short_numbered_conjugacy_class(i,indextobedone);
}

void print_all_numbered_conjugacy_classes()
// Requires makelookuptbl() before
// Requires prepareSym4() before
// Requires a call to
// read_maj_functions_from_file("list_of_392_majobjects_cppinput.txt");
// to prevent errors and aborts
{
  // one should call
  //   read_maj_functions_from_file("list_of_392_majobjects_cppinput.txt");
  // before, otherwise we get an empty loop, so nothing happens
  for (int i=0; i<list_of_majf.size(); ++i)
    print_numbered_conjugacy_class(i);
}

void print_all_majf_conjugacy_classes()
// Requires makelookuptbl() before
// Requires prepareSym4() before
// Requires a call to
// read_maj_functions_from_file("list_of_392_majobjects_cppinput.txt");
// to prevent errors and aborts
{
  // the following two errors can be avoided by calling
  //   read_maj_functions_from_file("list_of_392_majobjects_cppinput.txt");
  // before
  if (list_of_majf.size()==0)
  {
    std::cerr << "ERROR: cannot print numbered conjugacy class as majority functions have not been read from file before." << std::endl;
    return ; 
  }
  if (index_of_majf.size()==0)
  {
    std::cerr << "ERROR: cannot print numbered conjugacy class as index map of majority functions has not been set up before." << std::endl;
    return ; 
  }
  // now index_of_majf and list_of_majf hopefully exist, if they are
  // not conjugation closed that is not our problem
  for (const auto& majf: list_of_majf)
  {
    for(int i=0; i<kfact; ++i)
    {
      intvec fs; 
      conj(Sym4[i], Sym4inv[i], majf, fs);
      for (const auto& fsx: fs)
        std::cout << fsx << " ";
      std::cout << std::endl;
    }
  }
}

void print_all_maximalmajf_conjugacy_classes()
// Requires makelookuptbl() before
// Requires prepareSym4() before
// Requires a call to
// read_maj_functions_from_file("list_of_392_majobjects_cppinput.txt");
// to prevent errors and aborts
{
  // the following two errors can be avoided by calling
  //   read_maj_functions_from_file("list_of_392_majobjects_cppinput.txt");
  // before
  if (list_of_majf.size()==0)
  {
    std::cerr << "ERROR: cannot print numbered conjugacy class as majority functions have not been read from file before." << std::endl;
    return ; 
  }
  if (index_of_majf.size()==0)
  {
    std::cerr << "ERROR: cannot print numbered conjugacy class as index map of majority functions has not been set up before." << std::endl;
    return ; 
  }
  // now index_of_majf and list_of_majf hopefully exist, if they are
  // not conjugation closed that is not our problem
  const int n = list_of_majf.size();
  const int number_maximals = 147;
  int maxinds[number_maximals] = {1, 2, 3, 4, 5, 8, 9, 14, 16, 18, 19, 20, 23, 24, 25, 28, 29, 30, 32, 33, 36, 38, 40, 46, 48, 50, 52, 53, 56, 58, 64, 66, 67, 70, 72, 73, 75, 77, 79, 82, 85, 92, 94, 98, 100, 101, 102, 104, 106, 108, 110, 118, 119, 121, 125, 127, 128, 129, 132, 134, 137, 143, 145, 146, 148, 152, 154, 156, 158, 159, 161, 162, 165, 166, 170, 177, 181, 182, 184, 185, 187, 189, 190, 194, 201, 204, 207, 208, 210, 211, 212, 215, 216, 218, 227, 228, 229, 231, 232, 237, 242, 243, 244, 245, 246, 247, 248, 249, 254, 255, 256, 257, 258, 259, 260, 262, 263, 267, 268, 269, 270, 271, 272, 274, 276, 283, 284, 286, 288, 291, 296, 298, 302, 303, 308, 310, 311, 315, 318, 322, 324, 327, 330, 335, 336, 339, 342}; // these are the ‘names’ (=numbers) according to the paper, not the places where the functions are stored in the list, which is always one less

  for (int j=0; j<number_maximals; ++j)
  {
    const intvec & majf = list_of_majf[maxinds[j]-1]; //! function 1 is stored in place 0 in list_of_majf etc.
    for (const auto& fx: majf)
      std::cout << fx << " ";
    std::cout << std::endl;
  }
  std::cout << "============" << std::endl;

  for (int j=0; j<number_maximals; ++j)
  {
    const intvec & majf = list_of_majf[maxinds[j]-1];
    for(int i=0; i<kfact; ++i)
    {
      intvec fs; 
      conj(Sym4[i], Sym4inv[i], majf, fs);
      for (const auto& fsx: fs)
        std::cout << fsx << " ";
      std::cout << std::endl;
    }
  }
}

std::vector<intvec>& get_conjugacy_class(intvec &f)
// f is a majority operation on {0,1,2,3}, i.e. a vector of 24 relevant
// function values corresponding to the triples in sigma:
// f[i] == f(sigma[i]) for 0 ≤ i < sigmasize
// f(x) = f[hashtable[hashtriple(x,3)]] for x ∈ σ
//
// Requires makelookuptbl() before
// Requires prepareSym4() before
{
  std::vector<intvec> &conjclass = *new std::vector<intvec>;
  conjclass.reserve(kfact);
  for(int i=0; i<kfact; ++i)
  {
    conjclass.emplace_back();
    conj(Sym4[i], Sym4inv[i], f, conjclass.back());
  }
  return conjclass;
}

void kill_conjugacy_class(std::vector<intvec> &L)
// deletes every intvec in L and L itself
{
  L.clear();
  delete (&L);
}

///=============== conjugation of unary functions follows =============
int conj_unary(int *s, int *sinv, const intvec &unary)
{
  int hash = 0;
  for (int i = 0; i<k; ++i)
  {
    hash *= k;
    hash += s[unary[sinv[i]]];
  }
  return hash;
}

void print_unary_conjugacy_classes()
// Requires prepareSym4() before
{
  std::vector<intvec> list_of_unary_funcs;
  const int number_unary_funcs = k*k*k*k;
  list_of_unary_funcs.reserve(number_unary_funcs);
  for (int s0=0; s0<k; ++s0)
  for (int s1=0; s1<k; ++s1)
  for (int s2=0; s2<k; ++s2)
  for (int s3=0; s3<k; ++s3)
  {
    list_of_unary_funcs.emplace_back();
    list_of_unary_funcs.back().reserve(4);
    list_of_unary_funcs.back().push_back(s0);
    list_of_unary_funcs.back().push_back(s1);
    list_of_unary_funcs.back().push_back(s2);
    list_of_unary_funcs.back().push_back(s3);
  }
  bool unaries_tbd[number_unary_funcs];
  for (int i = 0; i<number_unary_funcs; ++i)
    unaries_tbd[i] = true;
  for (int u = 0; u<list_of_unary_funcs.size(); ++u)
  if (unaries_tbd[u])
  {
    std::cout << "Conjugacy class of function u" << u << std::endl;
    std::set<int> conjnumbers;
    std::map<int,int> perminds_of_fnumbers;
    for(int i=1; i<kfact; ++i)
    {
      int us = conj_unary(Sym4[i], Sym4inv[i], list_of_unary_funcs[u]);
      if (us == u) continue; // conjugacy class trivially contains self
      if (conjnumbers.insert(us).second)
      {
        perminds_of_fnumbers.insert(std::pair<int,int>(us,i));
        // stuff from the same conjugacy class does not have to be
        // treated any more
        unaries_tbd[us] = false;
      }
    }
    for (const auto& indi: perminds_of_fnumbers)
    {
      std::cout << "  s";
      for (int j=0; j<k; ++j)
        std::cout << Sym4[indi.second][j];
      std::cout << ":  " << indi.first << std::endl;
    }
  }
}

void print_table_unary_conjugation()
// Requires prepareSym4() before
{
  const char sep = ' ';
  std::vector<intvec> list_of_unary_funcs;
  const int number_unary_funcs = k*k*k*k;
  list_of_unary_funcs.reserve(number_unary_funcs);
  for (int s0=0; s0<k; ++s0)
  for (int s1=0; s1<k; ++s1)
  for (int s2=0; s2<k; ++s2)
  for (int s3=0; s3<k; ++s3)
  {
    list_of_unary_funcs.emplace_back();
    list_of_unary_funcs.back().reserve(4);
    list_of_unary_funcs.back().push_back(s0);
    list_of_unary_funcs.back().push_back(s1);
    list_of_unary_funcs.back().push_back(s2);
    list_of_unary_funcs.back().push_back(s3);
  }
  for (int i = 0; i<kfact; ++i)
  {
    for (int j=0; j<k; ++j)
      std::cout << Sym4[i][j];
    std::cout << sep;
  }
  std::cout << std::endl;
  for (int u = 0; u<list_of_unary_funcs.size(); ++u)
  {
    // std::cout << "u";
    // print_int_3digits(u,std::cout);
    for(int i=0; i<kfact; ++i)
    {
      std::cout << " ";
      print_int_3digits(conj_unary(Sym4[i], Sym4inv[i],list_of_unary_funcs[u]), std::cout);
      std::cout << sep;
    }
    std::cout << std::endl;
  }
}

void print_int_3digits(int i, std::ostream &s)
// works correctly for 0 ≤ i < 1000
{
  if (i<10)
    s << "  " << i;
  else if (i<100)
    s << " " << i;
  else // three digits
    s << i;
}

void test_vectors_eq()
{
  intvec u,v;
  u.push_back(1);
  u.push_back(2);
  v.push_back(2);
  v.push_back(2);
  std::cout << "u is: "; for (const auto & x:u) std::cout << x; std::cout << std::endl;
  std::cout << "v is: "; for (const auto & x:v) std::cout << x; std::cout << std::endl;
  std::cout << "We have u==v (n): " << (u==v?"yes":"no") << std::endl;
  v[0]=1;
  std::cout << "u is: "; for (const auto & x:u) std::cout << x; std::cout << std::endl;
  std::cout << "v is: "; for (const auto & x:v) std::cout << x; std::cout << std::endl;
  std::cout << "We have u==v (y): " << (u==v?"yes":"no") << std::endl;
  v.reserve(u.capacity()+100);
  std::cout << u.capacity() << "   " << v.capacity() << std::endl;
  std::cout << "u is: "; for (const auto & x:u) std::cout << x; std::cout << std::endl;
  std::cout << "v is: "; for (const auto & x:v) std::cout << x; std::cout << std::endl;
  std::cout << "We have u==v (y): " << (u==v?"yes":"no") << std::endl;
  v.push_back(2);
  std::cout << "u is: "; for (const auto & x:u) std::cout << x; std::cout << std::endl;
  std::cout << "v is: "; for (const auto & x:v) std::cout << x; std::cout << std::endl;
  std::cout << "We have u==v (n): " << (u==v?"yes":"no") << std::endl;
  intvec a({1,2});
  intvec b({1,2,2});
  if (u==a and v==b) std::cout << "component vectors agree" << std::endl;
  std::vector<intvec> L,P;
  L.push_back(u);
  L.push_back(v);
  P.push_back(a);
  P.emplace_back(b);
  std::cout << "b is: "; for (const auto & x:b) std::cout << x; std::cout << std::endl;
  std::cout << "P[1] is: "; for (const auto & x:P[1]) std::cout << x; std::cout << std::endl;
  std::cout << "We have L==P (y): " << (L==P?"yes":"no") << std::endl;
  b.push_back(3);
  b.push_back(4);
  std::cout << "b is: "; for (const auto & x:b) std::cout << x; std::cout << std::endl;
  std::cout << "P[1] is: "; for (const auto & x:P[1]) std::cout << x; std::cout << std::endl;
  std::cout << "We have L==P (y): " << (L==P?"yes":"no") << std::endl;
  P.push_back(u);
  std::cout << "We have L==P (n): " << (L==P?"yes":"no") << std::endl;
}

int main()
{
  makelookuptbl();
  // int s[k] = {0,1,3,2};
  intvec f339({0,1,0,0,1,0,1,1,1,1,1,1,0,0,1,1,1,1,1,1,1,1,1,1});
  intvec f342({1,0,1,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,0,0,1,1,1,1});
  // for (int i=0; i<f339.size(); ++i)
  //   std::cout << "f(" << i << ")= " << f339[i] << std::endl;
  // intvec fs;  
  // conj(s,s,f339,fs);
  // bool fsisf342 = true;
  // for (int i=0; i<fs.size(); ++i)
  //   if (fs[i] != f342[i])
  //   {
  //     fsisf342 = false;
  //     break;
  //   }
  // if (fsisf342)
  //   std::cout << "f339 conj (23) is " << (fsisf342?"":"not")
  //             << "equal to f342" << std::endl;
  // if (fs == f342)
  //   std::cout << "only contents are compared" << std::endl;
  // else
  //   std::cout << "intvec comparison does not work as expected" << std::endl;
  // for (int i=0; i< fs.size(); ++i)
  //   std::cout <<fs[i];
  // std::cout << std::endl;
  prepareSym4();
  //std::vector<intvec> &fS4 = get_conjugacy_class(f339);
  //for (const auto& sfs :fS4)
  //{
  //  for (const auto & sfsx : sfs)
  //    std::cout << sfsx;
  //  std::cout << std::endl;
  //}
  //kill_conjugacy_class(fS4);
  //test_vectors_eq();
  read_maj_functions_from_file("list_of_392_majobjects_cppinput.txt");
  int index=0;
  if (get_index_of_majf(f339, &index))
    std::cout << "f339 is at position " << index << std::endl;
  else
    std::cout << "f339 not found" << std::endl;
  if (get_index_of_majf(f342, &index))
    std::cout << "f342 is at position " << index << std::endl;
  else
    std::cout << "f342 not found" << std::endl;
  //print_all_numbered_conjugacy_classes();
  //print_shortly_numbered_conjugacy_classes();
  //print_maximal_numbered_conjugacy_classes();
  //print_unary_conjugacy_classes();
  //print_all_majf_conjugacy_classes();
  print_all_maximalmajf_conjugacy_classes();
  //print_table_unary_conjugation();
  killSym4();
  return 0;
}


==> anc/cpp/maximal_majority_monoids.cpp <==
#include <iostream>
#include <cstdlib>
#include <string>
#include <time.h>
//#include <set>
#include <vector>
#include <fstream>
using namespace std;

const int k = 4;                     // |A|
const int number_unary_ops = k*k*k*k;
std::vector<bool*>& readMonoidsFromFile(char const* fname);
std::vector<bool*>& readIntentsFromFile(char const* fname, const int number_intents = 167); //read all 392 intents as Boolean vectors of length 167 from a suitable file
void findMaximalMonoidsAmongIntents();
bool getDataFromFile(std::ifstream& infile, int* data);
bool leq(bool* a, bool* b, int N);
bool isRepresentedBy(bool *a, bool *b);
void findMaximals(std::vector<bool*> &monoidlist);
std::vector<int>& getMaximals(std::vector<bool*> &monoidlist);
void testMaximalMonoids();
void printMonoid(bool* a, int N);
void findMaximalIntentsFromFiles(char const* monoidsfile, char const* intentsfile);
void extractMaximalMonoidsFromFile(char const* fname);
void findMaximalConservativeMonoidsFromFile(char const* intentsfile);

bool getDataFromFile(std::ifstream& infile, int* data)
{
  infile >> *data;
  if (infile.eof())
  {
    std::cout << "File ended." << std::endl;
    return false;
  }
  if (infile.fail())
  {
    std::cout << "ERROR: Could not read from file." << std::endl;
    return false;
  }
  if (*data<0 or (*data > 255 and *data != 256) )
  {
    std::cout << "ERROR: Wrong data in file, not between 0 and 256." << std::endl;
    return false;
  }
  return true;
}

std::vector<bool*>& readMonoidsFromFile(char const* fname)
// expecting to read a file with lines of containing monoids of unary operations
// Each unary operation is coded by a number between 0 and 255.
// The lines are supposed to be terminated by a number 256.
// The result is a vector of bool[256] that code these monoids.
{
  std::vector<bool*> &monoidlist = *new std::vector<bool*>();
  //monoidlist.reserve(1715);
  std::ifstream infile(fname);
  int data=0;
  while (getDataFromFile(infile, &data))
  {
    bool* M = new bool[number_unary_ops];
    for (int i = 0; i<number_unary_ops; ++i)
      M[i] = false;
    while(data<256)
    {
      M[data] = true; //put stuff into M
      if (!getDataFromFile(infile, &data))
      {
        infile.close();
        return monoidlist;
      }
    }
    monoidlist.push_back(M);
  }
  infile.close();
  return monoidlist;
}

std::vector<bool*>& readIntentsFromFile(char const* fname,
                                        const int number_intents)
// expecting to read a file with nn lines of length number_intents of 0/1
// nn = 392
// number_intents = 167 as default, if omitted
{
  std::vector<bool*> &funclist = *new std::vector<bool*>();
  std::ifstream infile(fname);
  while (infile.good())
  {
    bool* M = new bool[number_intents];
    for (int i = 0; i < number_intents; ++i)
    {
      int data=0;
      infile >> data;
      if (infile.eof())
      {
        if (i != 0)
          std::cout << "ERROR: End of file too early. number of numbers is not divisible by "
                    << number_intents << std::endl;
        break;
      }
      if (infile.fail())
      {
        std::cout << "ERROR: Could not read from file." << std::endl;
        break;
      }
      if (data<0 or data > 1)
      {
        std::cout << "ERROR: Wrong data in file, not between 0 and 1." << std::endl;
        return funclist;
      }
      M[i] = (data==1);
    }
    if (infile.eof() || infile.fail())
      break;
    funclist.push_back(M);
  }
  infile.close();
  return funclist;
}

bool leq(bool* a, bool* b, int N)
{
  for (int i = 0; i<N; ++i)
    if(a[i] and not b[i])
      return false;
  return true;
}

void printMonoid(bool* a, int N)
{
  for(int j=0; j < N; ++j)
    if (a[j])
      std::cout << j << " ";
}

void findMaximals(std::vector<bool*> &monoidlist)
{
  const int len = monoidlist.size();
  for (int i = 0; i < len; ++i)
  {
    bool maximal = true;
    for (int j=0; j < len; ++j) if (j!=i)
    {
      if (leq(monoidlist[i],monoidlist[j],number_unary_ops))
      {
        maximal = false;
        break;
      }
    }
    if (maximal)
    {
      std::cout << "monoid "<< i+1 << " is maximal" << std::endl;
      printMonoid(monoidlist[i],number_unary_ops);
      std::cout << std::endl;
      //for(int j=0; j<number_unary_ops; ++j)
      //  std::cout << ((monoidlist[i])[j]?1:0);
      //std::cout << std::endl;
    }
  }
}

std::vector<int>& getMaximals(std::vector<bool*> &monoidlist)
// gets a vector of monoids (distinct(!) bitvectors of length 256) and
// picks out those indices i (with 0 ≤i< monoidlist.size()) that
// represent maximal ones
{
  const int len = monoidlist.size();
  std::vector<int> &maximalindices = *new std::vector<int>();
  for (int i = 0; i < len; ++i)
  {
    bool maximal = true;
    for (int j=0; j < len; ++j) if (j!=i)
    {
      if (leq(monoidlist[i],monoidlist[j],number_unary_ops))
      {
        maximal = false;
        break;
      }
    }
    if (maximal)
    {
      //std::cout << "monoid "<< i+1 << " is maximal" << std::endl;
      maximalindices.push_back(i);
    }
  }
  return maximalindices;
}

bool isRepresentedBy(bool *a, bool *b)
// checks whether a = bool[256] is represented via b = bool[167] using
// the following matrix
// the lengths of the vectors are not checked
{
  const int number_intents = 167;
  int contextattributes[number_intents] =
        {21, 16, 4, 1, 5, 17, 20, 108, 114, 180, 78, 177, 228, 99, 120,
         156, 45, 75, 147, 216, 39, 57, 30, 6, 7, 9, 11, 13, 14, 18, 19,
         22, 23, 24, 25, 26, 28, 29, 31, 33, 35, 36, 37, 38, 41, 43, 44,
         46, 47, 49, 50, 52, 53, 55, 56, 58, 59, 61, 62, 66, 67, 70, 71,
         72, 73, 74, 76, 77, 79, 82, 83, 88, 91, 92, 94, 96, 97, 98,
         100, 103, 104, 107, 109, 110, 111, 112, 113, 115, 116, 118,
         121, 122, 123, 124, 126, 129, 131, 132, 133, 134, 137, 139,
         140, 142, 143, 144, 145, 146, 148, 151, 152, 155, 157, 158,
         159, 161, 163, 164, 167, 172, 173, 176, 178, 179, 181, 182,
         183, 184, 185, 188, 189, 193, 194, 196, 197, 199, 200, 202,
         203, 205, 206, 208, 209, 211, 212, 214, 217, 218, 219, 220,
         222, 224, 226, 227, 229, 230, 231, 232, 233, 236, 237, 241,
         242, 244, 246, 248, 249};
  bool isRepresented = true;
  for (int i = 0; i < number_intents; ++i)
  {
    if (a[contextattributes[i]] != b[i])
    {
      isRepresented = false;
      break;
    }
  }
  return isRepresented;
}

void findMaximalMonoidsAmongIntents(std::vector<bool*> &monoidlist,     // a list of all monoids
                                    std::vector<int>  &maximalindices, // a list of indices of maximal monoids among those
                                    std::vector<bool*> &intentslist     /* the list of intents for comparison*/)
{
  // produce vector M of 147 maximals (tuples of length 256 (0...255))
  // produce vector I of 392 intents (tuples of length 167 (0...166))
  for (int i=0; i < (int)maximalindices.size(); ++i)
  {
    //take M[maximalindices[i]]
    bool found = false;
    for (int j=0; j < (int)intentslist.size(); ++j)
    {
      if (isRepresentedBy(monoidlist[maximalindices[i]], intentslist[j]))
      {
        // found maximal M[maximalindices[i]] as I[j]
        found = true;
        const int m = (maximalindices[i])+1;
        //std::cout << "Maximal monoid M" << m << " is object intent f_" << j+1 << std::endl;
        std::cout << "s._" << m << "_is maximal._"<< m <<"_is maximalBR\\\\fintent{" << j+1 <<"} =.g" << std::endl;
        break;
      }
    }
    if (!found)
      std::cerr << "ERROR: did not find maximal monoid number " << i << " among any of the object-intents" << std::endl;
  }
}

void correct_sed()
{
  for (int i = 391 ; i >= 0; --i)
    std::cout << "s.fintent{" << i << "}.fintent{" << i+1 << "}.g" << std::endl;
}

void testMaximalMonoids()
{
  std::vector<bool*>& monoidlist = readMonoidsFromFile("testfile");
  for(std::vector<bool*>::const_iterator
    M = monoidlist.begin(); M != monoidlist.end(); ++M)
  {
    for(int i=0; i<number_unary_ops; ++i)
      std::cout << ((*M)[i]?1:0); //<< " ";
    std::cout << std::endl;
  }
  std::cout << "-------" << std::endl;
  for (int m =0;m<(int)monoidlist.size();++m)
  {
    for(int i=0; i<number_unary_ops; ++i)
      std::cout << ((monoidlist[m])[i]?1:0); // << " ";
    std::cout << std::endl;
  }
  std::cout << "-------" << std::endl;
  findMaximals(monoidlist);
  for(std::vector<bool*>::const_iterator
    M = monoidlist.begin(); M != monoidlist.end(); ++M)
    delete(*M);
  delete (&monoidlist);
  return;
}

void extractMaximalMonoidsFromFile(char const* fname)
{
  std::vector<bool*>& monoidlist = readMonoidsFromFile(fname);
  std::cout << "Read " << monoidlist.size() << " monoids from file " << fname << std::endl;
  //for (int m =0;m<(int)monoidlist.size();++m)
  //{
  //  for(int i=0; i<number_unary_ops; ++i)
  //    std::cout << ((monoidlist[m])[i]?1:0); // << " ";
  //  std::cout << std::endl;
  //}
  std::cout << "-------" << std::endl;
  findMaximals(monoidlist);
  for(std::vector<bool*>::const_iterator
    M = monoidlist.begin(); M != monoidlist.end(); ++M)
    delete(*M);
  delete (&monoidlist);
  return;
}

void findMaximalIntentsFromFiles(char const* monoidsfile, char const* intentsfile)
{
  std::vector<bool*>& monoidlist = readMonoidsFromFile(monoidsfile);
  std::cout << "Read " << monoidlist.size() << " monoids from file " << monoidsfile << std::endl;
  std::cout << "-------" << std::endl;
  std::vector<int>& maxindices = getMaximals(monoidlist);
  std::cout << "Found " << maxindices.size() << " maximal monoids from file " << monoidsfile << std::endl;
  std::cout << "-------" << std::endl;
  std::vector<bool*>& intentslist = readIntentsFromFile(intentsfile);
  std::cout << "Read " << intentslist.size() << " object-intents from file " << intentsfile << std::endl;
  std::cout << "-------" << std::endl;
  findMaximalMonoidsAmongIntents(monoidlist,maxindices,intentslist);
  //clean up
  for(std::vector<bool*>::const_iterator
    M = monoidlist.begin(); M != monoidlist.end(); ++M)
    delete(*M);
  delete (&monoidlist);
  for(std::vector<bool*>::const_iterator
    M = intentslist.begin(); M != intentslist.end(); ++M)
    delete(*M);
  delete (&intentslist);
  delete (&maxindices);
  return;
}

void findMaximalConservativeMonoidsFromFile(char const* intentsfile)
// intentsfile is a file with boolean vectors of length 256 coding
// monoids of unary functions on {0,1,2,3}, such that no two lines of
// the file contain the same monoid (the same vector in {0,1}²⁵⁶).
// This side condition is necessary for the function
// getMaximals(intentslist) to work correctly.
{
  std::vector<bool*>& intentslist = readIntentsFromFile(intentsfile,256);
  std::cout << "Read " << intentslist.size() << " conservative monoids from file " << intentsfile << std::endl;
  std::cout << "-------" << std::endl;
  std::vector<int>& maxindices = getMaximals(intentslist);
  std::cout << "Found " << maxindices.size() << " maximal monoids from file " << intentsfile << std::endl;
  std::cout << "-------" << std::endl
            << "The lines with the following numbers represent maximal monoids with conservative witnesses:" << std::endl;
  for (int i=0; i < (int)maxindices.size(); ++i)
  {
    std::cout << i+1 << ' ';
  }
  std::cout << std::endl;
  //clean up
  for(std::vector<bool*>::const_iterator
    M = intentslist.begin(); M != intentslist.end(); ++M)
    delete(*M);
  delete (&intentslist);
  delete (&maxindices);
}

int main()
{
  //testMaximalMonoids();
  //extractMaximalMonoidsFromFile("list_of_1715_monoids_cppinput.txt");
  //findMaximalIntentsFromFiles("list_of_1715_monoids_cppinput.txt","list_of_392_intents_cppinput.txt");
  findMaximalConservativeMonoidsFromFile("intents_list.txt");
  //correct_sed();
  return 0;
}


==> anc/cpp/test_uglies.cpp <==
void testu6bicent()
// compute f* for all majority functions f commuting with the function u6
/*
Operation u6 = 0012 has image {0, 1, 2}      */
// s restricted to its image is not a permutation.
// s(0) = s(1) = 0, i.e., u = 0, v = 1, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 1, 
// 1:  2, 
// 2:  3, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 0, 1) --> s^-1(0) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (0, 0, 2) --> s^-1(0) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (0, 1, 0) --> s^-1(0) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (0, 1, 2) <0>
// Tuple (0, 3, 1)  <4> |--> (0, 2, 0) --> s^-1(0) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (0, 2, 1) <2>
// Tuple (1, 0, 2)  <6> |--> (0, 0, 1) --> s^-1(0) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (0, 0, 2) --> s^-1(0) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (0, 1, 0) --> s^-1(0) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (0, 1, 2) <0>
// Tuple (1, 3, 0) <10> |--> (0, 2, 0) --> s^-1(0) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (0, 2, 1) <2>
// Tuple (2, 0, 1) <12> |--> (1, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (1, 0, 2) <6>
// Tuple (2, 1, 0) <14> |--> (1, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (1, 0, 2) <6>
// Tuple (2, 3, 0) <16> |--> (1, 2, 0) <8>
// Tuple (2, 3, 1) <17> |--> (1, 2, 0) <8>
// Tuple (3, 0, 1) <18> |--> (2, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (2, 0, 1) <12>
// Tuple (3, 1, 0) <20> |--> (2, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (2, 0, 1) <12>
// Tuple (3, 2, 0) <22> |--> (2, 1, 0) <14>
// Tuple (3, 2, 1) <23> |--> (2, 1, 0) <14>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   3  --   5  --  --  --  13  --  16  --  --  --  19  --  22  --  --  --  --  --  --  --  --  --
//   9  --  11  --  --  --  15  --  17  --  --  --  21  --  23  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 2, 3, 0};
  int const Spreimage_end[k] = {2, 3, 4, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (M[ 3] = Spreimage_start[M[ 0]]; M[ 3] < Spreimage_end[M[ 0]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[ 0]}]
  for (M[ 9] = Spreimage_start[M[ 0]]; M[ 9] < Spreimage_end[M[ 0]]; M[ 9] += 1)   // M[ 9] in s^{-1}[{M[ 0]}]
  for (M[ 5] = Spreimage_start[M[ 2]]; M[ 5] < Spreimage_end[M[ 2]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[ 2]}]
  for (M[11] = Spreimage_start[M[ 2]]; M[11] < Spreimage_end[M[ 2]]; M[11] += 1)   // M[11] in s^{-1}[{M[ 2]}]
  for (M[13] = Spreimage_start[M[ 6]]; M[13] < Spreimage_end[M[ 6]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 6]}]
  for (M[15] = Spreimage_start[M[ 6]]; M[15] < Spreimage_end[M[ 6]]; M[15] += 1)   // M[15] in s^{-1}[{M[ 6]}]
  for (M[16] = Spreimage_start[M[ 8]]; M[16] < Spreimage_end[M[ 8]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 8]}]
  for (M[17] = Spreimage_start[M[ 8]]; M[17] < Spreimage_end[M[ 8]]; M[17] += 1)   // M[17] in s^{-1}[{M[ 8]}]
  for (M[19] = Spreimage_start[M[12]]; M[19] < Spreimage_end[M[12]]; M[19] += 1)   // M[19] in s^{-1}[{M[12]}]
  for (M[21] = Spreimage_start[M[12]]; M[21] < Spreimage_end[M[12]]; M[21] += 1)   // M[21] in s^{-1}[{M[12]}]
  for (M[22] = Spreimage_start[M[14]]; M[22] < Spreimage_end[M[14]]; M[22] += 1)   // M[22] in s^{-1}[{M[14]}]
  for (M[23] = Spreimage_start[M[14]]; M[23] < Spreimage_end[M[14]]; M[23] += 1)   // M[23] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu7bicent()
// compute f* for all majority functions f commuting with the function u7
/*
Operation u7 = 0013 has image {0, 1, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(1) = 0, i.e., u = 0, v = 1, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 1, 
// 1:  2, 
// 2:  
// 3:  3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 0, 1) --> s^-1(0) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (0, 0, 3) --> s^-1(0) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (0, 1, 0) --> s^-1(0) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (0, 1, 3) <1>
// Tuple (0, 3, 1)  <4> |--> (0, 3, 0) --> s^-1(0) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (0, 3, 1) <4>
// Tuple (1, 0, 2)  <6> |--> (0, 0, 1) --> s^-1(0) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (0, 0, 3) --> s^-1(0) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (0, 1, 0) --> s^-1(0) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (0, 1, 3) <1>
// Tuple (1, 3, 0) <10> |--> (0, 3, 0) --> s^-1(0) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (0, 3, 1) <4>
// Tuple (2, 0, 1) <12> |--> (1, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (1, 0, 3) <7>
// Tuple (2, 1, 0) <14> |--> (1, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (1, 0, 3) <7>
// Tuple (2, 3, 0) <16> |--> (1, 3, 0) <10>
// Tuple (2, 3, 1) <17> |--> (1, 3, 0) <10>
// Tuple (3, 0, 1) <18> |--> (3, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (3, 0, 1) <18>
// Tuple (3, 1, 0) <20> |--> (3, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (3, 0, 1) <18>
// Tuple (3, 2, 0) <22> |--> (3, 1, 0) <20>
// Tuple (3, 2, 1) <23> |--> (3, 1, 0) <20>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   3  --  --   5  --  --  13  --  --  16  --  --  --  --  --  --  --  19  --  22  --  --  --
//  --   9  --  --  11  --  --  15  --  --  17  --  --  --  --  --  --  --  21  --  23  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 2, 0, 3};
  int const Spreimage_end[k] = {2, 3, 0, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (M[ 3] = Spreimage_start[M[ 1]]; M[ 3] < Spreimage_end[M[ 1]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[ 1]}]
  for (M[ 9] = Spreimage_start[M[ 1]]; M[ 9] < Spreimage_end[M[ 1]]; M[ 9] += 1)   // M[ 9] in s^{-1}[{M[ 1]}]
  for (M[ 5] = Spreimage_start[M[ 4]]; M[ 5] < Spreimage_end[M[ 4]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[ 4]}]
  for (M[11] = Spreimage_start[M[ 4]]; M[11] < Spreimage_end[M[ 4]]; M[11] += 1)   // M[11] in s^{-1}[{M[ 4]}]
  for (M[13] = Spreimage_start[M[ 7]]; M[13] < Spreimage_end[M[ 7]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 7]}]
  for (M[15] = Spreimage_start[M[ 7]]; M[15] < Spreimage_end[M[ 7]]; M[15] += 1)   // M[15] in s^{-1}[{M[ 7]}]
  for (M[16] = Spreimage_start[M[10]]; M[16] < Spreimage_end[M[10]]; M[16] += 1)   // M[16] in s^{-1}[{M[10]}]
  for (M[17] = Spreimage_start[M[10]]; M[17] < Spreimage_end[M[10]]; M[17] += 1)   // M[17] in s^{-1}[{M[10]}]
  for (M[19] = Spreimage_start[M[18]]; M[19] < Spreimage_end[M[18]]; M[19] += 1)   // M[19] in s^{-1}[{M[18]}]
  for (M[21] = Spreimage_start[M[18]]; M[21] < Spreimage_end[M[18]]; M[21] += 1)   // M[21] in s^{-1}[{M[18]}]
  for (M[22] = Spreimage_start[M[20]]; M[22] < Spreimage_end[M[20]]; M[22] += 1)   // M[22] in s^{-1}[{M[20]}]
  for (M[23] = Spreimage_start[M[20]]; M[23] < Spreimage_end[M[20]]; M[23] += 1)   // M[23] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu9bicent()
// compute f* for all majority functions f commuting with the function u9
/*
Operation u9 = 0021 has image {0, 1, 2}      */
// s restricted to its image is not a permutation.
// s(0) = s(1) = 0, i.e., u = 0, v = 1, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 1, 
// 1:  3, 
// 2:  2, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 0, 2) --> s^-1(0) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (0, 0, 1) --> s^-1(0) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (0, 2, 0) --> s^-1(0) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (0, 2, 1) <2>
// Tuple (0, 3, 1)  <4> |--> (0, 1, 0) --> s^-1(0) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (0, 1, 2) <0>
// Tuple (1, 0, 2)  <6> |--> (0, 0, 2) --> s^-1(0) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (0, 0, 1) --> s^-1(0) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (0, 2, 0) --> s^-1(0) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (0, 2, 1) <2>
// Tuple (1, 3, 0) <10> |--> (0, 1, 0) --> s^-1(0) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (0, 1, 2) <0>
// Tuple (2, 0, 1) <12> |--> (2, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (2, 0, 1) <12>
// Tuple (2, 1, 0) <14> |--> (2, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (2, 0, 1) <12>
// Tuple (2, 3, 0) <16> |--> (2, 1, 0) <14>
// Tuple (2, 3, 1) <17> |--> (2, 1, 0) <14>
// Tuple (3, 0, 1) <18> |--> (1, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (1, 0, 2) <6>
// Tuple (3, 1, 0) <20> |--> (1, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (1, 0, 2) <6>
// Tuple (3, 2, 0) <22> |--> (1, 2, 0) <8>
// Tuple (3, 2, 1) <23> |--> (1, 2, 0) <8>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   5  --   3  --  --  --  19  --  22  --  --  --  13  --  16  --  --  --  --  --  --  --  --  --
//  11  --   9  --  --  --  21  --  23  --  --  --  15  --  17  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 3, 2, 0};
  int const Spreimage_end[k] = {2, 4, 3, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (M[ 5] = Spreimage_start[M[ 0]]; M[ 5] < Spreimage_end[M[ 0]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[ 0]}]
  for (M[11] = Spreimage_start[M[ 0]]; M[11] < Spreimage_end[M[ 0]]; M[11] += 1)   // M[11] in s^{-1}[{M[ 0]}]
  for (M[ 3] = Spreimage_start[M[ 2]]; M[ 3] < Spreimage_end[M[ 2]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[ 2]}]
  for (M[ 9] = Spreimage_start[M[ 2]]; M[ 9] < Spreimage_end[M[ 2]]; M[ 9] += 1)   // M[ 9] in s^{-1}[{M[ 2]}]
  for (M[19] = Spreimage_start[M[ 6]]; M[19] < Spreimage_end[M[ 6]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 6]}]
  for (M[21] = Spreimage_start[M[ 6]]; M[21] < Spreimage_end[M[ 6]]; M[21] += 1)   // M[21] in s^{-1}[{M[ 6]}]
  for (M[22] = Spreimage_start[M[ 8]]; M[22] < Spreimage_end[M[ 8]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 8]}]
  for (M[23] = Spreimage_start[M[ 8]]; M[23] < Spreimage_end[M[ 8]]; M[23] += 1)   // M[23] in s^{-1}[{M[ 8]}]
  for (M[13] = Spreimage_start[M[12]]; M[13] < Spreimage_end[M[12]]; M[13] += 1)   // M[13] in s^{-1}[{M[12]}]
  for (M[15] = Spreimage_start[M[12]]; M[15] < Spreimage_end[M[12]]; M[15] += 1)   // M[15] in s^{-1}[{M[12]}]
  for (M[16] = Spreimage_start[M[14]]; M[16] < Spreimage_end[M[14]]; M[16] += 1)   // M[16] in s^{-1}[{M[14]}]
  for (M[17] = Spreimage_start[M[14]]; M[17] < Spreimage_end[M[14]]; M[17] += 1)   // M[17] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu11bicent()
// compute f* for all majority functions f commuting with the function u11
/*
Operation u11 = 0023 has image {0, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(1) = 0, i.e., u = 0, v = 1, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 1, 
// 1:  
// 2:  2, 
// 3:  3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 0, 2) --> s^-1(0) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (0, 0, 3) --> s^-1(0) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (0, 2, 0) --> s^-1(0) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (0, 2, 3) <3>
// Tuple (0, 3, 1)  <4> |--> (0, 3, 0) --> s^-1(0) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (0, 3, 2) <5>
// Tuple (1, 0, 2)  <6> |--> (0, 0, 2) --> s^-1(0) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (0, 0, 3) --> s^-1(0) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (0, 2, 0) --> s^-1(0) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (0, 2, 3) <3>
// Tuple (1, 3, 0) <10> |--> (0, 3, 0) --> s^-1(0) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (0, 3, 2) <5>
// Tuple (2, 0, 1) <12> |--> (2, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (2, 0, 3) <13>
// Tuple (2, 1, 0) <14> |--> (2, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (2, 0, 3) <13>
// Tuple (2, 3, 0) <16> |--> (2, 3, 0) <16>
// Tuple (2, 3, 1) <17> |--> (2, 3, 0) <16>
// Tuple (3, 0, 1) <18> |--> (3, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (3, 0, 2) <19>
// Tuple (3, 1, 0) <20> |--> (3, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (3, 0, 2) <19>
// Tuple (3, 2, 0) <22> |--> (3, 2, 0) <22>
// Tuple (3, 2, 1) <23> |--> (3, 2, 0) <22>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   3  --   5  --  --  --  --  --  --  --  13  --  --  16  --  --  19  --  --  22  --
//  --  --  --   9  --  11  --  --  --  --  --  --  --  15  --  --  17  --  --  21  --  --  23  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 2, 3};
  int const Spreimage_start[k] = {0, 0, 2, 3};
  int const Spreimage_end[k] = {2, 0, 3, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (int i3 = 0; i3 < 3; ++i3){M[ 3] = imageS[i3];   // M[ 3] in {0, 2, 3}
  for (M[ 9] = Spreimage_start[M[ 3]]; M[ 9] < Spreimage_end[M[ 3]]; M[ 9] += 1)   // M[ 9] in s^{-1}[{M[ 3]}]
  for (int i5 = 0; i5 < 3; ++i5){M[ 5] = imageS[i5];   // M[ 5] in {0, 2, 3}
  for (M[11] = Spreimage_start[M[ 5]]; M[11] < Spreimage_end[M[ 5]]; M[11] += 1)   // M[11] in s^{-1}[{M[ 5]}]
  for (int i13 = 0; i13 < 3; ++i13){M[13] = imageS[i13];   // M[13] in {0, 2, 3}
  for (M[15] = Spreimage_start[M[13]]; M[15] < Spreimage_end[M[13]]; M[15] += 1)   // M[15] in s^{-1}[{M[13]}]
  for (int i16 = 0; i16 < 3; ++i16){M[16] = imageS[i16];   // M[16] in {0, 2, 3}
  for (M[17] = Spreimage_start[M[16]]; M[17] < Spreimage_end[M[16]]; M[17] += 1)   // M[17] in s^{-1}[{M[16]}]
  for (int i19 = 0; i19 < 3; ++i19){M[19] = imageS[i19];   // M[19] in {0, 2, 3}
  for (M[21] = Spreimage_start[M[19]]; M[21] < Spreimage_end[M[19]]; M[21] += 1)   // M[21] in s^{-1}[{M[19]}]
  for (int i22 = 0; i22 < 3; ++i22){M[22] = imageS[i22];   // M[22] in {0, 2, 3}
  for (M[23] = Spreimage_start[M[22]]; M[23] < Spreimage_end[M[22]]; M[23] += 1)   // M[23] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}
}
void testu13bicent()
// compute f* for all majority functions f commuting with the function u13
/*
Operation u13 = 0031 has image {0, 1, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(1) = 0, i.e., u = 0, v = 1, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 1, 
// 1:  3, 
// 2:  
// 3:  2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 0, 3) --> s^-1(0) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (0, 0, 1) --> s^-1(0) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (0, 3, 0) --> s^-1(0) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (0, 3, 1) <4>
// Tuple (0, 3, 1)  <4> |--> (0, 1, 0) --> s^-1(0) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (0, 1, 3) <1>
// Tuple (1, 0, 2)  <6> |--> (0, 0, 3) --> s^-1(0) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (0, 0, 1) --> s^-1(0) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (0, 3, 0) --> s^-1(0) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (0, 3, 1) <4>
// Tuple (1, 3, 0) <10> |--> (0, 1, 0) --> s^-1(0) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (0, 1, 3) <1>
// Tuple (2, 0, 1) <12> |--> (3, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (3, 0, 1) <18>
// Tuple (2, 1, 0) <14> |--> (3, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (3, 0, 1) <18>
// Tuple (2, 3, 0) <16> |--> (3, 1, 0) <20>
// Tuple (2, 3, 1) <17> |--> (3, 1, 0) <20>
// Tuple (3, 0, 1) <18> |--> (1, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (1, 0, 3) <7>
// Tuple (3, 1, 0) <20> |--> (1, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (1, 0, 3) <7>
// Tuple (3, 2, 0) <22> |--> (1, 3, 0) <10>
// Tuple (3, 2, 1) <23> |--> (1, 3, 0) <10>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   5  --  --   3  --  --  19  --  --  22  --  --  --  --  --  --  --  13  --  16  --  --  --
//  --  11  --  --   9  --  --  21  --  --  23  --  --  --  --  --  --  --  15  --  17  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 3, 0, 2};
  int const Spreimage_end[k] = {2, 4, 0, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (M[ 5] = Spreimage_start[M[ 1]]; M[ 5] < Spreimage_end[M[ 1]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[ 1]}]
  for (M[11] = Spreimage_start[M[ 1]]; M[11] < Spreimage_end[M[ 1]]; M[11] += 1)   // M[11] in s^{-1}[{M[ 1]}]
  for (M[ 3] = Spreimage_start[M[ 4]]; M[ 3] < Spreimage_end[M[ 4]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[ 4]}]
  for (M[ 9] = Spreimage_start[M[ 4]]; M[ 9] < Spreimage_end[M[ 4]]; M[ 9] += 1)   // M[ 9] in s^{-1}[{M[ 4]}]
  for (M[19] = Spreimage_start[M[ 7]]; M[19] < Spreimage_end[M[ 7]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 7]}]
  for (M[21] = Spreimage_start[M[ 7]]; M[21] < Spreimage_end[M[ 7]]; M[21] += 1)   // M[21] in s^{-1}[{M[ 7]}]
  for (M[22] = Spreimage_start[M[10]]; M[22] < Spreimage_end[M[10]]; M[22] += 1)   // M[22] in s^{-1}[{M[10]}]
  for (M[23] = Spreimage_start[M[10]]; M[23] < Spreimage_end[M[10]]; M[23] += 1)   // M[23] in s^{-1}[{M[10]}]
  for (M[13] = Spreimage_start[M[18]]; M[13] < Spreimage_end[M[18]]; M[13] += 1)   // M[13] in s^{-1}[{M[18]}]
  for (M[15] = Spreimage_start[M[18]]; M[15] < Spreimage_end[M[18]]; M[15] += 1)   // M[15] in s^{-1}[{M[18]}]
  for (M[16] = Spreimage_start[M[20]]; M[16] < Spreimage_end[M[20]]; M[16] += 1)   // M[16] in s^{-1}[{M[20]}]
  for (M[17] = Spreimage_start[M[20]]; M[17] < Spreimage_end[M[20]]; M[17] += 1)   // M[17] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu14bicent()
// compute f* for all majority functions f commuting with the function u14
/*
Operation u14 = 0032 has image {0, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(1) = 0, i.e., u = 0, v = 1, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 1, 
// 1:  
// 2:  3, 
// 3:  2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 0, 3) --> s^-1(0) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (0, 0, 2) --> s^-1(0) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (0, 3, 0) --> s^-1(0) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (0, 3, 2) <5>
// Tuple (0, 3, 1)  <4> |--> (0, 2, 0) --> s^-1(0) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (0, 2, 3) <3>
// Tuple (1, 0, 2)  <6> |--> (0, 0, 3) --> s^-1(0) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (0, 0, 2) --> s^-1(0) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (0, 3, 0) --> s^-1(0) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (0, 3, 2) <5>
// Tuple (1, 3, 0) <10> |--> (0, 2, 0) --> s^-1(0) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (0, 2, 3) <3>
// Tuple (2, 0, 1) <12> |--> (3, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (3, 0, 2) <19>
// Tuple (2, 1, 0) <14> |--> (3, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (3, 0, 2) <19>
// Tuple (2, 3, 0) <16> |--> (3, 2, 0) <22>
// Tuple (2, 3, 1) <17> |--> (3, 2, 0) <22>
// Tuple (3, 0, 1) <18> |--> (2, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (2, 0, 3) <13>
// Tuple (3, 1, 0) <20> |--> (2, 0, 0) --> s^-1(0) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (2, 0, 3) <13>
// Tuple (3, 2, 0) <22> |--> (2, 3, 0) <16>
// Tuple (3, 2, 1) <23> |--> (2, 3, 0) <16>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   5  --   3  --  --  --  --  --  --  --  19  --  --  22  --  --  13  --  --  16  --
//  --  --  --  11  --   9  --  --  --  --  --  --  --  21  --  --  23  --  --  15  --  --  17  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 2, 3};
  int const Spreimage_start[k] = {0, 0, 3, 2};
  int const Spreimage_end[k] = {2, 0, 4, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (int i3 = 0; i3 < 3; ++i3){M[ 3] = imageS[i3];   // M[ 3] in {0, 2, 3}
  for (M[11] = Spreimage_start[M[ 3]]; M[11] < Spreimage_end[M[ 3]]; M[11] += 1)   // M[11] in s^{-1}[{M[ 3]}]
  for (M[ 5] = Spreimage_start[M[ 3]]; M[ 5] < Spreimage_end[M[ 3]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[ 3]}]
  for (M[ 9] = Spreimage_start[M[ 5]]; M[ 9] < Spreimage_end[M[ 5]]; M[ 9] += 1)   // M[ 9] in s^{-1}[{M[ 5]}]
  for (int i13 = 0; i13 < 3; ++i13){M[13] = imageS[i13];   // M[13] in {0, 2, 3}
  for (M[21] = Spreimage_start[M[13]]; M[21] < Spreimage_end[M[13]]; M[21] += 1)   // M[21] in s^{-1}[{M[13]}]
  for (M[19] = Spreimage_start[M[13]]; M[19] < Spreimage_end[M[13]]; M[19] += 1)   // M[19] in s^{-1}[{M[13]}]
  for (M[15] = Spreimage_start[M[19]]; M[15] < Spreimage_end[M[19]]; M[15] += 1)   // M[15] in s^{-1}[{M[19]}]
  for (int i16 = 0; i16 < 3; ++i16){M[16] = imageS[i16];   // M[16] in {0, 2, 3}
  for (M[23] = Spreimage_start[M[16]]; M[23] < Spreimage_end[M[16]]; M[23] += 1)   // M[23] in s^{-1}[{M[16]}]
  for (M[22] = Spreimage_start[M[16]]; M[22] < Spreimage_end[M[16]]; M[22] += 1)   // M[22] in s^{-1}[{M[16]}]
  for (M[17] = Spreimage_start[M[22]]; M[17] < Spreimage_end[M[22]]; M[17] += 1)   // M[17] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu18bicent()
// compute f* for all majority functions f commuting with the function u18
/*
Operation u18 = 0102 has image {0, 1, 2}      */
// s restricted to its image is not a permutation.
// s(0) = s(2) = 0, i.e., u = 0, v = 2, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 2, 
// 1:  1, 
// 2:  3, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 1, 0) --> s^-1(0) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (0, 1, 2) <0>
// Tuple (0, 2, 1)  <2> |--> (0, 0, 1) --> s^-1(0) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (0, 0, 2) --> s^-1(0) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (0, 2, 1) <2>
// Tuple (0, 3, 2)  <5> |--> (0, 2, 0) --> s^-1(0) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (1, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (1, 0, 2) <6>
// Tuple (1, 2, 0)  <8> |--> (1, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (1, 0, 2) <6>
// Tuple (1, 3, 0) <10> |--> (1, 2, 0) <8>
// Tuple (1, 3, 2) <11> |--> (1, 2, 0) <8>
// Tuple (2, 0, 1) <12> |--> (0, 0, 1) --> s^-1(0) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (0, 0, 2) --> s^-1(0) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (0, 1, 0) --> s^-1(0) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (0, 1, 2) <0>
// Tuple (2, 3, 0) <16> |--> (0, 2, 0) --> s^-1(0) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (0, 2, 1) <2>
// Tuple (3, 0, 1) <18> |--> (2, 0, 1) <12>
// Tuple (3, 0, 2) <19> |--> (2, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (2, 1, 0) <14>
// Tuple (3, 1, 2) <21> |--> (2, 1, 0) <14>
// Tuple (3, 2, 0) <22> |--> (2, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (2, 0, 1) <12>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   1  --   4  --  --  --   7  --  10  --  --  --  18  --  20  --  --  --  --  --  --  --  --  --
//  15  --  17  --  --  --   9  --  11  --  --  --  23  --  21  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 1, 3, 0};
  int const Spreimage_end[k] = {3, 2, 4, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (M[ 1] = Spreimage_start[M[ 0]]; M[ 1] < Spreimage_end[M[ 0]]; M[ 1] += 2)   // M[ 1] in s^{-1}[{M[ 0]}]
  for (M[15] = Spreimage_start[M[ 0]]; M[15] < Spreimage_end[M[ 0]]; M[15] += 2)   // M[15] in s^{-1}[{M[ 0]}]
  for (M[ 4] = Spreimage_start[M[ 2]]; M[ 4] < Spreimage_end[M[ 2]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[ 2]}]
  for (M[17] = Spreimage_start[M[ 2]]; M[17] < Spreimage_end[M[ 2]]; M[17] += 2)   // M[17] in s^{-1}[{M[ 2]}]
  for (M[ 7] = Spreimage_start[M[ 6]]; M[ 7] < Spreimage_end[M[ 6]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[ 6]}]
  for (M[ 9] = Spreimage_start[M[ 6]]; M[ 9] < Spreimage_end[M[ 6]]; M[ 9] += 2)   // M[ 9] in s^{-1}[{M[ 6]}]
  for (M[10] = Spreimage_start[M[ 8]]; M[10] < Spreimage_end[M[ 8]]; M[10] += 2)   // M[10] in s^{-1}[{M[ 8]}]
  for (M[11] = Spreimage_start[M[ 8]]; M[11] < Spreimage_end[M[ 8]]; M[11] += 2)   // M[11] in s^{-1}[{M[ 8]}]
  for (M[18] = Spreimage_start[M[12]]; M[18] < Spreimage_end[M[12]]; M[18] += 2)   // M[18] in s^{-1}[{M[12]}]
  for (M[23] = Spreimage_start[M[12]]; M[23] < Spreimage_end[M[12]]; M[23] += 2)   // M[23] in s^{-1}[{M[12]}]
  for (M[20] = Spreimage_start[M[14]]; M[20] < Spreimage_end[M[14]]; M[20] += 2)   // M[20] in s^{-1}[{M[14]}]
  for (M[21] = Spreimage_start[M[14]]; M[21] < Spreimage_end[M[14]]; M[21] += 2)   // M[21] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu19bicent()
// compute f* for all majority functions f commuting with the function u19
/*
Operation u19 = 0103 has image {0, 1, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(2) = 0, i.e., u = 0, v = 2, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 2, 
// 1:  1, 
// 2:  
// 3:  3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 1, 0) --> s^-1(0) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (0, 1, 3) <1>
// Tuple (0, 2, 1)  <2> |--> (0, 0, 1) --> s^-1(0) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (0, 0, 3) --> s^-1(0) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (0, 3, 1) <4>
// Tuple (0, 3, 2)  <5> |--> (0, 3, 0) --> s^-1(0) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (1, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (1, 0, 3) <7>
// Tuple (1, 2, 0)  <8> |--> (1, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (1, 0, 3) <7>
// Tuple (1, 3, 0) <10> |--> (1, 3, 0) <10>
// Tuple (1, 3, 2) <11> |--> (1, 3, 0) <10>
// Tuple (2, 0, 1) <12> |--> (0, 0, 1) --> s^-1(0) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (0, 0, 3) --> s^-1(0) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (0, 1, 0) --> s^-1(0) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (0, 1, 3) <1>
// Tuple (2, 3, 0) <16> |--> (0, 3, 0) --> s^-1(0) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (0, 3, 1) <4>
// Tuple (3, 0, 1) <18> |--> (3, 0, 1) <18>
// Tuple (3, 0, 2) <19> |--> (3, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (3, 1, 0) <20>
// Tuple (3, 1, 2) <21> |--> (3, 1, 0) <20>
// Tuple (3, 2, 0) <22> |--> (3, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (3, 0, 1) <18>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   1  --  --   4  --  --   7  --  --  10  --  --  --  --  --  --  --  18  --  20  --  --  --
//  --  15  --  --  17  --  --   9  --  --  11  --  --  --  --  --  --  --  23  --  21  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 3};
  int const Spreimage_start[k] = {0, 1, 0, 3};
  int const Spreimage_end[k] = {3, 2, 0, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (int i1 = 0; i1 < 3; ++i1){M[ 1] = imageS[i1];   // M[ 1] in {0, 1, 3}
  for (M[15] = Spreimage_start[M[ 1]]; M[15] < Spreimage_end[M[ 1]]; M[15] += 2)   // M[15] in s^{-1}[{M[ 1]}]
  for (int i4 = 0; i4 < 3; ++i4){M[ 4] = imageS[i4];   // M[ 4] in {0, 1, 3}
  for (M[17] = Spreimage_start[M[ 4]]; M[17] < Spreimage_end[M[ 4]]; M[17] += 2)   // M[17] in s^{-1}[{M[ 4]}]
  for (int i7 = 0; i7 < 3; ++i7){M[ 7] = imageS[i7];   // M[ 7] in {0, 1, 3}
  for (M[ 9] = Spreimage_start[M[ 7]]; M[ 9] < Spreimage_end[M[ 7]]; M[ 9] += 2)   // M[ 9] in s^{-1}[{M[ 7]}]
  for (int i10 = 0; i10 < 3; ++i10){M[10] = imageS[i10];   // M[10] in {0, 1, 3}
  for (M[11] = Spreimage_start[M[10]]; M[11] < Spreimage_end[M[10]]; M[11] += 2)   // M[11] in s^{-1}[{M[10]}]
  for (int i18 = 0; i18 < 3; ++i18){M[18] = imageS[i18];   // M[18] in {0, 1, 3}
  for (M[23] = Spreimage_start[M[18]]; M[23] < Spreimage_end[M[18]]; M[23] += 2)   // M[23] in s^{-1}[{M[18]}]
  for (int i20 = 0; i20 < 3; ++i20){M[20] = imageS[i20];   // M[20] in {0, 1, 3}
  for (M[21] = Spreimage_start[M[20]]; M[21] < Spreimage_end[M[20]]; M[21] += 2)   // M[21] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}
}
void testu22bicent()
// compute f* for all majority functions f commuting with the function u22
/*
Operation u22 = 0112 has image {0, 1, 2}      */
// s restricted to its image is not a permutation.
// s(1) = s(2) = 1, i.e., u = 1, v = 2, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 
// 1:  1, 2, 
// 2:  3, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 1, 1) --> s^-1(1) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (0, 1, 2) <0>
// Tuple (0, 2, 1)  <2> |--> (0, 1, 1) --> s^-1(1) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (0, 1, 2) <0>
// Tuple (0, 3, 1)  <4> |--> (0, 2, 1) <2>
// Tuple (0, 3, 2)  <5> |--> (0, 2, 1) <2>
// Tuple (1, 0, 2)  <6> |--> (1, 0, 1) --> s^-1(1) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (1, 0, 2) <6>
// Tuple (1, 2, 0)  <8> |--> (1, 1, 0) --> s^-1(1) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (1, 1, 2) --> s^-1(1) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (1, 2, 0) <8>
// Tuple (1, 3, 2) <11> |--> (1, 2, 1) --> s^-1(1) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (1, 0, 1) --> s^-1(1) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (1, 0, 2) <6>
// Tuple (2, 1, 0) <14> |--> (1, 1, 0) --> s^-1(1) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (1, 1, 2) --> s^-1(1) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (1, 2, 0) <8>
// Tuple (2, 3, 1) <17> |--> (1, 2, 1) --> s^-1(1) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (2, 0, 1) <12>
// Tuple (3, 0, 2) <19> |--> (2, 0, 1) <12>
// Tuple (3, 1, 0) <20> |--> (2, 1, 0) <14>
// Tuple (3, 1, 2) <21> |--> (2, 1, 1) --> s^-1(1) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (2, 1, 0) <14>
// Tuple (3, 2, 1) <23> |--> (2, 1, 1) --> s^-1(1) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   1  --   4  --  --  --   7  --  10  --  --  --  18  --  20  --  --  --  --  --  --  --  --  --
//   3  --   5  --  --  --  13  --  16  --  --  --  19  --  22  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 1, 3, 0};
  int const Spreimage_end[k] = {1, 3, 4, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (M[ 1] = Spreimage_start[M[ 0]]; M[ 1] < Spreimage_end[M[ 0]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[ 0]}]
  for (M[ 3] = Spreimage_start[M[ 0]]; M[ 3] < Spreimage_end[M[ 0]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[ 0]}]
  for (M[ 4] = Spreimage_start[M[ 2]]; M[ 4] < Spreimage_end[M[ 2]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[ 2]}]
  for (M[ 5] = Spreimage_start[M[ 2]]; M[ 5] < Spreimage_end[M[ 2]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[ 2]}]
  for (M[ 7] = Spreimage_start[M[ 6]]; M[ 7] < Spreimage_end[M[ 6]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[ 6]}]
  for (M[13] = Spreimage_start[M[ 6]]; M[13] < Spreimage_end[M[ 6]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 6]}]
  for (M[10] = Spreimage_start[M[ 8]]; M[10] < Spreimage_end[M[ 8]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 8]}]
  for (M[16] = Spreimage_start[M[ 8]]; M[16] < Spreimage_end[M[ 8]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 8]}]
  for (M[18] = Spreimage_start[M[12]]; M[18] < Spreimage_end[M[12]]; M[18] += 1)   // M[18] in s^{-1}[{M[12]}]
  for (M[19] = Spreimage_start[M[12]]; M[19] < Spreimage_end[M[12]]; M[19] += 1)   // M[19] in s^{-1}[{M[12]}]
  for (M[20] = Spreimage_start[M[14]]; M[20] < Spreimage_end[M[14]]; M[20] += 1)   // M[20] in s^{-1}[{M[14]}]
  for (M[22] = Spreimage_start[M[14]]; M[22] < Spreimage_end[M[14]]; M[22] += 1)   // M[22] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu23bicent()
// compute f* for all majority functions f commuting with the function u23
/*
Operation u23 = 0113 has image {0, 1, 3}      */
// s restricted to its image is a permutation.
// s(1) = s(2) = 1, i.e., u = 1, v = 2, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 
// 1:  1, 2, 
// 2:  
// 3:  3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 1, 1) --> s^-1(1) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (0, 1, 3) <1>
// Tuple (0, 2, 1)  <2> |--> (0, 1, 1) --> s^-1(1) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (0, 1, 3) <1>
// Tuple (0, 3, 1)  <4> |--> (0, 3, 1) <4>
// Tuple (0, 3, 2)  <5> |--> (0, 3, 1) <4>
// Tuple (1, 0, 2)  <6> |--> (1, 0, 1) --> s^-1(1) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (1, 0, 3) <7>
// Tuple (1, 2, 0)  <8> |--> (1, 1, 0) --> s^-1(1) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (1, 1, 3) --> s^-1(1) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (1, 3, 0) <10>
// Tuple (1, 3, 2) <11> |--> (1, 3, 1) --> s^-1(1) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (1, 0, 1) --> s^-1(1) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (1, 0, 3) <7>
// Tuple (2, 1, 0) <14> |--> (1, 1, 0) --> s^-1(1) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (1, 1, 3) --> s^-1(1) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (1, 3, 0) <10>
// Tuple (2, 3, 1) <17> |--> (1, 3, 1) --> s^-1(1) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (3, 0, 1) <18>
// Tuple (3, 0, 2) <19> |--> (3, 0, 1) <18>
// Tuple (3, 1, 0) <20> |--> (3, 1, 0) <20>
// Tuple (3, 1, 2) <21> |--> (3, 1, 1) --> s^-1(1) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (3, 1, 0) <20>
// Tuple (3, 2, 1) <23> |--> (3, 1, 1) --> s^-1(1) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   1  --  --   4  --  --   7  --  --  10  --  --  --  --  --  --  --  18  --  20  --  --  --
//  --   3  --  --   5  --  --  13  --  --  16  --  --  --  --  --  --  --  19  --  22  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 3};
  int const Spreimage_start[k] = {0, 1, 0, 3};
  int const Spreimage_end[k] = {1, 3, 0, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (int i1 = 0; i1 < 3; ++i1){M[ 1] = imageS[i1];   // M[ 1] in {0, 1, 3}
  for (M[ 3] = Spreimage_start[M[ 1]]; M[ 3] < Spreimage_end[M[ 1]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[ 1]}]
  for (int i4 = 0; i4 < 3; ++i4){M[ 4] = imageS[i4];   // M[ 4] in {0, 1, 3}
  for (M[ 5] = Spreimage_start[M[ 4]]; M[ 5] < Spreimage_end[M[ 4]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[ 4]}]
  for (int i7 = 0; i7 < 3; ++i7){M[ 7] = imageS[i7];   // M[ 7] in {0, 1, 3}
  for (M[13] = Spreimage_start[M[ 7]]; M[13] < Spreimage_end[M[ 7]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 7]}]
  for (int i10 = 0; i10 < 3; ++i10){M[10] = imageS[i10];   // M[10] in {0, 1, 3}
  for (M[16] = Spreimage_start[M[10]]; M[16] < Spreimage_end[M[10]]; M[16] += 1)   // M[16] in s^{-1}[{M[10]}]
  for (int i18 = 0; i18 < 3; ++i18){M[18] = imageS[i18];   // M[18] in {0, 1, 3}
  for (M[19] = Spreimage_start[M[18]]; M[19] < Spreimage_end[M[18]]; M[19] += 1)   // M[19] in s^{-1}[{M[18]}]
  for (int i20 = 0; i20 < 3; ++i20){M[20] = imageS[i20];   // M[20] in {0, 1, 3}
  for (M[22] = Spreimage_start[M[20]]; M[22] < Spreimage_end[M[20]]; M[22] += 1)   // M[22] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}
}
void testu24bicent()
// compute f* for all majority functions f commuting with the function u24
/*
Operation u24 = 0120 has image {0, 1, 2}      */
// s restricted to its image is a permutation.
// s(0) = s(3) = 0, i.e., u = 0, v = 3, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 3, 
// 1:  1, 
// 2:  2, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 1, 2) <0>
// Tuple (0, 1, 3)  <1> |--> (0, 1, 0) --> s^-1(0) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (0, 2, 1) <2>
// Tuple (0, 2, 3)  <3> |--> (0, 2, 0) --> s^-1(0) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (0, 0, 1) --> s^-1(0) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (0, 0, 2) --> s^-1(0) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (1, 0, 2) <6>
// Tuple (1, 0, 3)  <7> |--> (1, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (1, 2, 0) <8>
// Tuple (1, 2, 3)  <9> |--> (1, 2, 0) <8>
// Tuple (1, 3, 0) <10> |--> (1, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (1, 0, 2) <6>
// Tuple (2, 0, 1) <12> |--> (2, 0, 1) <12>
// Tuple (2, 0, 3) <13> |--> (2, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (2, 1, 0) <14>
// Tuple (2, 1, 3) <15> |--> (2, 1, 0) <14>
// Tuple (2, 3, 0) <16> |--> (2, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (2, 0, 1) <12>
// Tuple (3, 0, 1) <18> |--> (0, 0, 1) --> s^-1(0) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (0, 0, 2) --> s^-1(0) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (0, 1, 0) --> s^-1(0) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (0, 1, 2) <0>
// Tuple (3, 2, 0) <22> |--> (0, 2, 0) --> s^-1(0) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (0, 2, 1) <2>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   0  --   2  --  --  --   6  --   8  --  --  --  12  --  14  --  --  --  --  --  --  --  --  --
//  21  --  23  --  --  --  11  --   9  --  --  --  17  --  15  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 2};
  int const Spreimage_start[k] = {0, 1, 2, 0};
  int const Spreimage_end[k] = {4, 2, 3, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (int i0 = 0; i0 < 3; ++i0){M[ 0] = imageS[i0];   // M[ 0] in {0, 1, 2}
  for (M[21] = Spreimage_start[M[ 0]]; M[21] < Spreimage_end[M[ 0]]; M[21] += 3)   // M[21] in s^{-1}[{M[ 0]}]
  for (int i2 = 0; i2 < 3; ++i2){M[ 2] = imageS[i2];   // M[ 2] in {0, 1, 2}
  for (M[23] = Spreimage_start[M[ 2]]; M[23] < Spreimage_end[M[ 2]]; M[23] += 3)   // M[23] in s^{-1}[{M[ 2]}]
  for (int i6 = 0; i6 < 3; ++i6){M[ 6] = imageS[i6];   // M[ 6] in {0, 1, 2}
  for (M[11] = Spreimage_start[M[ 6]]; M[11] < Spreimage_end[M[ 6]]; M[11] += 3)   // M[11] in s^{-1}[{M[ 6]}]
  for (int i8 = 0; i8 < 3; ++i8){M[ 8] = imageS[i8];   // M[ 8] in {0, 1, 2}
  for (M[ 9] = Spreimage_start[M[ 8]]; M[ 9] < Spreimage_end[M[ 8]]; M[ 9] += 3)   // M[ 9] in s^{-1}[{M[ 8]}]
  for (int i12 = 0; i12 < 3; ++i12){M[12] = imageS[i12];   // M[12] in {0, 1, 2}
  for (M[17] = Spreimage_start[M[12]]; M[17] < Spreimage_end[M[12]]; M[17] += 3)   // M[17] in s^{-1}[{M[12]}]
  for (int i14 = 0; i14 < 3; ++i14){M[14] = imageS[i14];   // M[14] in {0, 1, 2}
  for (M[15] = Spreimage_start[M[14]]; M[15] < Spreimage_end[M[14]]; M[15] += 3)   // M[15] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}
}
void testu25bicent()
// compute f* for all majority functions f commuting with the function u25
/*
Operation u25 = 0121 has image {0, 1, 2}      */
// s restricted to its image is a permutation.
// s(1) = s(3) = 1, i.e., u = 1, v = 3, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 
// 1:  1, 3, 
// 2:  2, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 1, 2) <0>
// Tuple (0, 1, 3)  <1> |--> (0, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (0, 2, 1) <2>
// Tuple (0, 2, 3)  <3> |--> (0, 2, 1) <2>
// Tuple (0, 3, 1)  <4> |--> (0, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (0, 1, 2) <0>
// Tuple (1, 0, 2)  <6> |--> (1, 0, 2) <6>
// Tuple (1, 0, 3)  <7> |--> (1, 0, 1) --> s^-1(1) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (1, 2, 0) <8>
// Tuple (1, 2, 3)  <9> |--> (1, 2, 1) --> s^-1(1) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (1, 1, 0) --> s^-1(1) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (1, 1, 2) --> s^-1(1) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (2, 0, 1) <12>
// Tuple (2, 0, 3) <13> |--> (2, 0, 1) <12>
// Tuple (2, 1, 0) <14> |--> (2, 1, 0) <14>
// Tuple (2, 1, 3) <15> |--> (2, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (2, 1, 0) <14>
// Tuple (2, 3, 1) <17> |--> (2, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (1, 0, 1) --> s^-1(1) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (1, 0, 2) <6>
// Tuple (3, 1, 0) <20> |--> (1, 1, 0) --> s^-1(1) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (1, 1, 2) --> s^-1(1) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (1, 2, 0) <8>
// Tuple (3, 2, 1) <23> |--> (1, 2, 1) --> s^-1(1) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   0  --   2  --  --  --   6  --   8  --  --  --  12  --  14  --  --  --  --  --  --  --  --  --
//   5  --   3  --  --  --  19  --  22  --  --  --  13  --  16  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 2};
  int const Spreimage_start[k] = {0, 1, 2, 0};
  int const Spreimage_end[k] = {1, 4, 3, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (int i0 = 0; i0 < 3; ++i0){M[ 0] = imageS[i0];   // M[ 0] in {0, 1, 2}
  for (M[ 5] = Spreimage_start[M[ 0]]; M[ 5] < Spreimage_end[M[ 0]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[ 0]}]
  for (int i2 = 0; i2 < 3; ++i2){M[ 2] = imageS[i2];   // M[ 2] in {0, 1, 2}
  for (M[ 3] = Spreimage_start[M[ 2]]; M[ 3] < Spreimage_end[M[ 2]]; M[ 3] += 2)   // M[ 3] in s^{-1}[{M[ 2]}]
  for (int i6 = 0; i6 < 3; ++i6){M[ 6] = imageS[i6];   // M[ 6] in {0, 1, 2}
  for (M[19] = Spreimage_start[M[ 6]]; M[19] < Spreimage_end[M[ 6]]; M[19] += 2)   // M[19] in s^{-1}[{M[ 6]}]
  for (int i8 = 0; i8 < 3; ++i8){M[ 8] = imageS[i8];   // M[ 8] in {0, 1, 2}
  for (M[22] = Spreimage_start[M[ 8]]; M[22] < Spreimage_end[M[ 8]]; M[22] += 2)   // M[22] in s^{-1}[{M[ 8]}]
  for (int i12 = 0; i12 < 3; ++i12){M[12] = imageS[i12];   // M[12] in {0, 1, 2}
  for (M[13] = Spreimage_start[M[12]]; M[13] < Spreimage_end[M[12]]; M[13] += 2)   // M[13] in s^{-1}[{M[12]}]
  for (int i14 = 0; i14 < 3; ++i14){M[14] = imageS[i14];   // M[14] in {0, 1, 2}
  for (M[16] = Spreimage_start[M[14]]; M[16] < Spreimage_end[M[14]]; M[16] += 2)   // M[16] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}
}
void testu26bicent()
// compute f* for all majority functions f commuting with the function u26
/*
Operation u26 = 0122 has image {0, 1, 2}      */
// s restricted to its image is a permutation.
// s(2) = s(3) = 2, i.e., u = 2, v = 3, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 
// 1:  1, 
// 2:  2, 3, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 1, 2) <0>
// Tuple (0, 1, 3)  <1> |--> (0, 1, 2) <0>
// Tuple (0, 2, 1)  <2> |--> (0, 2, 1) <2>
// Tuple (0, 2, 3)  <3> |--> (0, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (0, 2, 1) <2>
// Tuple (0, 3, 2)  <5> |--> (0, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (1, 0, 2) <6>
// Tuple (1, 0, 3)  <7> |--> (1, 0, 2) <6>
// Tuple (1, 2, 0)  <8> |--> (1, 2, 0) <8>
// Tuple (1, 2, 3)  <9> |--> (1, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (1, 2, 0) <8>
// Tuple (1, 3, 2) <11> |--> (1, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (2, 0, 1) <12>
// Tuple (2, 0, 3) <13> |--> (2, 0, 2) --> s^-1(2) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (2, 1, 0) <14>
// Tuple (2, 1, 3) <15> |--> (2, 1, 2) --> s^-1(2) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (2, 2, 0) --> s^-1(2) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (2, 2, 1) --> s^-1(2) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (2, 0, 1) <12>
// Tuple (3, 0, 2) <19> |--> (2, 0, 2) --> s^-1(2) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (2, 1, 0) <14>
// Tuple (3, 1, 2) <21> |--> (2, 1, 2) --> s^-1(2) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (2, 2, 0) --> s^-1(2) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (2, 2, 1) --> s^-1(2) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   0  --   2  --  --  --   6  --   8  --  --  --  12  --  14  --  --  --  --  --  --  --  --  --
//   1  --   4  --  --  --   7  --  10  --  --  --  18  --  20  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 2};
  int const Spreimage_start[k] = {0, 1, 2, 0};
  int const Spreimage_end[k] = {1, 2, 4, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (int i0 = 0; i0 < 3; ++i0){M[ 0] = imageS[i0];   // M[ 0] in {0, 1, 2}
  for (M[ 1] = Spreimage_start[M[ 0]]; M[ 1] < Spreimage_end[M[ 0]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[ 0]}]
  for (int i2 = 0; i2 < 3; ++i2){M[ 2] = imageS[i2];   // M[ 2] in {0, 1, 2}
  for (M[ 4] = Spreimage_start[M[ 2]]; M[ 4] < Spreimage_end[M[ 2]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[ 2]}]
  for (int i6 = 0; i6 < 3; ++i6){M[ 6] = imageS[i6];   // M[ 6] in {0, 1, 2}
  for (M[ 7] = Spreimage_start[M[ 6]]; M[ 7] < Spreimage_end[M[ 6]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[ 6]}]
  for (int i8 = 0; i8 < 3; ++i8){M[ 8] = imageS[i8];   // M[ 8] in {0, 1, 2}
  for (M[10] = Spreimage_start[M[ 8]]; M[10] < Spreimage_end[M[ 8]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 8]}]
  for (int i12 = 0; i12 < 3; ++i12){M[12] = imageS[i12];   // M[12] in {0, 1, 2}
  for (M[18] = Spreimage_start[M[12]]; M[18] < Spreimage_end[M[12]]; M[18] += 1)   // M[18] in s^{-1}[{M[12]}]
  for (int i14 = 0; i14 < 3; ++i14){M[14] = imageS[i14];   // M[14] in {0, 1, 2}
  for (M[20] = Spreimage_start[M[14]]; M[20] < Spreimage_end[M[14]]; M[20] += 1)   // M[20] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}
}
void testu28bicent()
// compute f* for all majority functions f commuting with the function u28
/*
Operation u28 = 0130 has image {0, 1, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(3) = 0, i.e., u = 0, v = 3, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 3, 
// 1:  1, 
// 2:  
// 3:  2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 1, 3) <1>
// Tuple (0, 1, 3)  <1> |--> (0, 1, 0) --> s^-1(0) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (0, 3, 1) <4>
// Tuple (0, 2, 3)  <3> |--> (0, 3, 0) --> s^-1(0) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (0, 0, 1) --> s^-1(0) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (0, 0, 3) --> s^-1(0) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (1, 0, 3) <7>
// Tuple (1, 0, 3)  <7> |--> (1, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (1, 3, 0) <10>
// Tuple (1, 2, 3)  <9> |--> (1, 3, 0) <10>
// Tuple (1, 3, 0) <10> |--> (1, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (1, 0, 3) <7>
// Tuple (2, 0, 1) <12> |--> (3, 0, 1) <18>
// Tuple (2, 0, 3) <13> |--> (3, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (3, 1, 0) <20>
// Tuple (2, 1, 3) <15> |--> (3, 1, 0) <20>
// Tuple (2, 3, 0) <16> |--> (3, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (3, 0, 1) <18>
// Tuple (3, 0, 1) <18> |--> (0, 0, 1) --> s^-1(0) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (0, 0, 3) --> s^-1(0) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (0, 1, 0) --> s^-1(0) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (0, 1, 3) <1>
// Tuple (3, 2, 0) <22> |--> (0, 3, 0) --> s^-1(0) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (0, 3, 1) <4>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   0  --  --   2  --  --   6  --  --   8  --  --  --  --  --  --  --  12  --  14  --  --  --
//  --  21  --  --  23  --  --  11  --  --   9  --  --  --  --  --  --  --  17  --  15  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 1, 0, 2};
  int const Spreimage_end[k] = {4, 2, 0, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (M[ 0] = Spreimage_start[M[ 1]]; M[ 0] < Spreimage_end[M[ 1]]; M[ 0] += 3)   // M[ 0] in s^{-1}[{M[ 1]}]
  for (M[21] = Spreimage_start[M[ 1]]; M[21] < Spreimage_end[M[ 1]]; M[21] += 3)   // M[21] in s^{-1}[{M[ 1]}]
  for (M[ 2] = Spreimage_start[M[ 4]]; M[ 2] < Spreimage_end[M[ 4]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[ 4]}]
  for (M[23] = Spreimage_start[M[ 4]]; M[23] < Spreimage_end[M[ 4]]; M[23] += 3)   // M[23] in s^{-1}[{M[ 4]}]
  for (M[ 6] = Spreimage_start[M[ 7]]; M[ 6] < Spreimage_end[M[ 7]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[ 7]}]
  for (M[11] = Spreimage_start[M[ 7]]; M[11] < Spreimage_end[M[ 7]]; M[11] += 3)   // M[11] in s^{-1}[{M[ 7]}]
  for (M[ 8] = Spreimage_start[M[10]]; M[ 8] < Spreimage_end[M[10]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[10]}]
  for (M[ 9] = Spreimage_start[M[10]]; M[ 9] < Spreimage_end[M[10]]; M[ 9] += 3)   // M[ 9] in s^{-1}[{M[10]}]
  for (M[12] = Spreimage_start[M[18]]; M[12] < Spreimage_end[M[18]]; M[12] += 3)   // M[12] in s^{-1}[{M[18]}]
  for (M[17] = Spreimage_start[M[18]]; M[17] < Spreimage_end[M[18]]; M[17] += 3)   // M[17] in s^{-1}[{M[18]}]
  for (M[14] = Spreimage_start[M[20]]; M[14] < Spreimage_end[M[20]]; M[14] += 3)   // M[14] in s^{-1}[{M[20]}]
  for (M[15] = Spreimage_start[M[20]]; M[15] < Spreimage_end[M[20]]; M[15] += 3)   // M[15] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu29bicent()
// compute f* for all majority functions f commuting with the function u29
/*
Operation u29 = 0131 has image {0, 1, 3}      */
// s restricted to its image is not a permutation.
// s(1) = s(3) = 1, i.e., u = 1, v = 3, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 
// 1:  1, 3, 
// 2:  
// 3:  2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 1, 3) <1>
// Tuple (0, 1, 3)  <1> |--> (0, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (0, 3, 1) <4>
// Tuple (0, 2, 3)  <3> |--> (0, 3, 1) <4>
// Tuple (0, 3, 1)  <4> |--> (0, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (0, 1, 3) <1>
// Tuple (1, 0, 2)  <6> |--> (1, 0, 3) <7>
// Tuple (1, 0, 3)  <7> |--> (1, 0, 1) --> s^-1(1) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (1, 3, 0) <10>
// Tuple (1, 2, 3)  <9> |--> (1, 3, 1) --> s^-1(1) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (1, 1, 0) --> s^-1(1) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (1, 1, 3) --> s^-1(1) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (3, 0, 1) <18>
// Tuple (2, 0, 3) <13> |--> (3, 0, 1) <18>
// Tuple (2, 1, 0) <14> |--> (3, 1, 0) <20>
// Tuple (2, 1, 3) <15> |--> (3, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (3, 1, 0) <20>
// Tuple (2, 3, 1) <17> |--> (3, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (1, 0, 1) --> s^-1(1) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (1, 0, 3) <7>
// Tuple (3, 1, 0) <20> |--> (1, 1, 0) --> s^-1(1) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (1, 1, 3) --> s^-1(1) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (1, 3, 0) <10>
// Tuple (3, 2, 1) <23> |--> (1, 3, 1) --> s^-1(1) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   0  --  --   2  --  --   6  --  --   8  --  --  --  --  --  --  --  12  --  14  --  --  --
//  --   5  --  --   3  --  --  19  --  --  22  --  --  --  --  --  --  --  13  --  16  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 1, 0, 2};
  int const Spreimage_end[k] = {1, 4, 0, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (M[ 0] = Spreimage_start[M[ 1]]; M[ 0] < Spreimage_end[M[ 1]]; M[ 0] += 2)   // M[ 0] in s^{-1}[{M[ 1]}]
  for (M[ 5] = Spreimage_start[M[ 1]]; M[ 5] < Spreimage_end[M[ 1]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[ 1]}]
  for (M[ 2] = Spreimage_start[M[ 4]]; M[ 2] < Spreimage_end[M[ 4]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[ 4]}]
  for (M[ 3] = Spreimage_start[M[ 4]]; M[ 3] < Spreimage_end[M[ 4]]; M[ 3] += 2)   // M[ 3] in s^{-1}[{M[ 4]}]
  for (M[ 6] = Spreimage_start[M[ 7]]; M[ 6] < Spreimage_end[M[ 7]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[ 7]}]
  for (M[19] = Spreimage_start[M[ 7]]; M[19] < Spreimage_end[M[ 7]]; M[19] += 2)   // M[19] in s^{-1}[{M[ 7]}]
  for (M[ 8] = Spreimage_start[M[10]]; M[ 8] < Spreimage_end[M[10]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[10]}]
  for (M[22] = Spreimage_start[M[10]]; M[22] < Spreimage_end[M[10]]; M[22] += 2)   // M[22] in s^{-1}[{M[10]}]
  for (M[12] = Spreimage_start[M[18]]; M[12] < Spreimage_end[M[18]]; M[12] += 2)   // M[12] in s^{-1}[{M[18]}]
  for (M[13] = Spreimage_start[M[18]]; M[13] < Spreimage_end[M[18]]; M[13] += 2)   // M[13] in s^{-1}[{M[18]}]
  for (M[14] = Spreimage_start[M[20]]; M[14] < Spreimage_end[M[20]]; M[14] += 2)   // M[14] in s^{-1}[{M[20]}]
  for (M[16] = Spreimage_start[M[20]]; M[16] < Spreimage_end[M[20]]; M[16] += 2)   // M[16] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu31bicent()
// compute f* for all majority functions f commuting with the function u31
/*
Operation u31 = 0133 has image {0, 1, 3}      */
// s restricted to its image is a permutation.
// s(2) = s(3) = 3, i.e., u = 2, v = 3, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 
// 1:  1, 
// 2:  
// 3:  2, 3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 1, 3) <1>
// Tuple (0, 1, 3)  <1> |--> (0, 1, 3) <1>
// Tuple (0, 2, 1)  <2> |--> (0, 3, 1) <4>
// Tuple (0, 2, 3)  <3> |--> (0, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (0, 3, 1) <4>
// Tuple (0, 3, 2)  <5> |--> (0, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (1, 0, 3) <7>
// Tuple (1, 0, 3)  <7> |--> (1, 0, 3) <7>
// Tuple (1, 2, 0)  <8> |--> (1, 3, 0) <10>
// Tuple (1, 2, 3)  <9> |--> (1, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (1, 3, 0) <10>
// Tuple (1, 3, 2) <11> |--> (1, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (3, 0, 1) <18>
// Tuple (2, 0, 3) <13> |--> (3, 0, 3) --> s^-1(3) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (3, 1, 0) <20>
// Tuple (2, 1, 3) <15> |--> (3, 1, 3) --> s^-1(3) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (3, 3, 0) --> s^-1(3) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (3, 3, 1) --> s^-1(3) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (3, 0, 1) <18>
// Tuple (3, 0, 2) <19> |--> (3, 0, 3) --> s^-1(3) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (3, 1, 0) <20>
// Tuple (3, 1, 2) <21> |--> (3, 1, 3) --> s^-1(3) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (3, 3, 0) --> s^-1(3) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (3, 3, 1) --> s^-1(3) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   0  --  --   2  --  --   6  --  --   8  --  --  --  --  --  --  --  12  --  14  --  --  --
//  --   1  --  --   4  --  --   7  --  --  10  --  --  --  --  --  --  --  18  --  20  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 3};
  int const Spreimage_start[k] = {0, 1, 0, 2};
  int const Spreimage_end[k] = {1, 2, 0, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (int i1 = 0; i1 < 3; ++i1){M[ 1] = imageS[i1];   // M[ 1] in {0, 1, 3}
  for (M[ 0] = Spreimage_start[M[ 1]]; M[ 0] < Spreimage_end[M[ 1]]; M[ 0] += 1)   // M[ 0] in s^{-1}[{M[ 1]}]
  for (int i4 = 0; i4 < 3; ++i4){M[ 4] = imageS[i4];   // M[ 4] in {0, 1, 3}
  for (M[ 2] = Spreimage_start[M[ 4]]; M[ 2] < Spreimage_end[M[ 4]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[ 4]}]
  for (int i7 = 0; i7 < 3; ++i7){M[ 7] = imageS[i7];   // M[ 7] in {0, 1, 3}
  for (M[ 6] = Spreimage_start[M[ 7]]; M[ 6] < Spreimage_end[M[ 7]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[ 7]}]
  for (int i10 = 0; i10 < 3; ++i10){M[10] = imageS[i10];   // M[10] in {0, 1, 3}
  for (M[ 8] = Spreimage_start[M[10]]; M[ 8] < Spreimage_end[M[10]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[10]}]
  for (int i18 = 0; i18 < 3; ++i18){M[18] = imageS[i18];   // M[18] in {0, 1, 3}
  for (M[12] = Spreimage_start[M[18]]; M[12] < Spreimage_end[M[18]]; M[12] += 1)   // M[12] in s^{-1}[{M[18]}]
  for (int i20 = 0; i20 < 3; ++i20){M[20] = imageS[i20];   // M[20] in {0, 1, 3}
  for (M[14] = Spreimage_start[M[20]]; M[14] < Spreimage_end[M[20]]; M[14] += 1)   // M[14] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}
}
void testu33bicent()
// compute f* for all majority functions f commuting with the function u33
/*
Operation u33 = 0201 has image {0, 1, 2}      */
// s restricted to its image is not a permutation.
// s(0) = s(2) = 0, i.e., u = 0, v = 2, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 2, 
// 1:  3, 
// 2:  1, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 2, 0) --> s^-1(0) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (0, 2, 1) <2>
// Tuple (0, 2, 1)  <2> |--> (0, 0, 2) --> s^-1(0) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (0, 0, 1) --> s^-1(0) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (0, 1, 2) <0>
// Tuple (0, 3, 2)  <5> |--> (0, 1, 0) --> s^-1(0) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (2, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (2, 0, 1) <12>
// Tuple (1, 2, 0)  <8> |--> (2, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (2, 0, 1) <12>
// Tuple (1, 3, 0) <10> |--> (2, 1, 0) <14>
// Tuple (1, 3, 2) <11> |--> (2, 1, 0) <14>
// Tuple (2, 0, 1) <12> |--> (0, 0, 2) --> s^-1(0) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (0, 0, 1) --> s^-1(0) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (0, 2, 0) --> s^-1(0) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (0, 2, 1) <2>
// Tuple (2, 3, 0) <16> |--> (0, 1, 0) --> s^-1(0) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (0, 1, 2) <0>
// Tuple (3, 0, 1) <18> |--> (1, 0, 2) <6>
// Tuple (3, 0, 2) <19> |--> (1, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (1, 2, 0) <8>
// Tuple (3, 1, 2) <21> |--> (1, 2, 0) <8>
// Tuple (3, 2, 0) <22> |--> (1, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (1, 0, 2) <6>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   4  --   1  --  --  --  18  --  20  --  --  --   7  --  10  --  --  --  --  --  --  --  --  --
//  17  --  15  --  --  --  23  --  21  --  --  --   9  --  11  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 3, 1, 0};
  int const Spreimage_end[k] = {3, 4, 2, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (M[ 4] = Spreimage_start[M[ 0]]; M[ 4] < Spreimage_end[M[ 0]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[ 0]}]
  for (M[17] = Spreimage_start[M[ 0]]; M[17] < Spreimage_end[M[ 0]]; M[17] += 2)   // M[17] in s^{-1}[{M[ 0]}]
  for (M[ 1] = Spreimage_start[M[ 2]]; M[ 1] < Spreimage_end[M[ 2]]; M[ 1] += 2)   // M[ 1] in s^{-1}[{M[ 2]}]
  for (M[15] = Spreimage_start[M[ 2]]; M[15] < Spreimage_end[M[ 2]]; M[15] += 2)   // M[15] in s^{-1}[{M[ 2]}]
  for (M[18] = Spreimage_start[M[ 6]]; M[18] < Spreimage_end[M[ 6]]; M[18] += 2)   // M[18] in s^{-1}[{M[ 6]}]
  for (M[23] = Spreimage_start[M[ 6]]; M[23] < Spreimage_end[M[ 6]]; M[23] += 2)   // M[23] in s^{-1}[{M[ 6]}]
  for (M[20] = Spreimage_start[M[ 8]]; M[20] < Spreimage_end[M[ 8]]; M[20] += 2)   // M[20] in s^{-1}[{M[ 8]}]
  for (M[21] = Spreimage_start[M[ 8]]; M[21] < Spreimage_end[M[ 8]]; M[21] += 2)   // M[21] in s^{-1}[{M[ 8]}]
  for (M[ 7] = Spreimage_start[M[12]]; M[ 7] < Spreimage_end[M[12]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[12]}]
  for (M[ 9] = Spreimage_start[M[12]]; M[ 9] < Spreimage_end[M[12]]; M[ 9] += 2)   // M[ 9] in s^{-1}[{M[12]}]
  for (M[10] = Spreimage_start[M[14]]; M[10] < Spreimage_end[M[14]]; M[10] += 2)   // M[10] in s^{-1}[{M[14]}]
  for (M[11] = Spreimage_start[M[14]]; M[11] < Spreimage_end[M[14]]; M[11] += 2)   // M[11] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu35bicent()
// compute f* for all majority functions f commuting with the function u35
/*
Operation u35 = 0203 has image {0, 2, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(2) = 0, i.e., u = 0, v = 2, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 2, 
// 1:  
// 2:  1, 
// 3:  3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 2, 0) --> s^-1(0) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (0, 2, 3) <3>
// Tuple (0, 2, 1)  <2> |--> (0, 0, 2) --> s^-1(0) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (0, 0, 3) --> s^-1(0) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (0, 3, 2) <5>
// Tuple (0, 3, 2)  <5> |--> (0, 3, 0) --> s^-1(0) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (2, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (2, 0, 3) <13>
// Tuple (1, 2, 0)  <8> |--> (2, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (2, 0, 3) <13>
// Tuple (1, 3, 0) <10> |--> (2, 3, 0) <16>
// Tuple (1, 3, 2) <11> |--> (2, 3, 0) <16>
// Tuple (2, 0, 1) <12> |--> (0, 0, 2) --> s^-1(0) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (0, 0, 3) --> s^-1(0) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (0, 2, 0) --> s^-1(0) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (0, 2, 3) <3>
// Tuple (2, 3, 0) <16> |--> (0, 3, 0) --> s^-1(0) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (0, 3, 2) <5>
// Tuple (3, 0, 1) <18> |--> (3, 0, 2) <19>
// Tuple (3, 0, 2) <19> |--> (3, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (3, 2, 0) <22>
// Tuple (3, 1, 2) <21> |--> (3, 2, 0) <22>
// Tuple (3, 2, 0) <22> |--> (3, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (3, 0, 2) <19>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   1  --   4  --  --  --  --  --  --  --   7  --  --  10  --  --  18  --  --  20  --
//  --  --  --  15  --  17  --  --  --  --  --  --  --   9  --  --  11  --  --  23  --  --  21  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 0, 1, 3};
  int const Spreimage_end[k] = {3, 0, 2, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (M[ 1] = Spreimage_start[M[ 3]]; M[ 1] < Spreimage_end[M[ 3]]; M[ 1] += 2)   // M[ 1] in s^{-1}[{M[ 3]}]
  for (M[15] = Spreimage_start[M[ 3]]; M[15] < Spreimage_end[M[ 3]]; M[15] += 2)   // M[15] in s^{-1}[{M[ 3]}]
  for (M[ 4] = Spreimage_start[M[ 5]]; M[ 4] < Spreimage_end[M[ 5]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[ 5]}]
  for (M[17] = Spreimage_start[M[ 5]]; M[17] < Spreimage_end[M[ 5]]; M[17] += 2)   // M[17] in s^{-1}[{M[ 5]}]
  for (M[ 7] = Spreimage_start[M[13]]; M[ 7] < Spreimage_end[M[13]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[13]}]
  for (M[ 9] = Spreimage_start[M[13]]; M[ 9] < Spreimage_end[M[13]]; M[ 9] += 2)   // M[ 9] in s^{-1}[{M[13]}]
  for (M[10] = Spreimage_start[M[16]]; M[10] < Spreimage_end[M[16]]; M[10] += 2)   // M[10] in s^{-1}[{M[16]}]
  for (M[11] = Spreimage_start[M[16]]; M[11] < Spreimage_end[M[16]]; M[11] += 2)   // M[11] in s^{-1}[{M[16]}]
  for (M[18] = Spreimage_start[M[19]]; M[18] < Spreimage_end[M[19]]; M[18] += 2)   // M[18] in s^{-1}[{M[19]}]
  for (M[23] = Spreimage_start[M[19]]; M[23] < Spreimage_end[M[19]]; M[23] += 2)   // M[23] in s^{-1}[{M[19]}]
  for (M[20] = Spreimage_start[M[22]]; M[20] < Spreimage_end[M[22]]; M[20] += 2)   // M[20] in s^{-1}[{M[22]}]
  for (M[21] = Spreimage_start[M[22]]; M[21] < Spreimage_end[M[22]]; M[21] += 2)   // M[21] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu36bicent()
// compute f* for all majority functions f commuting with the function u36
/*
Operation u36 = 0210 has image {0, 1, 2}      */
// s restricted to its image is a permutation.
// s(0) = s(3) = 0, i.e., u = 0, v = 3, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 3, 
// 1:  2, 
// 2:  1, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 2, 1) <2>
// Tuple (0, 1, 3)  <1> |--> (0, 2, 0) --> s^-1(0) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (0, 1, 2) <0>
// Tuple (0, 2, 3)  <3> |--> (0, 1, 0) --> s^-1(0) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (0, 0, 2) --> s^-1(0) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (0, 0, 1) --> s^-1(0) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (2, 0, 1) <12>
// Tuple (1, 0, 3)  <7> |--> (2, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (2, 1, 0) <14>
// Tuple (1, 2, 3)  <9> |--> (2, 1, 0) <14>
// Tuple (1, 3, 0) <10> |--> (2, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (2, 0, 1) <12>
// Tuple (2, 0, 1) <12> |--> (1, 0, 2) <6>
// Tuple (2, 0, 3) <13> |--> (1, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (1, 2, 0) <8>
// Tuple (2, 1, 3) <15> |--> (1, 2, 0) <8>
// Tuple (2, 3, 0) <16> |--> (1, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (1, 0, 2) <6>
// Tuple (3, 0, 1) <18> |--> (0, 0, 2) --> s^-1(0) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (0, 0, 1) --> s^-1(0) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (0, 2, 0) --> s^-1(0) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (0, 2, 1) <2>
// Tuple (3, 2, 0) <22> |--> (0, 1, 0) --> s^-1(0) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (0, 1, 2) <0>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   2  --   0  --  --  --  12  --  14  --  --  --   6  --   8  --  --  --  --  --  --  --  --  --
//  23  --  21  --  --  --  17  --  15  --  --  --  11  --   9  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 2};
  int const Spreimage_start[k] = {0, 2, 1, 0};
  int const Spreimage_end[k] = {4, 3, 2, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (int i0 = 0; i0 < 3; ++i0){M[ 0] = imageS[i0];   // M[ 0] in {0, 1, 2}
  for (M[23] = Spreimage_start[M[ 0]]; M[23] < Spreimage_end[M[ 0]]; M[23] += 3)   // M[23] in s^{-1}[{M[ 0]}]
  for (M[ 2] = Spreimage_start[M[ 0]]; M[ 2] < Spreimage_end[M[ 0]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[ 0]}]
  for (M[21] = Spreimage_start[M[ 2]]; M[21] < Spreimage_end[M[ 2]]; M[21] += 3)   // M[21] in s^{-1}[{M[ 2]}]
  for (int i6 = 0; i6 < 3; ++i6){M[ 6] = imageS[i6];   // M[ 6] in {0, 1, 2}
  for (M[17] = Spreimage_start[M[ 6]]; M[17] < Spreimage_end[M[ 6]]; M[17] += 3)   // M[17] in s^{-1}[{M[ 6]}]
  for (M[12] = Spreimage_start[M[ 6]]; M[12] < Spreimage_end[M[ 6]]; M[12] += 3)   // M[12] in s^{-1}[{M[ 6]}]
  for (M[11] = Spreimage_start[M[12]]; M[11] < Spreimage_end[M[12]]; M[11] += 3)   // M[11] in s^{-1}[{M[12]}]
  for (int i8 = 0; i8 < 3; ++i8){M[ 8] = imageS[i8];   // M[ 8] in {0, 1, 2}
  for (M[15] = Spreimage_start[M[ 8]]; M[15] < Spreimage_end[M[ 8]]; M[15] += 3)   // M[15] in s^{-1}[{M[ 8]}]
  for (M[14] = Spreimage_start[M[ 8]]; M[14] < Spreimage_end[M[ 8]]; M[14] += 3)   // M[14] in s^{-1}[{M[ 8]}]
  for (M[ 9] = Spreimage_start[M[14]]; M[ 9] < Spreimage_end[M[14]]; M[ 9] += 3)   // M[ 9] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu37bicent()
// compute f* for all majority functions f commuting with the function u37
/*
Operation u37 = 0211 has image {0, 1, 2}      */
// s restricted to its image is a permutation.
// s(2) = s(3) = 1, i.e., u = 2, v = 3, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 
// 1:  2, 3, 
// 2:  1, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 2, 1) <2>
// Tuple (0, 1, 3)  <1> |--> (0, 2, 1) <2>
// Tuple (0, 2, 1)  <2> |--> (0, 1, 2) <0>
// Tuple (0, 2, 3)  <3> |--> (0, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (0, 1, 2) <0>
// Tuple (0, 3, 2)  <5> |--> (0, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (2, 0, 1) <12>
// Tuple (1, 0, 3)  <7> |--> (2, 0, 1) <12>
// Tuple (1, 2, 0)  <8> |--> (2, 1, 0) <14>
// Tuple (1, 2, 3)  <9> |--> (2, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (2, 1, 0) <14>
// Tuple (1, 3, 2) <11> |--> (2, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (1, 0, 2) <6>
// Tuple (2, 0, 3) <13> |--> (1, 0, 1) --> s^-1(1) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (1, 2, 0) <8>
// Tuple (2, 1, 3) <15> |--> (1, 2, 1) --> s^-1(1) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (1, 1, 0) --> s^-1(1) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (1, 1, 2) --> s^-1(1) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (1, 0, 2) <6>
// Tuple (3, 0, 2) <19> |--> (1, 0, 1) --> s^-1(1) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (1, 2, 0) <8>
// Tuple (3, 1, 2) <21> |--> (1, 2, 1) --> s^-1(1) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (1, 1, 0) --> s^-1(1) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (1, 1, 2) --> s^-1(1) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   2  --   0  --  --  --  12  --  14  --  --  --   6  --   8  --  --  --  --  --  --  --  --  --
//   4  --   1  --  --  --  18  --  20  --  --  --   7  --  10  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 2};
  int const Spreimage_start[k] = {0, 2, 1, 0};
  int const Spreimage_end[k] = {1, 4, 2, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (int i0 = 0; i0 < 3; ++i0){M[ 0] = imageS[i0];   // M[ 0] in {0, 1, 2}
  for (M[ 4] = Spreimage_start[M[ 0]]; M[ 4] < Spreimage_end[M[ 0]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[ 0]}]
  for (M[ 2] = Spreimage_start[M[ 0]]; M[ 2] < Spreimage_end[M[ 0]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[ 0]}]
  for (M[ 1] = Spreimage_start[M[ 2]]; M[ 1] < Spreimage_end[M[ 2]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[ 2]}]
  for (int i6 = 0; i6 < 3; ++i6){M[ 6] = imageS[i6];   // M[ 6] in {0, 1, 2}
  for (M[18] = Spreimage_start[M[ 6]]; M[18] < Spreimage_end[M[ 6]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 6]}]
  for (M[12] = Spreimage_start[M[ 6]]; M[12] < Spreimage_end[M[ 6]]; M[12] += 1)   // M[12] in s^{-1}[{M[ 6]}]
  for (M[ 7] = Spreimage_start[M[12]]; M[ 7] < Spreimage_end[M[12]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[12]}]
  for (int i8 = 0; i8 < 3; ++i8){M[ 8] = imageS[i8];   // M[ 8] in {0, 1, 2}
  for (M[20] = Spreimage_start[M[ 8]]; M[20] < Spreimage_end[M[ 8]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 8]}]
  for (M[14] = Spreimage_start[M[ 8]]; M[14] < Spreimage_end[M[ 8]]; M[14] += 1)   // M[14] in s^{-1}[{M[ 8]}]
  for (M[10] = Spreimage_start[M[14]]; M[10] < Spreimage_end[M[14]]; M[10] += 1)   // M[10] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu38bicent()
// compute f* for all majority functions f commuting with the function u38
/*
Operation u38 = 0212 has image {0, 1, 2}      */
// s restricted to its image is a permutation.
// s(1) = s(3) = 2, i.e., u = 1, v = 3, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 
// 1:  2, 
// 2:  1, 3, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 2, 1) <2>
// Tuple (0, 1, 3)  <1> |--> (0, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (0, 1, 2) <0>
// Tuple (0, 2, 3)  <3> |--> (0, 1, 2) <0>
// Tuple (0, 3, 1)  <4> |--> (0, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (0, 2, 1) <2>
// Tuple (1, 0, 2)  <6> |--> (2, 0, 1) <12>
// Tuple (1, 0, 3)  <7> |--> (2, 0, 2) --> s^-1(2) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (2, 1, 0) <14>
// Tuple (1, 2, 3)  <9> |--> (2, 1, 2) --> s^-1(2) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (2, 2, 0) --> s^-1(2) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (2, 2, 1) --> s^-1(2) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (1, 0, 2) <6>
// Tuple (2, 0, 3) <13> |--> (1, 0, 2) <6>
// Tuple (2, 1, 0) <14> |--> (1, 2, 0) <8>
// Tuple (2, 1, 3) <15> |--> (1, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (1, 2, 0) <8>
// Tuple (2, 3, 1) <17> |--> (1, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (2, 0, 2) --> s^-1(2) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (2, 0, 1) <12>
// Tuple (3, 1, 0) <20> |--> (2, 2, 0) --> s^-1(2) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (2, 2, 1) --> s^-1(2) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (2, 1, 0) <14>
// Tuple (3, 2, 1) <23> |--> (2, 1, 2) --> s^-1(2) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   2  --   0  --  --  --  12  --  14  --  --  --   6  --   8  --  --  --  --  --  --  --  --  --
//   3  --   5  --  --  --  13  --  16  --  --  --  19  --  22  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 2};
  int const Spreimage_start[k] = {0, 2, 1, 0};
  int const Spreimage_end[k] = {1, 3, 4, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (int i0 = 0; i0 < 3; ++i0){M[ 0] = imageS[i0];   // M[ 0] in {0, 1, 2}
  for (M[ 3] = Spreimage_start[M[ 0]]; M[ 3] < Spreimage_end[M[ 0]]; M[ 3] += 2)   // M[ 3] in s^{-1}[{M[ 0]}]
  for (M[ 2] = Spreimage_start[M[ 0]]; M[ 2] < Spreimage_end[M[ 0]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[ 0]}]
  for (M[ 5] = Spreimage_start[M[ 2]]; M[ 5] < Spreimage_end[M[ 2]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[ 2]}]
  for (int i6 = 0; i6 < 3; ++i6){M[ 6] = imageS[i6];   // M[ 6] in {0, 1, 2}
  for (M[13] = Spreimage_start[M[ 6]]; M[13] < Spreimage_end[M[ 6]]; M[13] += 2)   // M[13] in s^{-1}[{M[ 6]}]
  for (M[12] = Spreimage_start[M[ 6]]; M[12] < Spreimage_end[M[ 6]]; M[12] += 2)   // M[12] in s^{-1}[{M[ 6]}]
  for (M[19] = Spreimage_start[M[12]]; M[19] < Spreimage_end[M[12]]; M[19] += 2)   // M[19] in s^{-1}[{M[12]}]
  for (int i8 = 0; i8 < 3; ++i8){M[ 8] = imageS[i8];   // M[ 8] in {0, 1, 2}
  for (M[16] = Spreimage_start[M[ 8]]; M[16] < Spreimage_end[M[ 8]]; M[16] += 2)   // M[16] in s^{-1}[{M[ 8]}]
  for (M[14] = Spreimage_start[M[ 8]]; M[14] < Spreimage_end[M[ 8]]; M[14] += 2)   // M[14] in s^{-1}[{M[ 8]}]
  for (M[22] = Spreimage_start[M[14]]; M[22] < Spreimage_end[M[14]]; M[22] += 2)   // M[22] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu41bicent()
// compute f* for all majority functions f commuting with the function u41
/*
Operation u41 = 0221 has image {0, 1, 2}      */
// s restricted to its image is not a permutation.
// s(1) = s(2) = 2, i.e., u = 1, v = 2, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 
// 1:  3, 
// 2:  1, 2, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 2, 2) --> s^-1(2) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (0, 2, 1) <2>
// Tuple (0, 2, 1)  <2> |--> (0, 2, 2) --> s^-1(2) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (0, 2, 1) <2>
// Tuple (0, 3, 1)  <4> |--> (0, 1, 2) <0>
// Tuple (0, 3, 2)  <5> |--> (0, 1, 2) <0>
// Tuple (1, 0, 2)  <6> |--> (2, 0, 2) --> s^-1(2) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (2, 0, 1) <12>
// Tuple (1, 2, 0)  <8> |--> (2, 2, 0) --> s^-1(2) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (2, 2, 1) --> s^-1(2) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (2, 1, 0) <14>
// Tuple (1, 3, 2) <11> |--> (2, 1, 2) --> s^-1(2) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (2, 0, 2) --> s^-1(2) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (2, 0, 1) <12>
// Tuple (2, 1, 0) <14> |--> (2, 2, 0) --> s^-1(2) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (2, 2, 1) --> s^-1(2) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (2, 1, 0) <14>
// Tuple (2, 3, 1) <17> |--> (2, 1, 2) --> s^-1(2) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (1, 0, 2) <6>
// Tuple (3, 0, 2) <19> |--> (1, 0, 2) <6>
// Tuple (3, 1, 0) <20> |--> (1, 2, 0) <8>
// Tuple (3, 1, 2) <21> |--> (1, 2, 2) --> s^-1(2) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (1, 2, 0) <8>
// Tuple (3, 2, 1) <23> |--> (1, 2, 2) --> s^-1(2) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   4  --   1  --  --  --  18  --  20  --  --  --   7  --  10  --  --  --  --  --  --  --  --  --
//   5  --   3  --  --  --  19  --  22  --  --  --  13  --  16  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 3, 1, 0};
  int const Spreimage_end[k] = {1, 4, 3, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (M[ 4] = Spreimage_start[M[ 0]]; M[ 4] < Spreimage_end[M[ 0]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[ 0]}]
  for (M[ 5] = Spreimage_start[M[ 0]]; M[ 5] < Spreimage_end[M[ 0]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[ 0]}]
  for (M[ 1] = Spreimage_start[M[ 2]]; M[ 1] < Spreimage_end[M[ 2]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[ 2]}]
  for (M[ 3] = Spreimage_start[M[ 2]]; M[ 3] < Spreimage_end[M[ 2]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[ 2]}]
  for (M[18] = Spreimage_start[M[ 6]]; M[18] < Spreimage_end[M[ 6]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 6]}]
  for (M[19] = Spreimage_start[M[ 6]]; M[19] < Spreimage_end[M[ 6]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 6]}]
  for (M[20] = Spreimage_start[M[ 8]]; M[20] < Spreimage_end[M[ 8]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 8]}]
  for (M[22] = Spreimage_start[M[ 8]]; M[22] < Spreimage_end[M[ 8]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 8]}]
  for (M[ 7] = Spreimage_start[M[12]]; M[ 7] < Spreimage_end[M[12]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[12]}]
  for (M[13] = Spreimage_start[M[12]]; M[13] < Spreimage_end[M[12]]; M[13] += 1)   // M[13] in s^{-1}[{M[12]}]
  for (M[10] = Spreimage_start[M[14]]; M[10] < Spreimage_end[M[14]]; M[10] += 1)   // M[10] in s^{-1}[{M[14]}]
  for (M[16] = Spreimage_start[M[14]]; M[16] < Spreimage_end[M[14]]; M[16] += 1)   // M[16] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu43bicent()
// compute f* for all majority functions f commuting with the function u43
/*
Operation u43 = 0223 has image {0, 2, 3}      */
// s restricted to its image is a permutation.
// s(1) = s(2) = 2, i.e., u = 1, v = 2, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 
// 1:  
// 2:  1, 2, 
// 3:  3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 2, 2) --> s^-1(2) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (0, 2, 3) <3>
// Tuple (0, 2, 1)  <2> |--> (0, 2, 2) --> s^-1(2) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (0, 2, 3) <3>
// Tuple (0, 3, 1)  <4> |--> (0, 3, 2) <5>
// Tuple (0, 3, 2)  <5> |--> (0, 3, 2) <5>
// Tuple (1, 0, 2)  <6> |--> (2, 0, 2) --> s^-1(2) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (2, 0, 3) <13>
// Tuple (1, 2, 0)  <8> |--> (2, 2, 0) --> s^-1(2) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (2, 2, 3) --> s^-1(2) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (2, 3, 0) <16>
// Tuple (1, 3, 2) <11> |--> (2, 3, 2) --> s^-1(2) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (2, 0, 2) --> s^-1(2) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (2, 0, 3) <13>
// Tuple (2, 1, 0) <14> |--> (2, 2, 0) --> s^-1(2) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (2, 2, 3) --> s^-1(2) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (2, 3, 0) <16>
// Tuple (2, 3, 1) <17> |--> (2, 3, 2) --> s^-1(2) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (3, 0, 2) <19>
// Tuple (3, 0, 2) <19> |--> (3, 0, 2) <19>
// Tuple (3, 1, 0) <20> |--> (3, 2, 0) <22>
// Tuple (3, 1, 2) <21> |--> (3, 2, 2) --> s^-1(2) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (3, 2, 0) <22>
// Tuple (3, 2, 1) <23> |--> (3, 2, 2) --> s^-1(2) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   1  --   4  --  --  --  --  --  --  --   7  --  --  10  --  --  18  --  --  20  --
//  --  --  --   3  --   5  --  --  --  --  --  --  --  13  --  --  16  --  --  19  --  --  22  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 2, 3};
  int const Spreimage_start[k] = {0, 0, 1, 3};
  int const Spreimage_end[k] = {1, 0, 3, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (int i3 = 0; i3 < 3; ++i3){M[ 3] = imageS[i3];   // M[ 3] in {0, 2, 3}
  for (M[ 1] = Spreimage_start[M[ 3]]; M[ 1] < Spreimage_end[M[ 3]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[ 3]}]
  for (int i5 = 0; i5 < 3; ++i5){M[ 5] = imageS[i5];   // M[ 5] in {0, 2, 3}
  for (M[ 4] = Spreimage_start[M[ 5]]; M[ 4] < Spreimage_end[M[ 5]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[ 5]}]
  for (int i13 = 0; i13 < 3; ++i13){M[13] = imageS[i13];   // M[13] in {0, 2, 3}
  for (M[ 7] = Spreimage_start[M[13]]; M[ 7] < Spreimage_end[M[13]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[13]}]
  for (int i16 = 0; i16 < 3; ++i16){M[16] = imageS[i16];   // M[16] in {0, 2, 3}
  for (M[10] = Spreimage_start[M[16]]; M[10] < Spreimage_end[M[16]]; M[10] += 1)   // M[10] in s^{-1}[{M[16]}]
  for (int i19 = 0; i19 < 3; ++i19){M[19] = imageS[i19];   // M[19] in {0, 2, 3}
  for (M[18] = Spreimage_start[M[19]]; M[18] < Spreimage_end[M[19]]; M[18] += 1)   // M[18] in s^{-1}[{M[19]}]
  for (int i22 = 0; i22 < 3; ++i22){M[22] = imageS[i22];   // M[22] in {0, 2, 3}
  for (M[20] = Spreimage_start[M[22]]; M[20] < Spreimage_end[M[22]]; M[20] += 1)   // M[20] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}
}
void testu44bicent()
// compute f* for all majority functions f commuting with the function u44
/*
Operation u44 = 0230 has image {0, 2, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(3) = 0, i.e., u = 0, v = 3, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 3, 
// 1:  
// 2:  1, 
// 3:  2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 2, 3) <3>
// Tuple (0, 1, 3)  <1> |--> (0, 2, 0) --> s^-1(0) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (0, 3, 2) <5>
// Tuple (0, 2, 3)  <3> |--> (0, 3, 0) --> s^-1(0) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (0, 0, 2) --> s^-1(0) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (0, 0, 3) --> s^-1(0) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (2, 0, 3) <13>
// Tuple (1, 0, 3)  <7> |--> (2, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (2, 3, 0) <16>
// Tuple (1, 2, 3)  <9> |--> (2, 3, 0) <16>
// Tuple (1, 3, 0) <10> |--> (2, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (2, 0, 3) <13>
// Tuple (2, 0, 1) <12> |--> (3, 0, 2) <19>
// Tuple (2, 0, 3) <13> |--> (3, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (3, 2, 0) <22>
// Tuple (2, 1, 3) <15> |--> (3, 2, 0) <22>
// Tuple (2, 3, 0) <16> |--> (3, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (3, 0, 2) <19>
// Tuple (3, 0, 1) <18> |--> (0, 0, 2) --> s^-1(0) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (0, 0, 3) --> s^-1(0) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (0, 2, 0) --> s^-1(0) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (0, 2, 3) <3>
// Tuple (3, 2, 0) <22> |--> (0, 3, 0) --> s^-1(0) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (0, 3, 2) <5>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   0  --   2  --  --  --  --  --  --  --   6  --  --   8  --  --  12  --  --  14  --
//  --  --  --  21  --  23  --  --  --  --  --  --  --  11  --  --   9  --  --  17  --  --  15  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 0, 1, 2};
  int const Spreimage_end[k] = {4, 0, 2, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (M[ 0] = Spreimage_start[M[ 3]]; M[ 0] < Spreimage_end[M[ 3]]; M[ 0] += 3)   // M[ 0] in s^{-1}[{M[ 3]}]
  for (M[21] = Spreimage_start[M[ 3]]; M[21] < Spreimage_end[M[ 3]]; M[21] += 3)   // M[21] in s^{-1}[{M[ 3]}]
  for (M[ 2] = Spreimage_start[M[ 5]]; M[ 2] < Spreimage_end[M[ 5]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[ 5]}]
  for (M[23] = Spreimage_start[M[ 5]]; M[23] < Spreimage_end[M[ 5]]; M[23] += 3)   // M[23] in s^{-1}[{M[ 5]}]
  for (M[ 6] = Spreimage_start[M[13]]; M[ 6] < Spreimage_end[M[13]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[13]}]
  for (M[11] = Spreimage_start[M[13]]; M[11] < Spreimage_end[M[13]]; M[11] += 3)   // M[11] in s^{-1}[{M[13]}]
  for (M[ 8] = Spreimage_start[M[16]]; M[ 8] < Spreimage_end[M[16]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[16]}]
  for (M[ 9] = Spreimage_start[M[16]]; M[ 9] < Spreimage_end[M[16]]; M[ 9] += 3)   // M[ 9] in s^{-1}[{M[16]}]
  for (M[12] = Spreimage_start[M[19]]; M[12] < Spreimage_end[M[19]]; M[12] += 3)   // M[12] in s^{-1}[{M[19]}]
  for (M[17] = Spreimage_start[M[19]]; M[17] < Spreimage_end[M[19]]; M[17] += 3)   // M[17] in s^{-1}[{M[19]}]
  for (M[14] = Spreimage_start[M[22]]; M[14] < Spreimage_end[M[22]]; M[14] += 3)   // M[14] in s^{-1}[{M[22]}]
  for (M[15] = Spreimage_start[M[22]]; M[15] < Spreimage_end[M[22]]; M[15] += 3)   // M[15] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu46bicent()
// compute f* for all majority functions f commuting with the function u46
/*
Operation u46 = 0232 has image {0, 2, 3}      */
// s restricted to its image is a permutation.
// s(1) = s(3) = 2, i.e., u = 1, v = 3, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 
// 1:  
// 2:  1, 3, 
// 3:  2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 2, 3) <3>
// Tuple (0, 1, 3)  <1> |--> (0, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (0, 3, 2) <5>
// Tuple (0, 2, 3)  <3> |--> (0, 3, 2) <5>
// Tuple (0, 3, 1)  <4> |--> (0, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (0, 2, 3) <3>
// Tuple (1, 0, 2)  <6> |--> (2, 0, 3) <13>
// Tuple (1, 0, 3)  <7> |--> (2, 0, 2) --> s^-1(2) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (2, 3, 0) <16>
// Tuple (1, 2, 3)  <9> |--> (2, 3, 2) --> s^-1(2) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (2, 2, 0) --> s^-1(2) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (2, 2, 3) --> s^-1(2) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (3, 0, 2) <19>
// Tuple (2, 0, 3) <13> |--> (3, 0, 2) <19>
// Tuple (2, 1, 0) <14> |--> (3, 2, 0) <22>
// Tuple (2, 1, 3) <15> |--> (3, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (3, 2, 0) <22>
// Tuple (2, 3, 1) <17> |--> (3, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (2, 0, 2) --> s^-1(2) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (2, 0, 3) <13>
// Tuple (3, 1, 0) <20> |--> (2, 2, 0) --> s^-1(2) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (2, 2, 3) --> s^-1(2) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (2, 3, 0) <16>
// Tuple (3, 2, 1) <23> |--> (2, 3, 2) --> s^-1(2) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   0  --   2  --  --  --  --  --  --  --   6  --  --   8  --  --  12  --  --  14  --
//  --  --  --   5  --   3  --  --  --  --  --  --  --  19  --  --  22  --  --  13  --  --  16  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 2, 3};
  int const Spreimage_start[k] = {0, 0, 1, 2};
  int const Spreimage_end[k] = {1, 0, 4, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (int i3 = 0; i3 < 3; ++i3){M[ 3] = imageS[i3];   // M[ 3] in {0, 2, 3}
  for (M[ 0] = Spreimage_start[M[ 3]]; M[ 0] < Spreimage_end[M[ 3]]; M[ 0] += 2)   // M[ 0] in s^{-1}[{M[ 3]}]
  for (M[ 5] = Spreimage_start[M[ 3]]; M[ 5] < Spreimage_end[M[ 3]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[ 3]}]
  for (M[ 2] = Spreimage_start[M[ 5]]; M[ 2] < Spreimage_end[M[ 5]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[ 5]}]
  for (int i13 = 0; i13 < 3; ++i13){M[13] = imageS[i13];   // M[13] in {0, 2, 3}
  for (M[ 6] = Spreimage_start[M[13]]; M[ 6] < Spreimage_end[M[13]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[13]}]
  for (M[19] = Spreimage_start[M[13]]; M[19] < Spreimage_end[M[13]]; M[19] += 2)   // M[19] in s^{-1}[{M[13]}]
  for (M[12] = Spreimage_start[M[19]]; M[12] < Spreimage_end[M[19]]; M[12] += 2)   // M[12] in s^{-1}[{M[19]}]
  for (int i16 = 0; i16 < 3; ++i16){M[16] = imageS[i16];   // M[16] in {0, 2, 3}
  for (M[ 8] = Spreimage_start[M[16]]; M[ 8] < Spreimage_end[M[16]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[16]}]
  for (M[22] = Spreimage_start[M[16]]; M[22] < Spreimage_end[M[16]]; M[22] += 2)   // M[22] in s^{-1}[{M[16]}]
  for (M[14] = Spreimage_start[M[22]]; M[14] < Spreimage_end[M[22]]; M[14] += 2)   // M[14] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu47bicent()
// compute f* for all majority functions f commuting with the function u47
/*
Operation u47 = 0233 has image {0, 2, 3}      */
// s restricted to its image is not a permutation.
// s(2) = s(3) = 3, i.e., u = 2, v = 3, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 
// 1:  
// 2:  1, 
// 3:  2, 3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 2, 3) <3>
// Tuple (0, 1, 3)  <1> |--> (0, 2, 3) <3>
// Tuple (0, 2, 1)  <2> |--> (0, 3, 2) <5>
// Tuple (0, 2, 3)  <3> |--> (0, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (0, 3, 2) <5>
// Tuple (0, 3, 2)  <5> |--> (0, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (2, 0, 3) <13>
// Tuple (1, 0, 3)  <7> |--> (2, 0, 3) <13>
// Tuple (1, 2, 0)  <8> |--> (2, 3, 0) <16>
// Tuple (1, 2, 3)  <9> |--> (2, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (2, 3, 0) <16>
// Tuple (1, 3, 2) <11> |--> (2, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (3, 0, 2) <19>
// Tuple (2, 0, 3) <13> |--> (3, 0, 3) --> s^-1(3) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (3, 2, 0) <22>
// Tuple (2, 1, 3) <15> |--> (3, 2, 3) --> s^-1(3) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (3, 3, 0) --> s^-1(3) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (3, 3, 2) --> s^-1(3) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (3, 0, 2) <19>
// Tuple (3, 0, 2) <19> |--> (3, 0, 3) --> s^-1(3) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (3, 2, 0) <22>
// Tuple (3, 1, 2) <21> |--> (3, 2, 3) --> s^-1(3) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (3, 3, 0) --> s^-1(3) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (3, 3, 2) --> s^-1(3) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   0  --   2  --  --  --  --  --  --  --   6  --  --   8  --  --  12  --  --  14  --
//  --  --  --   1  --   4  --  --  --  --  --  --  --   7  --  --  10  --  --  18  --  --  20  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 0, 1, 2};
  int const Spreimage_end[k] = {1, 0, 2, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (M[ 0] = Spreimage_start[M[ 3]]; M[ 0] < Spreimage_end[M[ 3]]; M[ 0] += 1)   // M[ 0] in s^{-1}[{M[ 3]}]
  for (M[ 1] = Spreimage_start[M[ 3]]; M[ 1] < Spreimage_end[M[ 3]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[ 3]}]
  for (M[ 2] = Spreimage_start[M[ 5]]; M[ 2] < Spreimage_end[M[ 5]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[ 5]}]
  for (M[ 4] = Spreimage_start[M[ 5]]; M[ 4] < Spreimage_end[M[ 5]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[ 5]}]
  for (M[ 6] = Spreimage_start[M[13]]; M[ 6] < Spreimage_end[M[13]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[13]}]
  for (M[ 7] = Spreimage_start[M[13]]; M[ 7] < Spreimage_end[M[13]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[13]}]
  for (M[ 8] = Spreimage_start[M[16]]; M[ 8] < Spreimage_end[M[16]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[16]}]
  for (M[10] = Spreimage_start[M[16]]; M[10] < Spreimage_end[M[16]]; M[10] += 1)   // M[10] in s^{-1}[{M[16]}]
  for (M[12] = Spreimage_start[M[19]]; M[12] < Spreimage_end[M[19]]; M[12] += 1)   // M[12] in s^{-1}[{M[19]}]
  for (M[18] = Spreimage_start[M[19]]; M[18] < Spreimage_end[M[19]]; M[18] += 1)   // M[18] in s^{-1}[{M[19]}]
  for (M[14] = Spreimage_start[M[22]]; M[14] < Spreimage_end[M[22]]; M[14] += 1)   // M[14] in s^{-1}[{M[22]}]
  for (M[20] = Spreimage_start[M[22]]; M[20] < Spreimage_end[M[22]]; M[20] += 1)   // M[20] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu49bicent()
// compute f* for all majority functions f commuting with the function u49
/*
Operation u49 = 0301 has image {0, 1, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(2) = 0, i.e., u = 0, v = 2, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 2, 
// 1:  3, 
// 2:  
// 3:  1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 3, 0) --> s^-1(0) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (0, 3, 1) <4>
// Tuple (0, 2, 1)  <2> |--> (0, 0, 3) --> s^-1(0) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (0, 0, 1) --> s^-1(0) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (0, 1, 3) <1>
// Tuple (0, 3, 2)  <5> |--> (0, 1, 0) --> s^-1(0) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (3, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (3, 0, 1) <18>
// Tuple (1, 2, 0)  <8> |--> (3, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (3, 0, 1) <18>
// Tuple (1, 3, 0) <10> |--> (3, 1, 0) <20>
// Tuple (1, 3, 2) <11> |--> (3, 1, 0) <20>
// Tuple (2, 0, 1) <12> |--> (0, 0, 3) --> s^-1(0) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (0, 0, 1) --> s^-1(0) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (0, 3, 0) --> s^-1(0) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (0, 3, 1) <4>
// Tuple (2, 3, 0) <16> |--> (0, 1, 0) --> s^-1(0) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (0, 1, 3) <1>
// Tuple (3, 0, 1) <18> |--> (1, 0, 3) <7>
// Tuple (3, 0, 2) <19> |--> (1, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (1, 3, 0) <10>
// Tuple (3, 1, 2) <21> |--> (1, 3, 0) <10>
// Tuple (3, 2, 0) <22> |--> (1, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (1, 0, 3) <7>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   4  --  --   1  --  --  18  --  --  20  --  --  --  --  --  --  --   7  --  10  --  --  --
//  --  17  --  --  15  --  --  23  --  --  21  --  --  --  --  --  --  --   9  --  11  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 3};
  int const Spreimage_start[k] = {0, 3, 0, 1};
  int const Spreimage_end[k] = {3, 4, 0, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (int i1 = 0; i1 < 3; ++i1){M[ 1] = imageS[i1];   // M[ 1] in {0, 1, 3}
  for (M[17] = Spreimage_start[M[ 1]]; M[17] < Spreimage_end[M[ 1]]; M[17] += 2)   // M[17] in s^{-1}[{M[ 1]}]
  for (M[ 4] = Spreimage_start[M[ 1]]; M[ 4] < Spreimage_end[M[ 1]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[ 1]}]
  for (M[15] = Spreimage_start[M[ 4]]; M[15] < Spreimage_end[M[ 4]]; M[15] += 2)   // M[15] in s^{-1}[{M[ 4]}]
  for (int i7 = 0; i7 < 3; ++i7){M[ 7] = imageS[i7];   // M[ 7] in {0, 1, 3}
  for (M[23] = Spreimage_start[M[ 7]]; M[23] < Spreimage_end[M[ 7]]; M[23] += 2)   // M[23] in s^{-1}[{M[ 7]}]
  for (M[18] = Spreimage_start[M[ 7]]; M[18] < Spreimage_end[M[ 7]]; M[18] += 2)   // M[18] in s^{-1}[{M[ 7]}]
  for (M[ 9] = Spreimage_start[M[18]]; M[ 9] < Spreimage_end[M[18]]; M[ 9] += 2)   // M[ 9] in s^{-1}[{M[18]}]
  for (int i10 = 0; i10 < 3; ++i10){M[10] = imageS[i10];   // M[10] in {0, 1, 3}
  for (M[21] = Spreimage_start[M[10]]; M[21] < Spreimage_end[M[10]]; M[21] += 2)   // M[21] in s^{-1}[{M[10]}]
  for (M[20] = Spreimage_start[M[10]]; M[20] < Spreimage_end[M[10]]; M[20] += 2)   // M[20] in s^{-1}[{M[10]}]
  for (M[11] = Spreimage_start[M[20]]; M[11] < Spreimage_end[M[20]]; M[11] += 2)   // M[11] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu50bicent()
// compute f* for all majority functions f commuting with the function u50
/*
Operation u50 = 0302 has image {0, 2, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(2) = 0, i.e., u = 0, v = 2, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 2, 
// 1:  
// 2:  3, 
// 3:  1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 3, 0) --> s^-1(0) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (0, 3, 2) <5>
// Tuple (0, 2, 1)  <2> |--> (0, 0, 3) --> s^-1(0) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (0, 0, 2) --> s^-1(0) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (0, 2, 3) <3>
// Tuple (0, 3, 2)  <5> |--> (0, 2, 0) --> s^-1(0) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (3, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (3, 0, 2) <19>
// Tuple (1, 2, 0)  <8> |--> (3, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (3, 0, 2) <19>
// Tuple (1, 3, 0) <10> |--> (3, 2, 0) <22>
// Tuple (1, 3, 2) <11> |--> (3, 2, 0) <22>
// Tuple (2, 0, 1) <12> |--> (0, 0, 3) --> s^-1(0) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (0, 0, 2) --> s^-1(0) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (0, 3, 0) --> s^-1(0) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (0, 3, 2) <5>
// Tuple (2, 3, 0) <16> |--> (0, 2, 0) --> s^-1(0) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (0, 2, 3) <3>
// Tuple (3, 0, 1) <18> |--> (2, 0, 3) <13>
// Tuple (3, 0, 2) <19> |--> (2, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (2, 3, 0) <16>
// Tuple (3, 1, 2) <21> |--> (2, 3, 0) <16>
// Tuple (3, 2, 0) <22> |--> (2, 0, 0) --> s^-1(0) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (2, 0, 3) <13>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   4  --   1  --  --  --  --  --  --  --  18  --  --  20  --  --   7  --  --  10  --
//  --  --  --  17  --  15  --  --  --  --  --  --  --  23  --  --  21  --  --   9  --  --  11  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 0, 3, 1};
  int const Spreimage_end[k] = {3, 0, 4, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (M[ 4] = Spreimage_start[M[ 3]]; M[ 4] < Spreimage_end[M[ 3]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[ 3]}]
  for (M[17] = Spreimage_start[M[ 3]]; M[17] < Spreimage_end[M[ 3]]; M[17] += 2)   // M[17] in s^{-1}[{M[ 3]}]
  for (M[ 1] = Spreimage_start[M[ 5]]; M[ 1] < Spreimage_end[M[ 5]]; M[ 1] += 2)   // M[ 1] in s^{-1}[{M[ 5]}]
  for (M[15] = Spreimage_start[M[ 5]]; M[15] < Spreimage_end[M[ 5]]; M[15] += 2)   // M[15] in s^{-1}[{M[ 5]}]
  for (M[18] = Spreimage_start[M[13]]; M[18] < Spreimage_end[M[13]]; M[18] += 2)   // M[18] in s^{-1}[{M[13]}]
  for (M[23] = Spreimage_start[M[13]]; M[23] < Spreimage_end[M[13]]; M[23] += 2)   // M[23] in s^{-1}[{M[13]}]
  for (M[20] = Spreimage_start[M[16]]; M[20] < Spreimage_end[M[16]]; M[20] += 2)   // M[20] in s^{-1}[{M[16]}]
  for (M[21] = Spreimage_start[M[16]]; M[21] < Spreimage_end[M[16]]; M[21] += 2)   // M[21] in s^{-1}[{M[16]}]
  for (M[ 7] = Spreimage_start[M[19]]; M[ 7] < Spreimage_end[M[19]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[19]}]
  for (M[ 9] = Spreimage_start[M[19]]; M[ 9] < Spreimage_end[M[19]]; M[ 9] += 2)   // M[ 9] in s^{-1}[{M[19]}]
  for (M[10] = Spreimage_start[M[22]]; M[10] < Spreimage_end[M[22]]; M[10] += 2)   // M[10] in s^{-1}[{M[22]}]
  for (M[11] = Spreimage_start[M[22]]; M[11] < Spreimage_end[M[22]]; M[11] += 2)   // M[11] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu52bicent()
// compute f* for all majority functions f commuting with the function u52
/*
Operation u52 = 0310 has image {0, 1, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(3) = 0, i.e., u = 0, v = 3, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 3, 
// 1:  2, 
// 2:  
// 3:  1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 3, 1) <4>
// Tuple (0, 1, 3)  <1> |--> (0, 3, 0) --> s^-1(0) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (0, 1, 3) <1>
// Tuple (0, 2, 3)  <3> |--> (0, 1, 0) --> s^-1(0) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (0, 0, 3) --> s^-1(0) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (0, 0, 1) --> s^-1(0) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (3, 0, 1) <18>
// Tuple (1, 0, 3)  <7> |--> (3, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (3, 1, 0) <20>
// Tuple (1, 2, 3)  <9> |--> (3, 1, 0) <20>
// Tuple (1, 3, 0) <10> |--> (3, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (3, 0, 1) <18>
// Tuple (2, 0, 1) <12> |--> (1, 0, 3) <7>
// Tuple (2, 0, 3) <13> |--> (1, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (1, 3, 0) <10>
// Tuple (2, 1, 3) <15> |--> (1, 3, 0) <10>
// Tuple (2, 3, 0) <16> |--> (1, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (1, 0, 3) <7>
// Tuple (3, 0, 1) <18> |--> (0, 0, 3) --> s^-1(0) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (0, 0, 1) --> s^-1(0) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (0, 3, 0) --> s^-1(0) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (0, 3, 1) <4>
// Tuple (3, 2, 0) <22> |--> (0, 1, 0) --> s^-1(0) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (0, 1, 3) <1>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   2  --  --   0  --  --  12  --  --  14  --  --  --  --  --  --  --   6  --   8  --  --  --
//  --  23  --  --  21  --  --  17  --  --  15  --  --  --  --  --  --  --  11  --   9  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 2, 0, 1};
  int const Spreimage_end[k] = {4, 3, 0, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (M[ 2] = Spreimage_start[M[ 1]]; M[ 2] < Spreimage_end[M[ 1]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[ 1]}]
  for (M[23] = Spreimage_start[M[ 1]]; M[23] < Spreimage_end[M[ 1]]; M[23] += 3)   // M[23] in s^{-1}[{M[ 1]}]
  for (M[ 0] = Spreimage_start[M[ 4]]; M[ 0] < Spreimage_end[M[ 4]]; M[ 0] += 3)   // M[ 0] in s^{-1}[{M[ 4]}]
  for (M[21] = Spreimage_start[M[ 4]]; M[21] < Spreimage_end[M[ 4]]; M[21] += 3)   // M[21] in s^{-1}[{M[ 4]}]
  for (M[12] = Spreimage_start[M[ 7]]; M[12] < Spreimage_end[M[ 7]]; M[12] += 3)   // M[12] in s^{-1}[{M[ 7]}]
  for (M[17] = Spreimage_start[M[ 7]]; M[17] < Spreimage_end[M[ 7]]; M[17] += 3)   // M[17] in s^{-1}[{M[ 7]}]
  for (M[14] = Spreimage_start[M[10]]; M[14] < Spreimage_end[M[10]]; M[14] += 3)   // M[14] in s^{-1}[{M[10]}]
  for (M[15] = Spreimage_start[M[10]]; M[15] < Spreimage_end[M[10]]; M[15] += 3)   // M[15] in s^{-1}[{M[10]}]
  for (M[ 6] = Spreimage_start[M[18]]; M[ 6] < Spreimage_end[M[18]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[18]}]
  for (M[11] = Spreimage_start[M[18]]; M[11] < Spreimage_end[M[18]]; M[11] += 3)   // M[11] in s^{-1}[{M[18]}]
  for (M[ 8] = Spreimage_start[M[20]]; M[ 8] < Spreimage_end[M[20]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[20]}]
  for (M[ 9] = Spreimage_start[M[20]]; M[ 9] < Spreimage_end[M[20]]; M[ 9] += 3)   // M[ 9] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu53bicent()
// compute f* for all majority functions f commuting with the function u53
/*
Operation u53 = 0311 has image {0, 1, 3}      */
// s restricted to its image is a permutation.
// s(2) = s(3) = 1, i.e., u = 2, v = 3, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 
// 1:  2, 3, 
// 2:  
// 3:  1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 3, 1) <4>
// Tuple (0, 1, 3)  <1> |--> (0, 3, 1) <4>
// Tuple (0, 2, 1)  <2> |--> (0, 1, 3) <1>
// Tuple (0, 2, 3)  <3> |--> (0, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (0, 1, 3) <1>
// Tuple (0, 3, 2)  <5> |--> (0, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (3, 0, 1) <18>
// Tuple (1, 0, 3)  <7> |--> (3, 0, 1) <18>
// Tuple (1, 2, 0)  <8> |--> (3, 1, 0) <20>
// Tuple (1, 2, 3)  <9> |--> (3, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (3, 1, 0) <20>
// Tuple (1, 3, 2) <11> |--> (3, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (1, 0, 3) <7>
// Tuple (2, 0, 3) <13> |--> (1, 0, 1) --> s^-1(1) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (1, 3, 0) <10>
// Tuple (2, 1, 3) <15> |--> (1, 3, 1) --> s^-1(1) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (1, 1, 0) --> s^-1(1) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (1, 1, 3) --> s^-1(1) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (1, 0, 3) <7>
// Tuple (3, 0, 2) <19> |--> (1, 0, 1) --> s^-1(1) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (1, 3, 0) <10>
// Tuple (3, 1, 2) <21> |--> (1, 3, 1) --> s^-1(1) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (1, 1, 0) --> s^-1(1) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (1, 1, 3) --> s^-1(1) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   2  --  --   0  --  --  12  --  --  14  --  --  --  --  --  --  --   6  --   8  --  --  --
//  --   4  --  --   1  --  --  18  --  --  20  --  --  --  --  --  --  --   7  --  10  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 3};
  int const Spreimage_start[k] = {0, 2, 0, 1};
  int const Spreimage_end[k] = {1, 4, 0, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (int i1 = 0; i1 < 3; ++i1){M[ 1] = imageS[i1];   // M[ 1] in {0, 1, 3}
  for (M[ 2] = Spreimage_start[M[ 1]]; M[ 2] < Spreimage_end[M[ 1]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[ 1]}]
  for (M[ 4] = Spreimage_start[M[ 1]]; M[ 4] < Spreimage_end[M[ 1]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[ 1]}]
  for (M[ 0] = Spreimage_start[M[ 4]]; M[ 0] < Spreimage_end[M[ 4]]; M[ 0] += 1)   // M[ 0] in s^{-1}[{M[ 4]}]
  for (int i7 = 0; i7 < 3; ++i7){M[ 7] = imageS[i7];   // M[ 7] in {0, 1, 3}
  for (M[12] = Spreimage_start[M[ 7]]; M[12] < Spreimage_end[M[ 7]]; M[12] += 1)   // M[12] in s^{-1}[{M[ 7]}]
  for (M[18] = Spreimage_start[M[ 7]]; M[18] < Spreimage_end[M[ 7]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 7]}]
  for (M[ 6] = Spreimage_start[M[18]]; M[ 6] < Spreimage_end[M[18]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[18]}]
  for (int i10 = 0; i10 < 3; ++i10){M[10] = imageS[i10];   // M[10] in {0, 1, 3}
  for (M[14] = Spreimage_start[M[10]]; M[14] < Spreimage_end[M[10]]; M[14] += 1)   // M[14] in s^{-1}[{M[10]}]
  for (M[20] = Spreimage_start[M[10]]; M[20] < Spreimage_end[M[10]]; M[20] += 1)   // M[20] in s^{-1}[{M[10]}]
  for (M[ 8] = Spreimage_start[M[20]]; M[ 8] < Spreimage_end[M[20]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu55bicent()
// compute f* for all majority functions f commuting with the function u55
/*
Operation u55 = 0313 has image {0, 1, 3}      */
// s restricted to its image is not a permutation.
// s(1) = s(3) = 3, i.e., u = 1, v = 3, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 
// 1:  2, 
// 2:  
// 3:  1, 3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 3, 1) <4>
// Tuple (0, 1, 3)  <1> |--> (0, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (0, 1, 3) <1>
// Tuple (0, 2, 3)  <3> |--> (0, 1, 3) <1>
// Tuple (0, 3, 1)  <4> |--> (0, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (0, 3, 1) <4>
// Tuple (1, 0, 2)  <6> |--> (3, 0, 1) <18>
// Tuple (1, 0, 3)  <7> |--> (3, 0, 3) --> s^-1(3) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (3, 1, 0) <20>
// Tuple (1, 2, 3)  <9> |--> (3, 1, 3) --> s^-1(3) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (3, 3, 0) --> s^-1(3) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (3, 3, 1) --> s^-1(3) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (1, 0, 3) <7>
// Tuple (2, 0, 3) <13> |--> (1, 0, 3) <7>
// Tuple (2, 1, 0) <14> |--> (1, 3, 0) <10>
// Tuple (2, 1, 3) <15> |--> (1, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (1, 3, 0) <10>
// Tuple (2, 3, 1) <17> |--> (1, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (3, 0, 3) --> s^-1(3) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (3, 0, 1) <18>
// Tuple (3, 1, 0) <20> |--> (3, 3, 0) --> s^-1(3) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (3, 3, 1) --> s^-1(3) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (3, 1, 0) <20>
// Tuple (3, 2, 1) <23> |--> (3, 1, 3) --> s^-1(3) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   2  --  --   0  --  --  12  --  --  14  --  --  --  --  --  --  --   6  --   8  --  --  --
//  --   3  --  --   5  --  --  13  --  --  16  --  --  --  --  --  --  --  19  --  22  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 2, 0, 1};
  int const Spreimage_end[k] = {1, 3, 0, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (M[ 2] = Spreimage_start[M[ 1]]; M[ 2] < Spreimage_end[M[ 1]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[ 1]}]
  for (M[ 3] = Spreimage_start[M[ 1]]; M[ 3] < Spreimage_end[M[ 1]]; M[ 3] += 2)   // M[ 3] in s^{-1}[{M[ 1]}]
  for (M[ 0] = Spreimage_start[M[ 4]]; M[ 0] < Spreimage_end[M[ 4]]; M[ 0] += 2)   // M[ 0] in s^{-1}[{M[ 4]}]
  for (M[ 5] = Spreimage_start[M[ 4]]; M[ 5] < Spreimage_end[M[ 4]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[ 4]}]
  for (M[12] = Spreimage_start[M[ 7]]; M[12] < Spreimage_end[M[ 7]]; M[12] += 2)   // M[12] in s^{-1}[{M[ 7]}]
  for (M[13] = Spreimage_start[M[ 7]]; M[13] < Spreimage_end[M[ 7]]; M[13] += 2)   // M[13] in s^{-1}[{M[ 7]}]
  for (M[14] = Spreimage_start[M[10]]; M[14] < Spreimage_end[M[10]]; M[14] += 2)   // M[14] in s^{-1}[{M[10]}]
  for (M[16] = Spreimage_start[M[10]]; M[16] < Spreimage_end[M[10]]; M[16] += 2)   // M[16] in s^{-1}[{M[10]}]
  for (M[ 6] = Spreimage_start[M[18]]; M[ 6] < Spreimage_end[M[18]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[18]}]
  for (M[19] = Spreimage_start[M[18]]; M[19] < Spreimage_end[M[18]]; M[19] += 2)   // M[19] in s^{-1}[{M[18]}]
  for (M[ 8] = Spreimage_start[M[20]]; M[ 8] < Spreimage_end[M[20]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[20]}]
  for (M[22] = Spreimage_start[M[20]]; M[22] < Spreimage_end[M[20]]; M[22] += 2)   // M[22] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu56bicent()
// compute f* for all majority functions f commuting with the function u56
/*
Operation u56 = 0320 has image {0, 2, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(3) = 0, i.e., u = 0, v = 3, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 3, 
// 1:  
// 2:  2, 
// 3:  1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 3, 2) <5>
// Tuple (0, 1, 3)  <1> |--> (0, 3, 0) --> s^-1(0) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (0, 2, 3) <3>
// Tuple (0, 2, 3)  <3> |--> (0, 2, 0) --> s^-1(0) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (0, 0, 3) --> s^-1(0) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (0, 0, 2) --> s^-1(0) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (3, 0, 2) <19>
// Tuple (1, 0, 3)  <7> |--> (3, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (3, 2, 0) <22>
// Tuple (1, 2, 3)  <9> |--> (3, 2, 0) <22>
// Tuple (1, 3, 0) <10> |--> (3, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (3, 0, 2) <19>
// Tuple (2, 0, 1) <12> |--> (2, 0, 3) <13>
// Tuple (2, 0, 3) <13> |--> (2, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (2, 3, 0) <16>
// Tuple (2, 1, 3) <15> |--> (2, 3, 0) <16>
// Tuple (2, 3, 0) <16> |--> (2, 0, 0) --> s^-1(0) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (2, 0, 3) <13>
// Tuple (3, 0, 1) <18> |--> (0, 0, 3) --> s^-1(0) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (0, 0, 2) --> s^-1(0) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (0, 3, 0) --> s^-1(0) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (0, 3, 2) <5>
// Tuple (3, 2, 0) <22> |--> (0, 2, 0) --> s^-1(0) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (0, 2, 3) <3>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   2  --   0  --  --  --  --  --  --  --  12  --  --  14  --  --   6  --  --   8  --
//  --  --  --  23  --  21  --  --  --  --  --  --  --  17  --  --  15  --  --  11  --  --   9  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 0, 2, 1};
  int const Spreimage_end[k] = {4, 0, 3, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (M[ 2] = Spreimage_start[M[ 3]]; M[ 2] < Spreimage_end[M[ 3]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[ 3]}]
  for (M[23] = Spreimage_start[M[ 3]]; M[23] < Spreimage_end[M[ 3]]; M[23] += 3)   // M[23] in s^{-1}[{M[ 3]}]
  for (M[ 0] = Spreimage_start[M[ 5]]; M[ 0] < Spreimage_end[M[ 5]]; M[ 0] += 3)   // M[ 0] in s^{-1}[{M[ 5]}]
  for (M[21] = Spreimage_start[M[ 5]]; M[21] < Spreimage_end[M[ 5]]; M[21] += 3)   // M[21] in s^{-1}[{M[ 5]}]
  for (M[12] = Spreimage_start[M[13]]; M[12] < Spreimage_end[M[13]]; M[12] += 3)   // M[12] in s^{-1}[{M[13]}]
  for (M[17] = Spreimage_start[M[13]]; M[17] < Spreimage_end[M[13]]; M[17] += 3)   // M[17] in s^{-1}[{M[13]}]
  for (M[14] = Spreimage_start[M[16]]; M[14] < Spreimage_end[M[16]]; M[14] += 3)   // M[14] in s^{-1}[{M[16]}]
  for (M[15] = Spreimage_start[M[16]]; M[15] < Spreimage_end[M[16]]; M[15] += 3)   // M[15] in s^{-1}[{M[16]}]
  for (M[ 6] = Spreimage_start[M[19]]; M[ 6] < Spreimage_end[M[19]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[19]}]
  for (M[11] = Spreimage_start[M[19]]; M[11] < Spreimage_end[M[19]]; M[11] += 3)   // M[11] in s^{-1}[{M[19]}]
  for (M[ 8] = Spreimage_start[M[22]]; M[ 8] < Spreimage_end[M[22]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[22]}]
  for (M[ 9] = Spreimage_start[M[22]]; M[ 9] < Spreimage_end[M[22]]; M[ 9] += 3)   // M[ 9] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu58bicent()
// compute f* for all majority functions f commuting with the function u58
/*
Operation u58 = 0322 has image {0, 2, 3}      */
// s restricted to its image is not a permutation.
// s(2) = s(3) = 2, i.e., u = 2, v = 3, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 
// 1:  
// 2:  2, 3, 
// 3:  1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 3, 2) <5>
// Tuple (0, 1, 3)  <1> |--> (0, 3, 2) <5>
// Tuple (0, 2, 1)  <2> |--> (0, 2, 3) <3>
// Tuple (0, 2, 3)  <3> |--> (0, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (0, 2, 3) <3>
// Tuple (0, 3, 2)  <5> |--> (0, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (3, 0, 2) <19>
// Tuple (1, 0, 3)  <7> |--> (3, 0, 2) <19>
// Tuple (1, 2, 0)  <8> |--> (3, 2, 0) <22>
// Tuple (1, 2, 3)  <9> |--> (3, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (3, 2, 0) <22>
// Tuple (1, 3, 2) <11> |--> (3, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (2, 0, 3) <13>
// Tuple (2, 0, 3) <13> |--> (2, 0, 2) --> s^-1(2) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (2, 3, 0) <16>
// Tuple (2, 1, 3) <15> |--> (2, 3, 2) --> s^-1(2) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (2, 2, 0) --> s^-1(2) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (2, 2, 3) --> s^-1(2) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (2, 0, 3) <13>
// Tuple (3, 0, 2) <19> |--> (2, 0, 2) --> s^-1(2) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (2, 3, 0) <16>
// Tuple (3, 1, 2) <21> |--> (2, 3, 2) --> s^-1(2) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (2, 2, 0) --> s^-1(2) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (2, 2, 3) --> s^-1(2) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   2  --   0  --  --  --  --  --  --  --  12  --  --  14  --  --   6  --  --   8  --
//  --  --  --   4  --   1  --  --  --  --  --  --  --  18  --  --  20  --  --   7  --  --  10  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 0, 2, 1};
  int const Spreimage_end[k] = {1, 0, 4, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (M[ 2] = Spreimage_start[M[ 3]]; M[ 2] < Spreimage_end[M[ 3]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[ 3]}]
  for (M[ 4] = Spreimage_start[M[ 3]]; M[ 4] < Spreimage_end[M[ 3]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[ 3]}]
  for (M[ 0] = Spreimage_start[M[ 5]]; M[ 0] < Spreimage_end[M[ 5]]; M[ 0] += 1)   // M[ 0] in s^{-1}[{M[ 5]}]
  for (M[ 1] = Spreimage_start[M[ 5]]; M[ 1] < Spreimage_end[M[ 5]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[ 5]}]
  for (M[12] = Spreimage_start[M[13]]; M[12] < Spreimage_end[M[13]]; M[12] += 1)   // M[12] in s^{-1}[{M[13]}]
  for (M[18] = Spreimage_start[M[13]]; M[18] < Spreimage_end[M[13]]; M[18] += 1)   // M[18] in s^{-1}[{M[13]}]
  for (M[14] = Spreimage_start[M[16]]; M[14] < Spreimage_end[M[16]]; M[14] += 1)   // M[14] in s^{-1}[{M[16]}]
  for (M[20] = Spreimage_start[M[16]]; M[20] < Spreimage_end[M[16]]; M[20] += 1)   // M[20] in s^{-1}[{M[16]}]
  for (M[ 6] = Spreimage_start[M[19]]; M[ 6] < Spreimage_end[M[19]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[19]}]
  for (M[ 7] = Spreimage_start[M[19]]; M[ 7] < Spreimage_end[M[19]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[19]}]
  for (M[ 8] = Spreimage_start[M[22]]; M[ 8] < Spreimage_end[M[22]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[22]}]
  for (M[10] = Spreimage_start[M[22]]; M[10] < Spreimage_end[M[22]]; M[10] += 1)   // M[10] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu59bicent()
// compute f* for all majority functions f commuting with the function u59
/*
Operation u59 = 0323 has image {0, 2, 3}      */
// s restricted to its image is a permutation.
// s(1) = s(3) = 3, i.e., u = 1, v = 3, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 
// 1:  
// 2:  2, 
// 3:  1, 3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 3, 2) <5>
// Tuple (0, 1, 3)  <1> |--> (0, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (0, 2, 3) <3>
// Tuple (0, 2, 3)  <3> |--> (0, 2, 3) <3>
// Tuple (0, 3, 1)  <4> |--> (0, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (0, 3, 2) <5>
// Tuple (1, 0, 2)  <6> |--> (3, 0, 2) <19>
// Tuple (1, 0, 3)  <7> |--> (3, 0, 3) --> s^-1(3) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (3, 2, 0) <22>
// Tuple (1, 2, 3)  <9> |--> (3, 2, 3) --> s^-1(3) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (3, 3, 0) --> s^-1(3) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (3, 3, 2) --> s^-1(3) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (2, 0, 3) <13>
// Tuple (2, 0, 3) <13> |--> (2, 0, 3) <13>
// Tuple (2, 1, 0) <14> |--> (2, 3, 0) <16>
// Tuple (2, 1, 3) <15> |--> (2, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (2, 3, 0) <16>
// Tuple (2, 3, 1) <17> |--> (2, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (3, 0, 3) --> s^-1(3) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (3, 0, 2) <19>
// Tuple (3, 1, 0) <20> |--> (3, 3, 0) --> s^-1(3) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (3, 3, 2) --> s^-1(3) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (3, 2, 0) <22>
// Tuple (3, 2, 1) <23> |--> (3, 2, 3) --> s^-1(3) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   2  --   0  --  --  --  --  --  --  --  12  --  --  14  --  --   6  --  --   8  --
//  --  --  --   3  --   5  --  --  --  --  --  --  --  13  --  --  16  --  --  19  --  --  22  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 2, 3};
  int const Spreimage_start[k] = {0, 0, 2, 1};
  int const Spreimage_end[k] = {1, 0, 3, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (int i3 = 0; i3 < 3; ++i3){M[ 3] = imageS[i3];   // M[ 3] in {0, 2, 3}
  for (M[ 2] = Spreimage_start[M[ 3]]; M[ 2] < Spreimage_end[M[ 3]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[ 3]}]
  for (int i5 = 0; i5 < 3; ++i5){M[ 5] = imageS[i5];   // M[ 5] in {0, 2, 3}
  for (M[ 0] = Spreimage_start[M[ 5]]; M[ 0] < Spreimage_end[M[ 5]]; M[ 0] += 2)   // M[ 0] in s^{-1}[{M[ 5]}]
  for (int i13 = 0; i13 < 3; ++i13){M[13] = imageS[i13];   // M[13] in {0, 2, 3}
  for (M[12] = Spreimage_start[M[13]]; M[12] < Spreimage_end[M[13]]; M[12] += 2)   // M[12] in s^{-1}[{M[13]}]
  for (int i16 = 0; i16 < 3; ++i16){M[16] = imageS[i16];   // M[16] in {0, 2, 3}
  for (M[14] = Spreimage_start[M[16]]; M[14] < Spreimage_end[M[16]]; M[14] += 2)   // M[14] in s^{-1}[{M[16]}]
  for (int i19 = 0; i19 < 3; ++i19){M[19] = imageS[i19];   // M[19] in {0, 2, 3}
  for (M[ 6] = Spreimage_start[M[19]]; M[ 6] < Spreimage_end[M[19]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[19]}]
  for (int i22 = 0; i22 < 3; ++i22){M[22] = imageS[i22];   // M[22] in {0, 2, 3}
  for (M[ 8] = Spreimage_start[M[22]]; M[ 8] < Spreimage_end[M[22]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}
}
void testu61bicent()
// compute f* for all majority functions f commuting with the function u61
/*
Operation u61 = 0331 has image {0, 1, 3}      */
// s restricted to its image is a permutation.
// s(1) = s(2) = 3, i.e., u = 1, v = 2, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 
// 1:  3, 
// 2:  
// 3:  1, 2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 3, 3) --> s^-1(3) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (0, 3, 1) <4>
// Tuple (0, 2, 1)  <2> |--> (0, 3, 3) --> s^-1(3) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (0, 3, 1) <4>
// Tuple (0, 3, 1)  <4> |--> (0, 1, 3) <1>
// Tuple (0, 3, 2)  <5> |--> (0, 1, 3) <1>
// Tuple (1, 0, 2)  <6> |--> (3, 0, 3) --> s^-1(3) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (3, 0, 1) <18>
// Tuple (1, 2, 0)  <8> |--> (3, 3, 0) --> s^-1(3) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (3, 3, 1) --> s^-1(3) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (3, 1, 0) <20>
// Tuple (1, 3, 2) <11> |--> (3, 1, 3) --> s^-1(3) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (3, 0, 3) --> s^-1(3) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (3, 0, 1) <18>
// Tuple (2, 1, 0) <14> |--> (3, 3, 0) --> s^-1(3) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (3, 3, 1) --> s^-1(3) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (3, 1, 0) <20>
// Tuple (2, 3, 1) <17> |--> (3, 1, 3) --> s^-1(3) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (1, 0, 3) <7>
// Tuple (3, 0, 2) <19> |--> (1, 0, 3) <7>
// Tuple (3, 1, 0) <20> |--> (1, 3, 0) <10>
// Tuple (3, 1, 2) <21> |--> (1, 3, 3) --> s^-1(3) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (1, 3, 0) <10>
// Tuple (3, 2, 1) <23> |--> (1, 3, 3) --> s^-1(3) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   4  --  --   1  --  --  18  --  --  20  --  --  --  --  --  --  --   7  --  10  --  --  --
//  --   5  --  --   3  --  --  19  --  --  22  --  --  --  --  --  --  --  13  --  16  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 3};
  int const Spreimage_start[k] = {0, 3, 0, 1};
  int const Spreimage_end[k] = {1, 4, 0, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (int i1 = 0; i1 < 3; ++i1){M[ 1] = imageS[i1];   // M[ 1] in {0, 1, 3}
  for (M[ 5] = Spreimage_start[M[ 1]]; M[ 5] < Spreimage_end[M[ 1]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[ 1]}]
  for (M[ 4] = Spreimage_start[M[ 1]]; M[ 4] < Spreimage_end[M[ 1]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[ 1]}]
  for (M[ 3] = Spreimage_start[M[ 4]]; M[ 3] < Spreimage_end[M[ 4]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[ 4]}]
  for (int i7 = 0; i7 < 3; ++i7){M[ 7] = imageS[i7];   // M[ 7] in {0, 1, 3}
  for (M[19] = Spreimage_start[M[ 7]]; M[19] < Spreimage_end[M[ 7]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 7]}]
  for (M[18] = Spreimage_start[M[ 7]]; M[18] < Spreimage_end[M[ 7]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 7]}]
  for (M[13] = Spreimage_start[M[18]]; M[13] < Spreimage_end[M[18]]; M[13] += 1)   // M[13] in s^{-1}[{M[18]}]
  for (int i10 = 0; i10 < 3; ++i10){M[10] = imageS[i10];   // M[10] in {0, 1, 3}
  for (M[22] = Spreimage_start[M[10]]; M[22] < Spreimage_end[M[10]]; M[22] += 1)   // M[22] in s^{-1}[{M[10]}]
  for (M[20] = Spreimage_start[M[10]]; M[20] < Spreimage_end[M[10]]; M[20] += 1)   // M[20] in s^{-1}[{M[10]}]
  for (M[16] = Spreimage_start[M[20]]; M[16] < Spreimage_end[M[20]]; M[16] += 1)   // M[16] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu62bicent()
// compute f* for all majority functions f commuting with the function u62
/*
Operation u62 = 0332 has image {0, 2, 3}      */
// s restricted to its image is a permutation.
// s(1) = s(2) = 3, i.e., u = 1, v = 2, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  0, 
// 1:  
// 2:  3, 
// 3:  1, 2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (0, 3, 3) --> s^-1(3) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (0, 3, 2) <5>
// Tuple (0, 2, 1)  <2> |--> (0, 3, 3) --> s^-1(3) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (0, 3, 2) <5>
// Tuple (0, 3, 1)  <4> |--> (0, 2, 3) <3>
// Tuple (0, 3, 2)  <5> |--> (0, 2, 3) <3>
// Tuple (1, 0, 2)  <6> |--> (3, 0, 3) --> s^-1(3) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (3, 0, 2) <19>
// Tuple (1, 2, 0)  <8> |--> (3, 3, 0) --> s^-1(3) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (3, 3, 2) --> s^-1(3) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (3, 2, 0) <22>
// Tuple (1, 3, 2) <11> |--> (3, 2, 3) --> s^-1(3) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (3, 0, 3) --> s^-1(3) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (3, 0, 2) <19>
// Tuple (2, 1, 0) <14> |--> (3, 3, 0) --> s^-1(3) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (3, 3, 2) --> s^-1(3) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (3, 2, 0) <22>
// Tuple (2, 3, 1) <17> |--> (3, 2, 3) --> s^-1(3) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (2, 0, 3) <13>
// Tuple (3, 0, 2) <19> |--> (2, 0, 3) <13>
// Tuple (3, 1, 0) <20> |--> (2, 3, 0) <16>
// Tuple (3, 1, 2) <21> |--> (2, 3, 3) --> s^-1(3) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (2, 3, 0) <16>
// Tuple (3, 2, 1) <23> |--> (2, 3, 3) --> s^-1(3) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   4  --   1  --  --  --  --  --  --  --  18  --  --  20  --  --   7  --  --  10  --
//  --  --  --   5  --   3  --  --  --  --  --  --  --  19  --  --  22  --  --  13  --  --  16  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 2, 3};
  int const Spreimage_start[k] = {0, 0, 3, 1};
  int const Spreimage_end[k] = {1, 0, 4, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (int i3 = 0; i3 < 3; ++i3){M[ 3] = imageS[i3];   // M[ 3] in {0, 2, 3}
  for (M[ 4] = Spreimage_start[M[ 3]]; M[ 4] < Spreimage_end[M[ 3]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[ 3]}]
  for (M[ 5] = Spreimage_start[M[ 3]]; M[ 5] < Spreimage_end[M[ 3]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[ 3]}]
  for (M[ 1] = Spreimage_start[M[ 5]]; M[ 1] < Spreimage_end[M[ 5]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[ 5]}]
  for (int i13 = 0; i13 < 3; ++i13){M[13] = imageS[i13];   // M[13] in {0, 2, 3}
  for (M[18] = Spreimage_start[M[13]]; M[18] < Spreimage_end[M[13]]; M[18] += 1)   // M[18] in s^{-1}[{M[13]}]
  for (M[19] = Spreimage_start[M[13]]; M[19] < Spreimage_end[M[13]]; M[19] += 1)   // M[19] in s^{-1}[{M[13]}]
  for (M[ 7] = Spreimage_start[M[19]]; M[ 7] < Spreimage_end[M[19]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[19]}]
  for (int i16 = 0; i16 < 3; ++i16){M[16] = imageS[i16];   // M[16] in {0, 2, 3}
  for (M[20] = Spreimage_start[M[16]]; M[20] < Spreimage_end[M[16]]; M[20] += 1)   // M[20] in s^{-1}[{M[16]}]
  for (M[22] = Spreimage_start[M[16]]; M[22] < Spreimage_end[M[16]]; M[22] += 1)   // M[22] in s^{-1}[{M[16]}]
  for (M[10] = Spreimage_start[M[22]]; M[10] < Spreimage_end[M[22]]; M[10] += 1)   // M[10] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu66bicent()
// compute f* for all majority functions f commuting with the function u66
/*
Operation u66 = 1002 has image {0, 1, 2}      */
// s restricted to its image is not a permutation.
// s(1) = s(2) = 0, i.e., u = 1, v = 2, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 2, 
// 1:  0, 
// 2:  3, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 0, 0) --> s^-1(0) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (1, 0, 2) <6>
// Tuple (0, 2, 1)  <2> |--> (1, 0, 0) --> s^-1(0) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (1, 0, 2) <6>
// Tuple (0, 3, 1)  <4> |--> (1, 2, 0) <8>
// Tuple (0, 3, 2)  <5> |--> (1, 2, 0) <8>
// Tuple (1, 0, 2)  <6> |--> (0, 1, 0) --> s^-1(0) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (0, 1, 2) <0>
// Tuple (1, 2, 0)  <8> |--> (0, 0, 1) --> s^-1(0) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (0, 0, 2) --> s^-1(0) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (0, 2, 1) <2>
// Tuple (1, 3, 2) <11> |--> (0, 2, 0) --> s^-1(0) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (0, 1, 0) --> s^-1(0) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (0, 1, 2) <0>
// Tuple (2, 1, 0) <14> |--> (0, 0, 1) --> s^-1(0) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (0, 0, 2) --> s^-1(0) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (0, 2, 1) <2>
// Tuple (2, 3, 1) <17> |--> (0, 2, 0) --> s^-1(0) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (2, 1, 0) <14>
// Tuple (3, 0, 2) <19> |--> (2, 1, 0) <14>
// Tuple (3, 1, 0) <20> |--> (2, 0, 1) <12>
// Tuple (3, 1, 2) <21> |--> (2, 0, 0) --> s^-1(0) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (2, 0, 1) <12>
// Tuple (3, 2, 1) <23> |--> (2, 0, 0) --> s^-1(0) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   7  --  10  --  --  --   1  --   4  --  --  --  20  --  18  --  --  --  --  --  --  --  --  --
//  13  --  16  --  --  --   3  --   5  --  --  --  22  --  19  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {1, 0, 3, 0};
  int const Spreimage_end[k] = {3, 1, 4, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (M[ 7] = Spreimage_start[M[ 0]]; M[ 7] < Spreimage_end[M[ 0]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[ 0]}]
  for (M[13] = Spreimage_start[M[ 0]]; M[13] < Spreimage_end[M[ 0]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 0]}]
  for (M[10] = Spreimage_start[M[ 2]]; M[10] < Spreimage_end[M[ 2]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 2]}]
  for (M[16] = Spreimage_start[M[ 2]]; M[16] < Spreimage_end[M[ 2]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 2]}]
  for (M[ 1] = Spreimage_start[M[ 6]]; M[ 1] < Spreimage_end[M[ 6]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[ 6]}]
  for (M[ 3] = Spreimage_start[M[ 6]]; M[ 3] < Spreimage_end[M[ 6]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[ 6]}]
  for (M[ 4] = Spreimage_start[M[ 8]]; M[ 4] < Spreimage_end[M[ 8]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[ 8]}]
  for (M[ 5] = Spreimage_start[M[ 8]]; M[ 5] < Spreimage_end[M[ 8]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[ 8]}]
  for (M[20] = Spreimage_start[M[12]]; M[20] < Spreimage_end[M[12]]; M[20] += 1)   // M[20] in s^{-1}[{M[12]}]
  for (M[22] = Spreimage_start[M[12]]; M[22] < Spreimage_end[M[12]]; M[22] += 1)   // M[22] in s^{-1}[{M[12]}]
  for (M[18] = Spreimage_start[M[14]]; M[18] < Spreimage_end[M[14]]; M[18] += 1)   // M[18] in s^{-1}[{M[14]}]
  for (M[19] = Spreimage_start[M[14]]; M[19] < Spreimage_end[M[14]]; M[19] += 1)   // M[19] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu67bicent()
// compute f* for all majority functions f commuting with the function u67
/*
Operation u67 = 1003 has image {0, 1, 3}      */
// s restricted to its image is a permutation.
// s(1) = s(2) = 0, i.e., u = 1, v = 2, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 2, 
// 1:  0, 
// 2:  
// 3:  3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 0, 0) --> s^-1(0) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (1, 0, 3) <7>
// Tuple (0, 2, 1)  <2> |--> (1, 0, 0) --> s^-1(0) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (1, 0, 3) <7>
// Tuple (0, 3, 1)  <4> |--> (1, 3, 0) <10>
// Tuple (0, 3, 2)  <5> |--> (1, 3, 0) <10>
// Tuple (1, 0, 2)  <6> |--> (0, 1, 0) --> s^-1(0) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (0, 1, 3) <1>
// Tuple (1, 2, 0)  <8> |--> (0, 0, 1) --> s^-1(0) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (0, 0, 3) --> s^-1(0) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (0, 3, 1) <4>
// Tuple (1, 3, 2) <11> |--> (0, 3, 0) --> s^-1(0) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (0, 1, 0) --> s^-1(0) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (0, 1, 3) <1>
// Tuple (2, 1, 0) <14> |--> (0, 0, 1) --> s^-1(0) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (0, 0, 3) --> s^-1(0) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (0, 3, 1) <4>
// Tuple (2, 3, 1) <17> |--> (0, 3, 0) --> s^-1(0) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (3, 1, 0) <20>
// Tuple (3, 0, 2) <19> |--> (3, 1, 0) <20>
// Tuple (3, 1, 0) <20> |--> (3, 0, 1) <18>
// Tuple (3, 1, 2) <21> |--> (3, 0, 0) --> s^-1(0) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (3, 0, 1) <18>
// Tuple (3, 2, 1) <23> |--> (3, 0, 0) --> s^-1(0) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   7  --  --  10  --  --   1  --  --   4  --  --  --  --  --  --  --  20  --  18  --  --  --
//  --  13  --  --  16  --  --   3  --  --   5  --  --  --  --  --  --  --  22  --  19  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 3};
  int const Spreimage_start[k] = {1, 0, 0, 3};
  int const Spreimage_end[k] = {3, 1, 0, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (int i1 = 0; i1 < 3; ++i1){M[ 1] = imageS[i1];   // M[ 1] in {0, 1, 3}
  for (M[13] = Spreimage_start[M[ 1]]; M[13] < Spreimage_end[M[ 1]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 1]}]
  for (M[ 7] = Spreimage_start[M[ 1]]; M[ 7] < Spreimage_end[M[ 1]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[ 1]}]
  for (M[ 3] = Spreimage_start[M[ 7]]; M[ 3] < Spreimage_end[M[ 7]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[ 7]}]
  for (int i4 = 0; i4 < 3; ++i4){M[ 4] = imageS[i4];   // M[ 4] in {0, 1, 3}
  for (M[16] = Spreimage_start[M[ 4]]; M[16] < Spreimage_end[M[ 4]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 4]}]
  for (M[10] = Spreimage_start[M[ 4]]; M[10] < Spreimage_end[M[ 4]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 4]}]
  for (M[ 5] = Spreimage_start[M[10]]; M[ 5] < Spreimage_end[M[10]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[10]}]
  for (int i18 = 0; i18 < 3; ++i18){M[18] = imageS[i18];   // M[18] in {0, 1, 3}
  for (M[22] = Spreimage_start[M[18]]; M[22] < Spreimage_end[M[18]]; M[22] += 1)   // M[22] in s^{-1}[{M[18]}]
  for (M[20] = Spreimage_start[M[18]]; M[20] < Spreimage_end[M[18]]; M[20] += 1)   // M[20] in s^{-1}[{M[18]}]
  for (M[19] = Spreimage_start[M[20]]; M[19] < Spreimage_end[M[20]]; M[19] += 1)   // M[19] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu70bicent()
// compute f* for all majority functions f commuting with the function u70
/*
Operation u70 = 1012 has image {0, 1, 2}      */
// s restricted to its image is not a permutation.
// s(0) = s(2) = 1, i.e., u = 0, v = 2, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 
// 1:  0, 2, 
// 2:  3, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 0, 1) --> s^-1(1) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (1, 0, 2) <6>
// Tuple (0, 2, 1)  <2> |--> (1, 1, 0) --> s^-1(1) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (1, 1, 2) --> s^-1(1) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (1, 2, 0) <8>
// Tuple (0, 3, 2)  <5> |--> (1, 2, 1) --> s^-1(1) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (0, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (0, 1, 2) <0>
// Tuple (1, 2, 0)  <8> |--> (0, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (0, 1, 2) <0>
// Tuple (1, 3, 0) <10> |--> (0, 2, 1) <2>
// Tuple (1, 3, 2) <11> |--> (0, 2, 1) <2>
// Tuple (2, 0, 1) <12> |--> (1, 1, 0) --> s^-1(1) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (1, 1, 2) --> s^-1(1) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (1, 0, 1) --> s^-1(1) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (1, 0, 2) <6>
// Tuple (2, 3, 0) <16> |--> (1, 2, 1) --> s^-1(1) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (1, 2, 0) <8>
// Tuple (3, 0, 1) <18> |--> (2, 1, 0) <14>
// Tuple (3, 0, 2) <19> |--> (2, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (2, 0, 1) <12>
// Tuple (3, 1, 2) <21> |--> (2, 0, 1) <12>
// Tuple (3, 2, 0) <22> |--> (2, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (2, 1, 0) <14>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   7  --  10  --  --  --   1  --   4  --  --  --  20  --  18  --  --  --  --  --  --  --  --  --
//   9  --  11  --  --  --  15  --  17  --  --  --  21  --  23  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {1, 0, 3, 0};
  int const Spreimage_end[k] = {2, 3, 4, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (M[ 7] = Spreimage_start[M[ 0]]; M[ 7] < Spreimage_end[M[ 0]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[ 0]}]
  for (M[ 9] = Spreimage_start[M[ 0]]; M[ 9] < Spreimage_end[M[ 0]]; M[ 9] += 2)   // M[ 9] in s^{-1}[{M[ 0]}]
  for (M[10] = Spreimage_start[M[ 2]]; M[10] < Spreimage_end[M[ 2]]; M[10] += 2)   // M[10] in s^{-1}[{M[ 2]}]
  for (M[11] = Spreimage_start[M[ 2]]; M[11] < Spreimage_end[M[ 2]]; M[11] += 2)   // M[11] in s^{-1}[{M[ 2]}]
  for (M[ 1] = Spreimage_start[M[ 6]]; M[ 1] < Spreimage_end[M[ 6]]; M[ 1] += 2)   // M[ 1] in s^{-1}[{M[ 6]}]
  for (M[15] = Spreimage_start[M[ 6]]; M[15] < Spreimage_end[M[ 6]]; M[15] += 2)   // M[15] in s^{-1}[{M[ 6]}]
  for (M[ 4] = Spreimage_start[M[ 8]]; M[ 4] < Spreimage_end[M[ 8]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[ 8]}]
  for (M[17] = Spreimage_start[M[ 8]]; M[17] < Spreimage_end[M[ 8]]; M[17] += 2)   // M[17] in s^{-1}[{M[ 8]}]
  for (M[20] = Spreimage_start[M[12]]; M[20] < Spreimage_end[M[12]]; M[20] += 2)   // M[20] in s^{-1}[{M[12]}]
  for (M[21] = Spreimage_start[M[12]]; M[21] < Spreimage_end[M[12]]; M[21] += 2)   // M[21] in s^{-1}[{M[12]}]
  for (M[18] = Spreimage_start[M[14]]; M[18] < Spreimage_end[M[14]]; M[18] += 2)   // M[18] in s^{-1}[{M[14]}]
  for (M[23] = Spreimage_start[M[14]]; M[23] < Spreimage_end[M[14]]; M[23] += 2)   // M[23] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu71bicent()
// compute f* for all majority functions f commuting with the function u71
/*
Operation u71 = 1013 has image {0, 1, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(2) = 1, i.e., u = 0, v = 2, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 
// 1:  0, 2, 
// 2:  
// 3:  3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 0, 1) --> s^-1(1) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (1, 0, 3) <7>
// Tuple (0, 2, 1)  <2> |--> (1, 1, 0) --> s^-1(1) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (1, 1, 3) --> s^-1(1) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (1, 3, 0) <10>
// Tuple (0, 3, 2)  <5> |--> (1, 3, 1) --> s^-1(1) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (0, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (0, 1, 3) <1>
// Tuple (1, 2, 0)  <8> |--> (0, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (0, 1, 3) <1>
// Tuple (1, 3, 0) <10> |--> (0, 3, 1) <4>
// Tuple (1, 3, 2) <11> |--> (0, 3, 1) <4>
// Tuple (2, 0, 1) <12> |--> (1, 1, 0) --> s^-1(1) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (1, 1, 3) --> s^-1(1) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (1, 0, 1) --> s^-1(1) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (1, 0, 3) <7>
// Tuple (2, 3, 0) <16> |--> (1, 3, 1) --> s^-1(1) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (1, 3, 0) <10>
// Tuple (3, 0, 1) <18> |--> (3, 1, 0) <20>
// Tuple (3, 0, 2) <19> |--> (3, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (3, 0, 1) <18>
// Tuple (3, 1, 2) <21> |--> (3, 0, 1) <18>
// Tuple (3, 2, 0) <22> |--> (3, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (3, 1, 0) <20>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   7  --  --  10  --  --   1  --  --   4  --  --  --  --  --  --  --  20  --  18  --  --  --
//  --   9  --  --  11  --  --  15  --  --  17  --  --  --  --  --  --  --  21  --  23  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 3};
  int const Spreimage_start[k] = {1, 0, 0, 3};
  int const Spreimage_end[k] = {2, 3, 0, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (int i1 = 0; i1 < 3; ++i1){M[ 1] = imageS[i1];   // M[ 1] in {0, 1, 3}
  for (M[ 9] = Spreimage_start[M[ 1]]; M[ 9] < Spreimage_end[M[ 1]]; M[ 9] += 2)   // M[ 9] in s^{-1}[{M[ 1]}]
  for (M[ 7] = Spreimage_start[M[ 1]]; M[ 7] < Spreimage_end[M[ 1]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[ 1]}]
  for (M[15] = Spreimage_start[M[ 7]]; M[15] < Spreimage_end[M[ 7]]; M[15] += 2)   // M[15] in s^{-1}[{M[ 7]}]
  for (int i4 = 0; i4 < 3; ++i4){M[ 4] = imageS[i4];   // M[ 4] in {0, 1, 3}
  for (M[11] = Spreimage_start[M[ 4]]; M[11] < Spreimage_end[M[ 4]]; M[11] += 2)   // M[11] in s^{-1}[{M[ 4]}]
  for (M[10] = Spreimage_start[M[ 4]]; M[10] < Spreimage_end[M[ 4]]; M[10] += 2)   // M[10] in s^{-1}[{M[ 4]}]
  for (M[17] = Spreimage_start[M[10]]; M[17] < Spreimage_end[M[10]]; M[17] += 2)   // M[17] in s^{-1}[{M[10]}]
  for (int i18 = 0; i18 < 3; ++i18){M[18] = imageS[i18];   // M[18] in {0, 1, 3}
  for (M[21] = Spreimage_start[M[18]]; M[21] < Spreimage_end[M[18]]; M[21] += 2)   // M[21] in s^{-1}[{M[18]}]
  for (M[20] = Spreimage_start[M[18]]; M[20] < Spreimage_end[M[18]]; M[20] += 2)   // M[20] in s^{-1}[{M[18]}]
  for (M[23] = Spreimage_start[M[20]]; M[23] < Spreimage_end[M[20]]; M[23] += 2)   // M[23] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu72bicent()
// compute f* for all majority functions f commuting with the function u72
/*
Operation u72 = 1020 has image {0, 1, 2}      */
// s restricted to its image is a permutation.
// s(1) = s(3) = 0, i.e., u = 1, v = 3, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 3, 
// 1:  0, 
// 2:  2, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 0, 2) <6>
// Tuple (0, 1, 3)  <1> |--> (1, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (1, 2, 0) <8>
// Tuple (0, 2, 3)  <3> |--> (1, 2, 0) <8>
// Tuple (0, 3, 1)  <4> |--> (1, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (1, 0, 2) <6>
// Tuple (1, 0, 2)  <6> |--> (0, 1, 2) <0>
// Tuple (1, 0, 3)  <7> |--> (0, 1, 0) --> s^-1(0) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (0, 2, 1) <2>
// Tuple (1, 2, 3)  <9> |--> (0, 2, 0) --> s^-1(0) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (0, 0, 1) --> s^-1(0) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (0, 0, 2) --> s^-1(0) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (2, 1, 0) <14>
// Tuple (2, 0, 3) <13> |--> (2, 1, 0) <14>
// Tuple (2, 1, 0) <14> |--> (2, 0, 1) <12>
// Tuple (2, 1, 3) <15> |--> (2, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (2, 0, 1) <12>
// Tuple (2, 3, 1) <17> |--> (2, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (0, 1, 0) --> s^-1(0) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (0, 1, 2) <0>
// Tuple (3, 1, 0) <20> |--> (0, 0, 1) --> s^-1(0) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (0, 0, 2) --> s^-1(0) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (0, 2, 1) <2>
// Tuple (3, 2, 1) <23> |--> (0, 2, 0) --> s^-1(0) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   6  --   8  --  --  --   0  --   2  --  --  --  14  --  12  --  --  --  --  --  --  --  --  --
//  19  --  22  --  --  --   5  --   3  --  --  --  16  --  13  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 2};
  int const Spreimage_start[k] = {1, 0, 2, 0};
  int const Spreimage_end[k] = {4, 1, 3, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (int i0 = 0; i0 < 3; ++i0){M[ 0] = imageS[i0];   // M[ 0] in {0, 1, 2}
  for (M[19] = Spreimage_start[M[ 0]]; M[19] < Spreimage_end[M[ 0]]; M[19] += 2)   // M[19] in s^{-1}[{M[ 0]}]
  for (M[ 6] = Spreimage_start[M[ 0]]; M[ 6] < Spreimage_end[M[ 0]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[ 0]}]
  for (M[ 5] = Spreimage_start[M[ 6]]; M[ 5] < Spreimage_end[M[ 6]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[ 6]}]
  for (int i2 = 0; i2 < 3; ++i2){M[ 2] = imageS[i2];   // M[ 2] in {0, 1, 2}
  for (M[22] = Spreimage_start[M[ 2]]; M[22] < Spreimage_end[M[ 2]]; M[22] += 2)   // M[22] in s^{-1}[{M[ 2]}]
  for (M[ 8] = Spreimage_start[M[ 2]]; M[ 8] < Spreimage_end[M[ 2]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[ 2]}]
  for (M[ 3] = Spreimage_start[M[ 8]]; M[ 3] < Spreimage_end[M[ 8]]; M[ 3] += 2)   // M[ 3] in s^{-1}[{M[ 8]}]
  for (int i12 = 0; i12 < 3; ++i12){M[12] = imageS[i12];   // M[12] in {0, 1, 2}
  for (M[16] = Spreimage_start[M[12]]; M[16] < Spreimage_end[M[12]]; M[16] += 2)   // M[16] in s^{-1}[{M[12]}]
  for (M[14] = Spreimage_start[M[12]]; M[14] < Spreimage_end[M[12]]; M[14] += 2)   // M[14] in s^{-1}[{M[12]}]
  for (M[13] = Spreimage_start[M[14]]; M[13] < Spreimage_end[M[14]]; M[13] += 2)   // M[13] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu73bicent()
// compute f* for all majority functions f commuting with the function u73
/*
Operation u73 = 1021 has image {0, 1, 2}      */
// s restricted to its image is a permutation.
// s(0) = s(3) = 1, i.e., u = 0, v = 3, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 
// 1:  0, 3, 
// 2:  2, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 0, 2) <6>
// Tuple (0, 1, 3)  <1> |--> (1, 0, 1) --> s^-1(1) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (1, 2, 0) <8>
// Tuple (0, 2, 3)  <3> |--> (1, 2, 1) --> s^-1(1) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (1, 1, 0) --> s^-1(1) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (1, 1, 2) --> s^-1(1) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (0, 1, 2) <0>
// Tuple (1, 0, 3)  <7> |--> (0, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (0, 2, 1) <2>
// Tuple (1, 2, 3)  <9> |--> (0, 2, 1) <2>
// Tuple (1, 3, 0) <10> |--> (0, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (0, 1, 2) <0>
// Tuple (2, 0, 1) <12> |--> (2, 1, 0) <14>
// Tuple (2, 0, 3) <13> |--> (2, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (2, 0, 1) <12>
// Tuple (2, 1, 3) <15> |--> (2, 0, 1) <12>
// Tuple (2, 3, 0) <16> |--> (2, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (2, 1, 0) <14>
// Tuple (3, 0, 1) <18> |--> (1, 1, 0) --> s^-1(1) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (1, 1, 2) --> s^-1(1) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (1, 0, 1) --> s^-1(1) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (1, 0, 2) <6>
// Tuple (3, 2, 0) <22> |--> (1, 2, 1) --> s^-1(1) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (1, 2, 0) <8>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   6  --   8  --  --  --   0  --   2  --  --  --  14  --  12  --  --  --  --  --  --  --  --  --
//  11  --   9  --  --  --  21  --  23  --  --  --  15  --  17  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 2};
  int const Spreimage_start[k] = {1, 0, 2, 0};
  int const Spreimage_end[k] = {2, 4, 3, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (int i0 = 0; i0 < 3; ++i0){M[ 0] = imageS[i0];   // M[ 0] in {0, 1, 2}
  for (M[11] = Spreimage_start[M[ 0]]; M[11] < Spreimage_end[M[ 0]]; M[11] += 3)   // M[11] in s^{-1}[{M[ 0]}]
  for (M[ 6] = Spreimage_start[M[ 0]]; M[ 6] < Spreimage_end[M[ 0]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[ 0]}]
  for (M[21] = Spreimage_start[M[ 6]]; M[21] < Spreimage_end[M[ 6]]; M[21] += 3)   // M[21] in s^{-1}[{M[ 6]}]
  for (int i2 = 0; i2 < 3; ++i2){M[ 2] = imageS[i2];   // M[ 2] in {0, 1, 2}
  for (M[ 9] = Spreimage_start[M[ 2]]; M[ 9] < Spreimage_end[M[ 2]]; M[ 9] += 3)   // M[ 9] in s^{-1}[{M[ 2]}]
  for (M[ 8] = Spreimage_start[M[ 2]]; M[ 8] < Spreimage_end[M[ 2]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[ 2]}]
  for (M[23] = Spreimage_start[M[ 8]]; M[23] < Spreimage_end[M[ 8]]; M[23] += 3)   // M[23] in s^{-1}[{M[ 8]}]
  for (int i12 = 0; i12 < 3; ++i12){M[12] = imageS[i12];   // M[12] in {0, 1, 2}
  for (M[15] = Spreimage_start[M[12]]; M[15] < Spreimage_end[M[12]]; M[15] += 3)   // M[15] in s^{-1}[{M[12]}]
  for (M[14] = Spreimage_start[M[12]]; M[14] < Spreimage_end[M[12]]; M[14] += 3)   // M[14] in s^{-1}[{M[12]}]
  for (M[17] = Spreimage_start[M[14]]; M[17] < Spreimage_end[M[14]]; M[17] += 3)   // M[17] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu74bicent()
// compute f* for all majority functions f commuting with the function u74
/*
Operation u74 = 1022 has image {0, 1, 2}      */
// s restricted to its image is a permutation.
// s(2) = s(3) = 2, i.e., u = 2, v = 3, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 
// 1:  0, 
// 2:  2, 3, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 0, 2) <6>
// Tuple (0, 1, 3)  <1> |--> (1, 0, 2) <6>
// Tuple (0, 2, 1)  <2> |--> (1, 2, 0) <8>
// Tuple (0, 2, 3)  <3> |--> (1, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (1, 2, 0) <8>
// Tuple (0, 3, 2)  <5> |--> (1, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (0, 1, 2) <0>
// Tuple (1, 0, 3)  <7> |--> (0, 1, 2) <0>
// Tuple (1, 2, 0)  <8> |--> (0, 2, 1) <2>
// Tuple (1, 2, 3)  <9> |--> (0, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (0, 2, 1) <2>
// Tuple (1, 3, 2) <11> |--> (0, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (2, 1, 0) <14>
// Tuple (2, 0, 3) <13> |--> (2, 1, 2) --> s^-1(2) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (2, 0, 1) <12>
// Tuple (2, 1, 3) <15> |--> (2, 0, 2) --> s^-1(2) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (2, 2, 1) --> s^-1(2) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (2, 2, 0) --> s^-1(2) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (2, 1, 0) <14>
// Tuple (3, 0, 2) <19> |--> (2, 1, 2) --> s^-1(2) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (2, 0, 1) <12>
// Tuple (3, 1, 2) <21> |--> (2, 0, 2) --> s^-1(2) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (2, 2, 1) --> s^-1(2) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (2, 2, 0) --> s^-1(2) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   6  --   8  --  --  --   0  --   2  --  --  --  14  --  12  --  --  --  --  --  --  --  --  --
//   7  --  10  --  --  --   1  --   4  --  --  --  20  --  18  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 2};
  int const Spreimage_start[k] = {1, 0, 2, 0};
  int const Spreimage_end[k] = {2, 1, 4, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (int i0 = 0; i0 < 3; ++i0){M[ 0] = imageS[i0];   // M[ 0] in {0, 1, 2}
  for (M[ 7] = Spreimage_start[M[ 0]]; M[ 7] < Spreimage_end[M[ 0]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[ 0]}]
  for (M[ 6] = Spreimage_start[M[ 0]]; M[ 6] < Spreimage_end[M[ 0]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[ 0]}]
  for (M[ 1] = Spreimage_start[M[ 6]]; M[ 1] < Spreimage_end[M[ 6]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[ 6]}]
  for (int i2 = 0; i2 < 3; ++i2){M[ 2] = imageS[i2];   // M[ 2] in {0, 1, 2}
  for (M[10] = Spreimage_start[M[ 2]]; M[10] < Spreimage_end[M[ 2]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 2]}]
  for (M[ 8] = Spreimage_start[M[ 2]]; M[ 8] < Spreimage_end[M[ 2]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[ 2]}]
  for (M[ 4] = Spreimage_start[M[ 8]]; M[ 4] < Spreimage_end[M[ 8]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[ 8]}]
  for (int i12 = 0; i12 < 3; ++i12){M[12] = imageS[i12];   // M[12] in {0, 1, 2}
  for (M[20] = Spreimage_start[M[12]]; M[20] < Spreimage_end[M[12]]; M[20] += 1)   // M[20] in s^{-1}[{M[12]}]
  for (M[14] = Spreimage_start[M[12]]; M[14] < Spreimage_end[M[12]]; M[14] += 1)   // M[14] in s^{-1}[{M[12]}]
  for (M[18] = Spreimage_start[M[14]]; M[18] < Spreimage_end[M[14]]; M[18] += 1)   // M[18] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu76bicent()
// compute f* for all majority functions f commuting with the function u76
/*
Operation u76 = 1030 has image {0, 1, 3}      */
// s restricted to its image is not a permutation.
// s(1) = s(3) = 0, i.e., u = 1, v = 3, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 3, 
// 1:  0, 
// 2:  
// 3:  2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 0, 3) <7>
// Tuple (0, 1, 3)  <1> |--> (1, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (1, 3, 0) <10>
// Tuple (0, 2, 3)  <3> |--> (1, 3, 0) <10>
// Tuple (0, 3, 1)  <4> |--> (1, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (1, 0, 3) <7>
// Tuple (1, 0, 2)  <6> |--> (0, 1, 3) <1>
// Tuple (1, 0, 3)  <7> |--> (0, 1, 0) --> s^-1(0) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (0, 3, 1) <4>
// Tuple (1, 2, 3)  <9> |--> (0, 3, 0) --> s^-1(0) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (0, 0, 1) --> s^-1(0) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (0, 0, 3) --> s^-1(0) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (3, 1, 0) <20>
// Tuple (2, 0, 3) <13> |--> (3, 1, 0) <20>
// Tuple (2, 1, 0) <14> |--> (3, 0, 1) <18>
// Tuple (2, 1, 3) <15> |--> (3, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (3, 0, 1) <18>
// Tuple (2, 3, 1) <17> |--> (3, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (0, 1, 0) --> s^-1(0) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (0, 1, 3) <1>
// Tuple (3, 1, 0) <20> |--> (0, 0, 1) --> s^-1(0) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (0, 0, 3) --> s^-1(0) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (0, 3, 1) <4>
// Tuple (3, 2, 1) <23> |--> (0, 3, 0) --> s^-1(0) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   6  --  --   8  --  --   0  --  --   2  --  --  --  --  --  --  --  14  --  12  --  --  --
//  --  19  --  --  22  --  --   5  --  --   3  --  --  --  --  --  --  --  16  --  13  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {1, 0, 0, 2};
  int const Spreimage_end[k] = {4, 1, 0, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (M[ 6] = Spreimage_start[M[ 1]]; M[ 6] < Spreimage_end[M[ 1]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[ 1]}]
  for (M[19] = Spreimage_start[M[ 1]]; M[19] < Spreimage_end[M[ 1]]; M[19] += 2)   // M[19] in s^{-1}[{M[ 1]}]
  for (M[ 8] = Spreimage_start[M[ 4]]; M[ 8] < Spreimage_end[M[ 4]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[ 4]}]
  for (M[22] = Spreimage_start[M[ 4]]; M[22] < Spreimage_end[M[ 4]]; M[22] += 2)   // M[22] in s^{-1}[{M[ 4]}]
  for (M[ 0] = Spreimage_start[M[ 7]]; M[ 0] < Spreimage_end[M[ 7]]; M[ 0] += 2)   // M[ 0] in s^{-1}[{M[ 7]}]
  for (M[ 5] = Spreimage_start[M[ 7]]; M[ 5] < Spreimage_end[M[ 7]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[ 7]}]
  for (M[ 2] = Spreimage_start[M[10]]; M[ 2] < Spreimage_end[M[10]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[10]}]
  for (M[ 3] = Spreimage_start[M[10]]; M[ 3] < Spreimage_end[M[10]]; M[ 3] += 2)   // M[ 3] in s^{-1}[{M[10]}]
  for (M[14] = Spreimage_start[M[18]]; M[14] < Spreimage_end[M[18]]; M[14] += 2)   // M[14] in s^{-1}[{M[18]}]
  for (M[16] = Spreimage_start[M[18]]; M[16] < Spreimage_end[M[18]]; M[16] += 2)   // M[16] in s^{-1}[{M[18]}]
  for (M[12] = Spreimage_start[M[20]]; M[12] < Spreimage_end[M[20]]; M[12] += 2)   // M[12] in s^{-1}[{M[20]}]
  for (M[13] = Spreimage_start[M[20]]; M[13] < Spreimage_end[M[20]]; M[13] += 2)   // M[13] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu77bicent()
// compute f* for all majority functions f commuting with the function u77
/*
Operation u77 = 1031 has image {0, 1, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(3) = 1, i.e., u = 0, v = 3, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 
// 1:  0, 3, 
// 2:  
// 3:  2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 0, 3) <7>
// Tuple (0, 1, 3)  <1> |--> (1, 0, 1) --> s^-1(1) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (1, 3, 0) <10>
// Tuple (0, 2, 3)  <3> |--> (1, 3, 1) --> s^-1(1) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (1, 1, 0) --> s^-1(1) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (1, 1, 3) --> s^-1(1) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (0, 1, 3) <1>
// Tuple (1, 0, 3)  <7> |--> (0, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (0, 3, 1) <4>
// Tuple (1, 2, 3)  <9> |--> (0, 3, 1) <4>
// Tuple (1, 3, 0) <10> |--> (0, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (0, 1, 3) <1>
// Tuple (2, 0, 1) <12> |--> (3, 1, 0) <20>
// Tuple (2, 0, 3) <13> |--> (3, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (3, 0, 1) <18>
// Tuple (2, 1, 3) <15> |--> (3, 0, 1) <18>
// Tuple (2, 3, 0) <16> |--> (3, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (3, 1, 0) <20>
// Tuple (3, 0, 1) <18> |--> (1, 1, 0) --> s^-1(1) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (1, 1, 3) --> s^-1(1) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (1, 0, 1) --> s^-1(1) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (1, 0, 3) <7>
// Tuple (3, 2, 0) <22> |--> (1, 3, 1) --> s^-1(1) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (1, 3, 0) <10>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   6  --  --   8  --  --   0  --  --   2  --  --  --  --  --  --  --  14  --  12  --  --  --
//  --  11  --  --   9  --  --  21  --  --  23  --  --  --  --  --  --  --  15  --  17  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {1, 0, 0, 2};
  int const Spreimage_end[k] = {2, 4, 0, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (M[ 6] = Spreimage_start[M[ 1]]; M[ 6] < Spreimage_end[M[ 1]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[ 1]}]
  for (M[11] = Spreimage_start[M[ 1]]; M[11] < Spreimage_end[M[ 1]]; M[11] += 3)   // M[11] in s^{-1}[{M[ 1]}]
  for (M[ 8] = Spreimage_start[M[ 4]]; M[ 8] < Spreimage_end[M[ 4]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[ 4]}]
  for (M[ 9] = Spreimage_start[M[ 4]]; M[ 9] < Spreimage_end[M[ 4]]; M[ 9] += 3)   // M[ 9] in s^{-1}[{M[ 4]}]
  for (M[ 0] = Spreimage_start[M[ 7]]; M[ 0] < Spreimage_end[M[ 7]]; M[ 0] += 3)   // M[ 0] in s^{-1}[{M[ 7]}]
  for (M[21] = Spreimage_start[M[ 7]]; M[21] < Spreimage_end[M[ 7]]; M[21] += 3)   // M[21] in s^{-1}[{M[ 7]}]
  for (M[ 2] = Spreimage_start[M[10]]; M[ 2] < Spreimage_end[M[10]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[10]}]
  for (M[23] = Spreimage_start[M[10]]; M[23] < Spreimage_end[M[10]]; M[23] += 3)   // M[23] in s^{-1}[{M[10]}]
  for (M[14] = Spreimage_start[M[18]]; M[14] < Spreimage_end[M[18]]; M[14] += 3)   // M[14] in s^{-1}[{M[18]}]
  for (M[15] = Spreimage_start[M[18]]; M[15] < Spreimage_end[M[18]]; M[15] += 3)   // M[15] in s^{-1}[{M[18]}]
  for (M[12] = Spreimage_start[M[20]]; M[12] < Spreimage_end[M[20]]; M[12] += 3)   // M[12] in s^{-1}[{M[20]}]
  for (M[17] = Spreimage_start[M[20]]; M[17] < Spreimage_end[M[20]]; M[17] += 3)   // M[17] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu79bicent()
// compute f* for all majority functions f commuting with the function u79
/*
Operation u79 = 1033 has image {0, 1, 3}      */
// s restricted to its image is a permutation.
// s(2) = s(3) = 3, i.e., u = 2, v = 3, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 
// 1:  0, 
// 2:  
// 3:  2, 3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 0, 3) <7>
// Tuple (0, 1, 3)  <1> |--> (1, 0, 3) <7>
// Tuple (0, 2, 1)  <2> |--> (1, 3, 0) <10>
// Tuple (0, 2, 3)  <3> |--> (1, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (1, 3, 0) <10>
// Tuple (0, 3, 2)  <5> |--> (1, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (0, 1, 3) <1>
// Tuple (1, 0, 3)  <7> |--> (0, 1, 3) <1>
// Tuple (1, 2, 0)  <8> |--> (0, 3, 1) <4>
// Tuple (1, 2, 3)  <9> |--> (0, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (0, 3, 1) <4>
// Tuple (1, 3, 2) <11> |--> (0, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (3, 1, 0) <20>
// Tuple (2, 0, 3) <13> |--> (3, 1, 3) --> s^-1(3) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (3, 0, 1) <18>
// Tuple (2, 1, 3) <15> |--> (3, 0, 3) --> s^-1(3) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (3, 3, 1) --> s^-1(3) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (3, 3, 0) --> s^-1(3) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (3, 1, 0) <20>
// Tuple (3, 0, 2) <19> |--> (3, 1, 3) --> s^-1(3) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (3, 0, 1) <18>
// Tuple (3, 1, 2) <21> |--> (3, 0, 3) --> s^-1(3) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (3, 3, 1) --> s^-1(3) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (3, 3, 0) --> s^-1(3) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   6  --  --   8  --  --   0  --  --   2  --  --  --  --  --  --  --  14  --  12  --  --  --
//  --   7  --  --  10  --  --   1  --  --   4  --  --  --  --  --  --  --  20  --  18  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 3};
  int const Spreimage_start[k] = {1, 0, 0, 2};
  int const Spreimage_end[k] = {2, 1, 0, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (int i1 = 0; i1 < 3; ++i1){M[ 1] = imageS[i1];   // M[ 1] in {0, 1, 3}
  for (M[ 6] = Spreimage_start[M[ 1]]; M[ 6] < Spreimage_end[M[ 1]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[ 1]}]
  for (M[ 7] = Spreimage_start[M[ 1]]; M[ 7] < Spreimage_end[M[ 1]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[ 1]}]
  for (M[ 0] = Spreimage_start[M[ 7]]; M[ 0] < Spreimage_end[M[ 7]]; M[ 0] += 1)   // M[ 0] in s^{-1}[{M[ 7]}]
  for (int i4 = 0; i4 < 3; ++i4){M[ 4] = imageS[i4];   // M[ 4] in {0, 1, 3}
  for (M[ 8] = Spreimage_start[M[ 4]]; M[ 8] < Spreimage_end[M[ 4]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[ 4]}]
  for (M[10] = Spreimage_start[M[ 4]]; M[10] < Spreimage_end[M[ 4]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 4]}]
  for (M[ 2] = Spreimage_start[M[10]]; M[ 2] < Spreimage_end[M[10]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[10]}]
  for (int i18 = 0; i18 < 3; ++i18){M[18] = imageS[i18];   // M[18] in {0, 1, 3}
  for (M[14] = Spreimage_start[M[18]]; M[14] < Spreimage_end[M[18]]; M[14] += 1)   // M[14] in s^{-1}[{M[18]}]
  for (M[20] = Spreimage_start[M[18]]; M[20] < Spreimage_end[M[18]]; M[20] += 1)   // M[20] in s^{-1}[{M[18]}]
  for (M[12] = Spreimage_start[M[20]]; M[12] < Spreimage_end[M[20]]; M[12] += 1)   // M[12] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu82bicent()
// compute f* for all majority functions f commuting with the function u82
/*
Operation u82 = 1102 has image {0, 1, 2}      */
// s restricted to its image is not a permutation.
// s(0) = s(1) = 1, i.e., u = 0, v = 1, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 
// 1:  0, 1, 
// 2:  3, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 1, 0) --> s^-1(1) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (1, 1, 2) --> s^-1(1) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (1, 0, 1) --> s^-1(1) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (1, 0, 2) <6>
// Tuple (0, 3, 1)  <4> |--> (1, 2, 1) --> s^-1(1) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (1, 2, 0) <8>
// Tuple (1, 0, 2)  <6> |--> (1, 1, 0) --> s^-1(1) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (1, 1, 2) --> s^-1(1) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (1, 0, 1) --> s^-1(1) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (1, 0, 2) <6>
// Tuple (1, 3, 0) <10> |--> (1, 2, 1) --> s^-1(1) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (1, 2, 0) <8>
// Tuple (2, 0, 1) <12> |--> (0, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (0, 1, 2) <0>
// Tuple (2, 1, 0) <14> |--> (0, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (0, 1, 2) <0>
// Tuple (2, 3, 0) <16> |--> (0, 2, 1) <2>
// Tuple (2, 3, 1) <17> |--> (0, 2, 1) <2>
// Tuple (3, 0, 1) <18> |--> (2, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (2, 1, 0) <14>
// Tuple (3, 1, 0) <20> |--> (2, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (2, 1, 0) <14>
// Tuple (3, 2, 0) <22> |--> (2, 0, 1) <12>
// Tuple (3, 2, 1) <23> |--> (2, 0, 1) <12>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  13  --  16  --  --  --   3  --   5  --  --  --  22  --  19  --  --  --  --  --  --  --  --  --
//  15  --  17  --  --  --   9  --  11  --  --  --  23  --  21  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {2, 0, 3, 0};
  int const Spreimage_end[k] = {3, 2, 4, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (M[13] = Spreimage_start[M[ 0]]; M[13] < Spreimage_end[M[ 0]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 0]}]
  for (M[15] = Spreimage_start[M[ 0]]; M[15] < Spreimage_end[M[ 0]]; M[15] += 1)   // M[15] in s^{-1}[{M[ 0]}]
  for (M[16] = Spreimage_start[M[ 2]]; M[16] < Spreimage_end[M[ 2]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 2]}]
  for (M[17] = Spreimage_start[M[ 2]]; M[17] < Spreimage_end[M[ 2]]; M[17] += 1)   // M[17] in s^{-1}[{M[ 2]}]
  for (M[ 3] = Spreimage_start[M[ 6]]; M[ 3] < Spreimage_end[M[ 6]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[ 6]}]
  for (M[ 9] = Spreimage_start[M[ 6]]; M[ 9] < Spreimage_end[M[ 6]]; M[ 9] += 1)   // M[ 9] in s^{-1}[{M[ 6]}]
  for (M[ 5] = Spreimage_start[M[ 8]]; M[ 5] < Spreimage_end[M[ 8]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[ 8]}]
  for (M[11] = Spreimage_start[M[ 8]]; M[11] < Spreimage_end[M[ 8]]; M[11] += 1)   // M[11] in s^{-1}[{M[ 8]}]
  for (M[22] = Spreimage_start[M[12]]; M[22] < Spreimage_end[M[12]]; M[22] += 1)   // M[22] in s^{-1}[{M[12]}]
  for (M[23] = Spreimage_start[M[12]]; M[23] < Spreimage_end[M[12]]; M[23] += 1)   // M[23] in s^{-1}[{M[12]}]
  for (M[19] = Spreimage_start[M[14]]; M[19] < Spreimage_end[M[14]]; M[19] += 1)   // M[19] in s^{-1}[{M[14]}]
  for (M[21] = Spreimage_start[M[14]]; M[21] < Spreimage_end[M[14]]; M[21] += 1)   // M[21] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu83bicent()
// compute f* for all majority functions f commuting with the function u83
/*
Operation u83 = 1103 has image {0, 1, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(1) = 1, i.e., u = 0, v = 1, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 
// 1:  0, 1, 
// 2:  
// 3:  3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 1, 0) --> s^-1(1) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (1, 1, 3) --> s^-1(1) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (1, 0, 1) --> s^-1(1) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (1, 0, 3) <7>
// Tuple (0, 3, 1)  <4> |--> (1, 3, 1) --> s^-1(1) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (1, 3, 0) <10>
// Tuple (1, 0, 2)  <6> |--> (1, 1, 0) --> s^-1(1) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (1, 1, 3) --> s^-1(1) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (1, 0, 1) --> s^-1(1) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (1, 0, 3) <7>
// Tuple (1, 3, 0) <10> |--> (1, 3, 1) --> s^-1(1) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (1, 3, 0) <10>
// Tuple (2, 0, 1) <12> |--> (0, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (0, 1, 3) <1>
// Tuple (2, 1, 0) <14> |--> (0, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (0, 1, 3) <1>
// Tuple (2, 3, 0) <16> |--> (0, 3, 1) <4>
// Tuple (2, 3, 1) <17> |--> (0, 3, 1) <4>
// Tuple (3, 0, 1) <18> |--> (3, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (3, 1, 0) <20>
// Tuple (3, 1, 0) <20> |--> (3, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (3, 1, 0) <20>
// Tuple (3, 2, 0) <22> |--> (3, 0, 1) <18>
// Tuple (3, 2, 1) <23> |--> (3, 0, 1) <18>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  13  --  --  16  --  --   3  --  --   5  --  --  --  --  --  --  --  22  --  19  --  --  --
//  --  15  --  --  17  --  --   9  --  --  11  --  --  --  --  --  --  --  23  --  21  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {2, 0, 0, 3};
  int const Spreimage_end[k] = {3, 2, 0, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (M[13] = Spreimage_start[M[ 1]]; M[13] < Spreimage_end[M[ 1]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 1]}]
  for (M[15] = Spreimage_start[M[ 1]]; M[15] < Spreimage_end[M[ 1]]; M[15] += 1)   // M[15] in s^{-1}[{M[ 1]}]
  for (M[16] = Spreimage_start[M[ 4]]; M[16] < Spreimage_end[M[ 4]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 4]}]
  for (M[17] = Spreimage_start[M[ 4]]; M[17] < Spreimage_end[M[ 4]]; M[17] += 1)   // M[17] in s^{-1}[{M[ 4]}]
  for (M[ 3] = Spreimage_start[M[ 7]]; M[ 3] < Spreimage_end[M[ 7]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[ 7]}]
  for (M[ 9] = Spreimage_start[M[ 7]]; M[ 9] < Spreimage_end[M[ 7]]; M[ 9] += 1)   // M[ 9] in s^{-1}[{M[ 7]}]
  for (M[ 5] = Spreimage_start[M[10]]; M[ 5] < Spreimage_end[M[10]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[10]}]
  for (M[11] = Spreimage_start[M[10]]; M[11] < Spreimage_end[M[10]]; M[11] += 1)   // M[11] in s^{-1}[{M[10]}]
  for (M[22] = Spreimage_start[M[18]]; M[22] < Spreimage_end[M[18]]; M[22] += 1)   // M[22] in s^{-1}[{M[18]}]
  for (M[23] = Spreimage_start[M[18]]; M[23] < Spreimage_end[M[18]]; M[23] += 1)   // M[23] in s^{-1}[{M[18]}]
  for (M[19] = Spreimage_start[M[20]]; M[19] < Spreimage_end[M[20]]; M[19] += 1)   // M[19] in s^{-1}[{M[20]}]
  for (M[21] = Spreimage_start[M[20]]; M[21] < Spreimage_end[M[20]]; M[21] += 1)   // M[21] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu88bicent()
// compute f* for all majority functions f commuting with the function u88
/*
Operation u88 = 1120 has image {0, 1, 2}      */
// s restricted to its image is not a permutation.
// s(0) = s(1) = 1, i.e., u = 0, v = 1, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  3, 
// 1:  0, 1, 
// 2:  2, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 1, 2) --> s^-1(1) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (1, 1, 0) --> s^-1(1) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (1, 2, 1) --> s^-1(1) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (1, 2, 0) <8>
// Tuple (0, 3, 1)  <4> |--> (1, 0, 1) --> s^-1(1) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (1, 0, 2) <6>
// Tuple (1, 0, 2)  <6> |--> (1, 1, 2) --> s^-1(1) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (1, 1, 0) --> s^-1(1) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (1, 2, 1) --> s^-1(1) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (1, 2, 0) <8>
// Tuple (1, 3, 0) <10> |--> (1, 0, 1) --> s^-1(1) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (1, 0, 2) <6>
// Tuple (2, 0, 1) <12> |--> (2, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (2, 1, 0) <14>
// Tuple (2, 1, 0) <14> |--> (2, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (2, 1, 0) <14>
// Tuple (2, 3, 0) <16> |--> (2, 0, 1) <12>
// Tuple (2, 3, 1) <17> |--> (2, 0, 1) <12>
// Tuple (3, 0, 1) <18> |--> (0, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (0, 1, 2) <0>
// Tuple (3, 1, 0) <20> |--> (0, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (0, 1, 2) <0>
// Tuple (3, 2, 0) <22> |--> (0, 2, 1) <2>
// Tuple (3, 2, 1) <23> |--> (0, 2, 1) <2>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  19  --  22  --  --  --   5  --   3  --  --  --  16  --  13  --  --  --  --  --  --  --  --  --
//  21  --  23  --  --  --  11  --   9  --  --  --  17  --  15  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {3, 0, 2, 0};
  int const Spreimage_end[k] = {4, 2, 3, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (M[19] = Spreimage_start[M[ 0]]; M[19] < Spreimage_end[M[ 0]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 0]}]
  for (M[21] = Spreimage_start[M[ 0]]; M[21] < Spreimage_end[M[ 0]]; M[21] += 1)   // M[21] in s^{-1}[{M[ 0]}]
  for (M[22] = Spreimage_start[M[ 2]]; M[22] < Spreimage_end[M[ 2]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 2]}]
  for (M[23] = Spreimage_start[M[ 2]]; M[23] < Spreimage_end[M[ 2]]; M[23] += 1)   // M[23] in s^{-1}[{M[ 2]}]
  for (M[ 5] = Spreimage_start[M[ 6]]; M[ 5] < Spreimage_end[M[ 6]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[ 6]}]
  for (M[11] = Spreimage_start[M[ 6]]; M[11] < Spreimage_end[M[ 6]]; M[11] += 1)   // M[11] in s^{-1}[{M[ 6]}]
  for (M[ 3] = Spreimage_start[M[ 8]]; M[ 3] < Spreimage_end[M[ 8]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[ 8]}]
  for (M[ 9] = Spreimage_start[M[ 8]]; M[ 9] < Spreimage_end[M[ 8]]; M[ 9] += 1)   // M[ 9] in s^{-1}[{M[ 8]}]
  for (M[16] = Spreimage_start[M[12]]; M[16] < Spreimage_end[M[12]]; M[16] += 1)   // M[16] in s^{-1}[{M[12]}]
  for (M[17] = Spreimage_start[M[12]]; M[17] < Spreimage_end[M[12]]; M[17] += 1)   // M[17] in s^{-1}[{M[12]}]
  for (M[13] = Spreimage_start[M[14]]; M[13] < Spreimage_end[M[14]]; M[13] += 1)   // M[13] in s^{-1}[{M[14]}]
  for (M[15] = Spreimage_start[M[14]]; M[15] < Spreimage_end[M[14]]; M[15] += 1)   // M[15] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu91bicent()
// compute f* for all majority functions f commuting with the function u91
/*
Operation u91 = 1123 has image {1, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(1) = 1, i.e., u = 0, v = 1, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  0, 1, 
// 2:  2, 
// 3:  3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 1, 2) --> s^-1(1) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (1, 1, 3) --> s^-1(1) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (1, 2, 1) --> s^-1(1) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (1, 2, 3) <9>
// Tuple (0, 3, 1)  <4> |--> (1, 3, 1) --> s^-1(1) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (1, 3, 2) <11>
// Tuple (1, 0, 2)  <6> |--> (1, 1, 2) --> s^-1(1) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (1, 1, 3) --> s^-1(1) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (1, 2, 1) --> s^-1(1) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (1, 2, 3) <9>
// Tuple (1, 3, 0) <10> |--> (1, 3, 1) --> s^-1(1) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (1, 3, 2) <11>
// Tuple (2, 0, 1) <12> |--> (2, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (2, 1, 3) <15>
// Tuple (2, 1, 0) <14> |--> (2, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (2, 1, 3) <15>
// Tuple (2, 3, 0) <16> |--> (2, 3, 1) <17>
// Tuple (2, 3, 1) <17> |--> (2, 3, 1) <17>
// Tuple (3, 0, 1) <18> |--> (3, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (3, 1, 2) <21>
// Tuple (3, 1, 0) <20> |--> (3, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (3, 1, 2) <21>
// Tuple (3, 2, 0) <22> |--> (3, 2, 1) <23>
// Tuple (3, 2, 1) <23> |--> (3, 2, 1) <23>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   3  --   5  --  --  --  13  --  16  --  --  --  19  --  22
//  --  --  --  --  --  --  --  --  --   9  --  11  --  --  --  15  --  17  --  --  --  21  --  23
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {1, 2, 3};
  int const Spreimage_start[k] = {0, 0, 2, 3};
  int const Spreimage_end[k] = {0, 2, 3, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (int i9 = 0; i9 < 3; ++i9){M[ 9] = imageS[i9];   // M[ 9] in {1, 2, 3}
  for (M[ 3] = Spreimage_start[M[ 9]]; M[ 3] < Spreimage_end[M[ 9]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[ 9]}]
  for (int i11 = 0; i11 < 3; ++i11){M[11] = imageS[i11];   // M[11] in {1, 2, 3}
  for (M[ 5] = Spreimage_start[M[11]]; M[ 5] < Spreimage_end[M[11]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[11]}]
  for (int i15 = 0; i15 < 3; ++i15){M[15] = imageS[i15];   // M[15] in {1, 2, 3}
  for (M[13] = Spreimage_start[M[15]]; M[13] < Spreimage_end[M[15]]; M[13] += 1)   // M[13] in s^{-1}[{M[15]}]
  for (int i17 = 0; i17 < 3; ++i17){M[17] = imageS[i17];   // M[17] in {1, 2, 3}
  for (M[16] = Spreimage_start[M[17]]; M[16] < Spreimage_end[M[17]]; M[16] += 1)   // M[16] in s^{-1}[{M[17]}]
  for (int i21 = 0; i21 < 3; ++i21){M[21] = imageS[i21];   // M[21] in {1, 2, 3}
  for (M[19] = Spreimage_start[M[21]]; M[19] < Spreimage_end[M[21]]; M[19] += 1)   // M[19] in s^{-1}[{M[21]}]
  for (int i23 = 0; i23 < 3; ++i23){M[23] = imageS[i23];   // M[23] in {1, 2, 3}
  for (M[22] = Spreimage_start[M[23]]; M[22] < Spreimage_end[M[23]]; M[22] += 1)   // M[22] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}
}
void testu92bicent()
// compute f* for all majority functions f commuting with the function u92
/*
Operation u92 = 1130 has image {0, 1, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(1) = 1, i.e., u = 0, v = 1, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  3, 
// 1:  0, 1, 
// 2:  
// 3:  2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 1, 3) --> s^-1(1) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (1, 1, 0) --> s^-1(1) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (1, 3, 1) --> s^-1(1) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (1, 3, 0) <10>
// Tuple (0, 3, 1)  <4> |--> (1, 0, 1) --> s^-1(1) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (1, 0, 3) <7>
// Tuple (1, 0, 2)  <6> |--> (1, 1, 3) --> s^-1(1) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (1, 1, 0) --> s^-1(1) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (1, 3, 1) --> s^-1(1) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (1, 3, 0) <10>
// Tuple (1, 3, 0) <10> |--> (1, 0, 1) --> s^-1(1) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (1, 0, 3) <7>
// Tuple (2, 0, 1) <12> |--> (3, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (3, 1, 0) <20>
// Tuple (2, 1, 0) <14> |--> (3, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (3, 1, 0) <20>
// Tuple (2, 3, 0) <16> |--> (3, 0, 1) <18>
// Tuple (2, 3, 1) <17> |--> (3, 0, 1) <18>
// Tuple (3, 0, 1) <18> |--> (0, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (0, 1, 3) <1>
// Tuple (3, 1, 0) <20> |--> (0, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (0, 1, 3) <1>
// Tuple (3, 2, 0) <22> |--> (0, 3, 1) <4>
// Tuple (3, 2, 1) <23> |--> (0, 3, 1) <4>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  19  --  --  22  --  --   5  --  --   3  --  --  --  --  --  --  --  16  --  13  --  --  --
//  --  21  --  --  23  --  --  11  --  --   9  --  --  --  --  --  --  --  17  --  15  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {3, 0, 0, 2};
  int const Spreimage_end[k] = {4, 2, 0, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (M[19] = Spreimage_start[M[ 1]]; M[19] < Spreimage_end[M[ 1]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 1]}]
  for (M[21] = Spreimage_start[M[ 1]]; M[21] < Spreimage_end[M[ 1]]; M[21] += 1)   // M[21] in s^{-1}[{M[ 1]}]
  for (M[22] = Spreimage_start[M[ 4]]; M[22] < Spreimage_end[M[ 4]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 4]}]
  for (M[23] = Spreimage_start[M[ 4]]; M[23] < Spreimage_end[M[ 4]]; M[23] += 1)   // M[23] in s^{-1}[{M[ 4]}]
  for (M[ 5] = Spreimage_start[M[ 7]]; M[ 5] < Spreimage_end[M[ 7]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[ 7]}]
  for (M[11] = Spreimage_start[M[ 7]]; M[11] < Spreimage_end[M[ 7]]; M[11] += 1)   // M[11] in s^{-1}[{M[ 7]}]
  for (M[ 3] = Spreimage_start[M[10]]; M[ 3] < Spreimage_end[M[10]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[10]}]
  for (M[ 9] = Spreimage_start[M[10]]; M[ 9] < Spreimage_end[M[10]]; M[ 9] += 1)   // M[ 9] in s^{-1}[{M[10]}]
  for (M[16] = Spreimage_start[M[18]]; M[16] < Spreimage_end[M[18]]; M[16] += 1)   // M[16] in s^{-1}[{M[18]}]
  for (M[17] = Spreimage_start[M[18]]; M[17] < Spreimage_end[M[18]]; M[17] += 1)   // M[17] in s^{-1}[{M[18]}]
  for (M[13] = Spreimage_start[M[20]]; M[13] < Spreimage_end[M[20]]; M[13] += 1)   // M[13] in s^{-1}[{M[20]}]
  for (M[15] = Spreimage_start[M[20]]; M[15] < Spreimage_end[M[20]]; M[15] += 1)   // M[15] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu94bicent()
// compute f* for all majority functions f commuting with the function u94
/*
Operation u94 = 1132 has image {1, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(1) = 1, i.e., u = 0, v = 1, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  0, 1, 
// 2:  3, 
// 3:  2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 1, 3) --> s^-1(1) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (1, 1, 2) --> s^-1(1) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (1, 3, 1) --> s^-1(1) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (1, 3, 2) <11>
// Tuple (0, 3, 1)  <4> |--> (1, 2, 1) --> s^-1(1) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (1, 2, 3) <9>
// Tuple (1, 0, 2)  <6> |--> (1, 1, 3) --> s^-1(1) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (1, 1, 2) --> s^-1(1) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (1, 3, 1) --> s^-1(1) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (1, 3, 2) <11>
// Tuple (1, 3, 0) <10> |--> (1, 2, 1) --> s^-1(1) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (1, 2, 3) <9>
// Tuple (2, 0, 1) <12> |--> (3, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (3, 1, 2) <21>
// Tuple (2, 1, 0) <14> |--> (3, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (3, 1, 2) <21>
// Tuple (2, 3, 0) <16> |--> (3, 2, 1) <23>
// Tuple (2, 3, 1) <17> |--> (3, 2, 1) <23>
// Tuple (3, 0, 1) <18> |--> (2, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (2, 1, 3) <15>
// Tuple (3, 1, 0) <20> |--> (2, 1, 1) --> s^-1(1) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (2, 1, 3) <15>
// Tuple (3, 2, 0) <22> |--> (2, 3, 1) <17>
// Tuple (3, 2, 1) <23> |--> (2, 3, 1) <17>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   5  --   3  --  --  --  19  --  22  --  --  --  13  --  16
//  --  --  --  --  --  --  --  --  --  11  --   9  --  --  --  21  --  23  --  --  --  15  --  17
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {1, 2, 3};
  int const Spreimage_start[k] = {0, 0, 3, 2};
  int const Spreimage_end[k] = {0, 2, 4, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (int i9 = 0; i9 < 3; ++i9){M[ 9] = imageS[i9];   // M[ 9] in {1, 2, 3}
  for (M[ 5] = Spreimage_start[M[ 9]]; M[ 5] < Spreimage_end[M[ 9]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[ 9]}]
  for (M[11] = Spreimage_start[M[ 9]]; M[11] < Spreimage_end[M[ 9]]; M[11] += 1)   // M[11] in s^{-1}[{M[ 9]}]
  for (M[ 3] = Spreimage_start[M[11]]; M[ 3] < Spreimage_end[M[11]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[11]}]
  for (int i15 = 0; i15 < 3; ++i15){M[15] = imageS[i15];   // M[15] in {1, 2, 3}
  for (M[19] = Spreimage_start[M[15]]; M[19] < Spreimage_end[M[15]]; M[19] += 1)   // M[19] in s^{-1}[{M[15]}]
  for (M[21] = Spreimage_start[M[15]]; M[21] < Spreimage_end[M[15]]; M[21] += 1)   // M[21] in s^{-1}[{M[15]}]
  for (M[13] = Spreimage_start[M[21]]; M[13] < Spreimage_end[M[21]]; M[13] += 1)   // M[13] in s^{-1}[{M[21]}]
  for (int i17 = 0; i17 < 3; ++i17){M[17] = imageS[i17];   // M[17] in {1, 2, 3}
  for (M[22] = Spreimage_start[M[17]]; M[22] < Spreimage_end[M[17]]; M[22] += 1)   // M[22] in s^{-1}[{M[17]}]
  for (M[23] = Spreimage_start[M[17]]; M[23] < Spreimage_end[M[17]]; M[23] += 1)   // M[23] in s^{-1}[{M[17]}]
  for (M[16] = Spreimage_start[M[23]]; M[16] < Spreimage_end[M[23]]; M[16] += 1)   // M[16] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu96bicent()
// compute f* for all majority functions f commuting with the function u96
/*
Operation u96 = 1200 has image {0, 1, 2}      */
// s restricted to its image is a permutation.
// s(2) = s(3) = 0, i.e., u = 2, v = 3, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 3, 
// 1:  0, 
// 2:  1, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 2, 0) <8>
// Tuple (0, 1, 3)  <1> |--> (1, 2, 0) <8>
// Tuple (0, 2, 1)  <2> |--> (1, 0, 2) <6>
// Tuple (0, 2, 3)  <3> |--> (1, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (1, 0, 2) <6>
// Tuple (0, 3, 2)  <5> |--> (1, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (2, 1, 0) <14>
// Tuple (1, 0, 3)  <7> |--> (2, 1, 0) <14>
// Tuple (1, 2, 0)  <8> |--> (2, 0, 1) <12>
// Tuple (1, 2, 3)  <9> |--> (2, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (2, 0, 1) <12>
// Tuple (1, 3, 2) <11> |--> (2, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (0, 1, 2) <0>
// Tuple (2, 0, 3) <13> |--> (0, 1, 0) --> s^-1(0) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (0, 2, 1) <2>
// Tuple (2, 1, 3) <15> |--> (0, 2, 0) --> s^-1(0) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (0, 0, 1) --> s^-1(0) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (0, 0, 2) --> s^-1(0) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (0, 1, 2) <0>
// Tuple (3, 0, 2) <19> |--> (0, 1, 0) --> s^-1(0) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (0, 2, 1) <2>
// Tuple (3, 1, 2) <21> |--> (0, 2, 0) --> s^-1(0) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (0, 0, 1) --> s^-1(0) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (0, 0, 2) --> s^-1(0) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  12  --  14  --  --  --   2  --   0  --  --  --   8  --   6  --  --  --  --  --  --  --  --  --
//  18  --  20  --  --  --   4  --   1  --  --  --  10  --   7  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 2};
  int const Spreimage_start[k] = {2, 0, 1, 0};
  int const Spreimage_end[k] = {4, 1, 2, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (int i0 = 0; i0 < 3; ++i0){M[ 0] = imageS[i0];   // M[ 0] in {0, 1, 2}
  for (M[18] = Spreimage_start[M[ 0]]; M[18] < Spreimage_end[M[ 0]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 0]}]
  for (M[12] = Spreimage_start[M[ 0]]; M[12] < Spreimage_end[M[ 0]]; M[12] += 1)   // M[12] in s^{-1}[{M[ 0]}]
  for (M[10] = Spreimage_start[M[12]]; M[10] < Spreimage_end[M[12]]; M[10] += 1)   // M[10] in s^{-1}[{M[12]}]
  for (M[ 8] = Spreimage_start[M[12]]; M[ 8] < Spreimage_end[M[12]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[12]}]
  for (M[ 1] = Spreimage_start[M[ 8]]; M[ 1] < Spreimage_end[M[ 8]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[ 8]}]
  for (int i2 = 0; i2 < 3; ++i2){M[ 2] = imageS[i2];   // M[ 2] in {0, 1, 2}
  for (M[20] = Spreimage_start[M[ 2]]; M[20] < Spreimage_end[M[ 2]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 2]}]
  for (M[14] = Spreimage_start[M[ 2]]; M[14] < Spreimage_end[M[ 2]]; M[14] += 1)   // M[14] in s^{-1}[{M[ 2]}]
  for (M[ 7] = Spreimage_start[M[14]]; M[ 7] < Spreimage_end[M[14]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[14]}]
  for (M[ 6] = Spreimage_start[M[14]]; M[ 6] < Spreimage_end[M[14]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[14]}]
  for (M[ 4] = Spreimage_start[M[ 6]]; M[ 4] < Spreimage_end[M[ 6]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[ 6]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu97bicent()
// compute f* for all majority functions f commuting with the function u97
/*
Operation u97 = 1201 has image {0, 1, 2}      */
// s restricted to its image is a permutation.
// s(0) = s(3) = 1, i.e., u = 0, v = 3, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 
// 1:  0, 3, 
// 2:  1, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 2, 0) <8>
// Tuple (0, 1, 3)  <1> |--> (1, 2, 1) --> s^-1(1) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (1, 0, 2) <6>
// Tuple (0, 2, 3)  <3> |--> (1, 0, 1) --> s^-1(1) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (1, 1, 2) --> s^-1(1) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (1, 1, 0) --> s^-1(1) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (2, 1, 0) <14>
// Tuple (1, 0, 3)  <7> |--> (2, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (2, 0, 1) <12>
// Tuple (1, 2, 3)  <9> |--> (2, 0, 1) <12>
// Tuple (1, 3, 0) <10> |--> (2, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (2, 1, 0) <14>
// Tuple (2, 0, 1) <12> |--> (0, 1, 2) <0>
// Tuple (2, 0, 3) <13> |--> (0, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (0, 2, 1) <2>
// Tuple (2, 1, 3) <15> |--> (0, 2, 1) <2>
// Tuple (2, 3, 0) <16> |--> (0, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (0, 1, 2) <0>
// Tuple (3, 0, 1) <18> |--> (1, 1, 2) --> s^-1(1) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (1, 1, 0) --> s^-1(1) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (1, 2, 1) --> s^-1(1) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (1, 2, 0) <8>
// Tuple (3, 2, 0) <22> |--> (1, 0, 1) --> s^-1(1) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (1, 0, 2) <6>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  12  --  14  --  --  --   2  --   0  --  --  --   8  --   6  --  --  --  --  --  --  --  --  --
//  17  --  15  --  --  --  23  --  21  --  --  --   9  --  11  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 2};
  int const Spreimage_start[k] = {2, 0, 1, 0};
  int const Spreimage_end[k] = {3, 4, 2, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (int i0 = 0; i0 < 3; ++i0){M[ 0] = imageS[i0];   // M[ 0] in {0, 1, 2}
  for (M[17] = Spreimage_start[M[ 0]]; M[17] < Spreimage_end[M[ 0]]; M[17] += 3)   // M[17] in s^{-1}[{M[ 0]}]
  for (M[12] = Spreimage_start[M[ 0]]; M[12] < Spreimage_end[M[ 0]]; M[12] += 3)   // M[12] in s^{-1}[{M[ 0]}]
  for (M[ 9] = Spreimage_start[M[12]]; M[ 9] < Spreimage_end[M[12]]; M[ 9] += 3)   // M[ 9] in s^{-1}[{M[12]}]
  for (M[ 8] = Spreimage_start[M[12]]; M[ 8] < Spreimage_end[M[12]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[12]}]
  for (M[21] = Spreimage_start[M[ 8]]; M[21] < Spreimage_end[M[ 8]]; M[21] += 3)   // M[21] in s^{-1}[{M[ 8]}]
  for (int i2 = 0; i2 < 3; ++i2){M[ 2] = imageS[i2];   // M[ 2] in {0, 1, 2}
  for (M[15] = Spreimage_start[M[ 2]]; M[15] < Spreimage_end[M[ 2]]; M[15] += 3)   // M[15] in s^{-1}[{M[ 2]}]
  for (M[14] = Spreimage_start[M[ 2]]; M[14] < Spreimage_end[M[ 2]]; M[14] += 3)   // M[14] in s^{-1}[{M[ 2]}]
  for (M[11] = Spreimage_start[M[14]]; M[11] < Spreimage_end[M[14]]; M[11] += 3)   // M[11] in s^{-1}[{M[14]}]
  for (M[ 6] = Spreimage_start[M[14]]; M[ 6] < Spreimage_end[M[14]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[14]}]
  for (M[23] = Spreimage_start[M[ 6]]; M[23] < Spreimage_end[M[ 6]]; M[23] += 3)   // M[23] in s^{-1}[{M[ 6]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu98bicent()
// compute f* for all majority functions f commuting with the function u98
/*
Operation u98 = 1202 has image {0, 1, 2}      */
// s restricted to its image is a permutation.
// s(1) = s(3) = 2, i.e., u = 1, v = 3, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 
// 1:  0, 
// 2:  1, 3, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 2, 0) <8>
// Tuple (0, 1, 3)  <1> |--> (1, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (1, 0, 2) <6>
// Tuple (0, 2, 3)  <3> |--> (1, 0, 2) <6>
// Tuple (0, 3, 1)  <4> |--> (1, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (1, 2, 0) <8>
// Tuple (1, 0, 2)  <6> |--> (2, 1, 0) <14>
// Tuple (1, 0, 3)  <7> |--> (2, 1, 2) --> s^-1(2) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (2, 0, 1) <12>
// Tuple (1, 2, 3)  <9> |--> (2, 0, 2) --> s^-1(2) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (2, 2, 1) --> s^-1(2) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (2, 2, 0) --> s^-1(2) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (0, 1, 2) <0>
// Tuple (2, 0, 3) <13> |--> (0, 1, 2) <0>
// Tuple (2, 1, 0) <14> |--> (0, 2, 1) <2>
// Tuple (2, 1, 3) <15> |--> (0, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (0, 2, 1) <2>
// Tuple (2, 3, 1) <17> |--> (0, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (2, 1, 2) --> s^-1(2) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (2, 1, 0) <14>
// Tuple (3, 1, 0) <20> |--> (2, 2, 1) --> s^-1(2) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (2, 2, 0) --> s^-1(2) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (2, 0, 1) <12>
// Tuple (3, 2, 1) <23> |--> (2, 0, 2) --> s^-1(2) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  12  --  14  --  --  --   2  --   0  --  --  --   8  --   6  --  --  --  --  --  --  --  --  --
//  13  --  16  --  --  --   3  --   5  --  --  --  22  --  19  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 2};
  int const Spreimage_start[k] = {2, 0, 1, 0};
  int const Spreimage_end[k] = {3, 1, 4, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (int i0 = 0; i0 < 3; ++i0){M[ 0] = imageS[i0];   // M[ 0] in {0, 1, 2}
  for (M[13] = Spreimage_start[M[ 0]]; M[13] < Spreimage_end[M[ 0]]; M[13] += 2)   // M[13] in s^{-1}[{M[ 0]}]
  for (M[12] = Spreimage_start[M[ 0]]; M[12] < Spreimage_end[M[ 0]]; M[12] += 2)   // M[12] in s^{-1}[{M[ 0]}]
  for (M[22] = Spreimage_start[M[12]]; M[22] < Spreimage_end[M[12]]; M[22] += 2)   // M[22] in s^{-1}[{M[12]}]
  for (M[ 8] = Spreimage_start[M[12]]; M[ 8] < Spreimage_end[M[12]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[12]}]
  for (M[ 5] = Spreimage_start[M[ 8]]; M[ 5] < Spreimage_end[M[ 8]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[ 8]}]
  for (int i2 = 0; i2 < 3; ++i2){M[ 2] = imageS[i2];   // M[ 2] in {0, 1, 2}
  for (M[16] = Spreimage_start[M[ 2]]; M[16] < Spreimage_end[M[ 2]]; M[16] += 2)   // M[16] in s^{-1}[{M[ 2]}]
  for (M[14] = Spreimage_start[M[ 2]]; M[14] < Spreimage_end[M[ 2]]; M[14] += 2)   // M[14] in s^{-1}[{M[ 2]}]
  for (M[19] = Spreimage_start[M[14]]; M[19] < Spreimage_end[M[14]]; M[19] += 2)   // M[19] in s^{-1}[{M[14]}]
  for (M[ 6] = Spreimage_start[M[14]]; M[ 6] < Spreimage_end[M[14]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[14]}]
  for (M[ 3] = Spreimage_start[M[ 6]]; M[ 3] < Spreimage_end[M[ 6]]; M[ 3] += 2)   // M[ 3] in s^{-1}[{M[ 6]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu100bicent()
// compute f* for all majority functions f commuting with the function u100
/*
Operation u100 = 1210 has image {0, 1, 2}      */
// s restricted to its image is not a permutation.
// s(0) = s(2) = 1, i.e., u = 0, v = 2, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  3, 
// 1:  0, 2, 
// 2:  1, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 2, 1) --> s^-1(1) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (1, 2, 0) <8>
// Tuple (0, 2, 1)  <2> |--> (1, 1, 2) --> s^-1(1) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (1, 1, 0) --> s^-1(1) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (1, 0, 2) <6>
// Tuple (0, 3, 2)  <5> |--> (1, 0, 1) --> s^-1(1) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (2, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (2, 1, 0) <14>
// Tuple (1, 2, 0)  <8> |--> (2, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (2, 1, 0) <14>
// Tuple (1, 3, 0) <10> |--> (2, 0, 1) <12>
// Tuple (1, 3, 2) <11> |--> (2, 0, 1) <12>
// Tuple (2, 0, 1) <12> |--> (1, 1, 2) --> s^-1(1) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (1, 1, 0) --> s^-1(1) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (1, 2, 1) --> s^-1(1) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (1, 2, 0) <8>
// Tuple (2, 3, 0) <16> |--> (1, 0, 1) --> s^-1(1) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (1, 0, 2) <6>
// Tuple (3, 0, 1) <18> |--> (0, 1, 2) <0>
// Tuple (3, 0, 2) <19> |--> (0, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (0, 2, 1) <2>
// Tuple (3, 1, 2) <21> |--> (0, 2, 1) <2>
// Tuple (3, 2, 0) <22> |--> (0, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (0, 1, 2) <0>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  18  --  20  --  --  --   4  --   1  --  --  --  10  --   7  --  --  --  --  --  --  --  --  --
//  23  --  21  --  --  --  17  --  15  --  --  --  11  --   9  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {3, 0, 1, 0};
  int const Spreimage_end[k] = {4, 3, 2, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (M[18] = Spreimage_start[M[ 0]]; M[18] < Spreimage_end[M[ 0]]; M[18] += 2)   // M[18] in s^{-1}[{M[ 0]}]
  for (M[23] = Spreimage_start[M[ 0]]; M[23] < Spreimage_end[M[ 0]]; M[23] += 2)   // M[23] in s^{-1}[{M[ 0]}]
  for (M[20] = Spreimage_start[M[ 2]]; M[20] < Spreimage_end[M[ 2]]; M[20] += 2)   // M[20] in s^{-1}[{M[ 2]}]
  for (M[21] = Spreimage_start[M[ 2]]; M[21] < Spreimage_end[M[ 2]]; M[21] += 2)   // M[21] in s^{-1}[{M[ 2]}]
  for (M[ 4] = Spreimage_start[M[ 6]]; M[ 4] < Spreimage_end[M[ 6]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[ 6]}]
  for (M[17] = Spreimage_start[M[ 6]]; M[17] < Spreimage_end[M[ 6]]; M[17] += 2)   // M[17] in s^{-1}[{M[ 6]}]
  for (M[ 1] = Spreimage_start[M[ 8]]; M[ 1] < Spreimage_end[M[ 8]]; M[ 1] += 2)   // M[ 1] in s^{-1}[{M[ 8]}]
  for (M[15] = Spreimage_start[M[ 8]]; M[15] < Spreimage_end[M[ 8]]; M[15] += 2)   // M[15] in s^{-1}[{M[ 8]}]
  for (M[10] = Spreimage_start[M[12]]; M[10] < Spreimage_end[M[12]]; M[10] += 2)   // M[10] in s^{-1}[{M[12]}]
  for (M[11] = Spreimage_start[M[12]]; M[11] < Spreimage_end[M[12]]; M[11] += 2)   // M[11] in s^{-1}[{M[12]}]
  for (M[ 7] = Spreimage_start[M[14]]; M[ 7] < Spreimage_end[M[14]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[14]}]
  for (M[ 9] = Spreimage_start[M[14]]; M[ 9] < Spreimage_end[M[14]]; M[ 9] += 2)   // M[ 9] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu103bicent()
// compute f* for all majority functions f commuting with the function u103
/*
Operation u103 = 1213 has image {1, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(2) = 1, i.e., u = 0, v = 2, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  0, 2, 
// 2:  1, 
// 3:  3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 2, 1) --> s^-1(1) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (1, 2, 3) <9>
// Tuple (0, 2, 1)  <2> |--> (1, 1, 2) --> s^-1(1) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (1, 1, 3) --> s^-1(1) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (1, 3, 2) <11>
// Tuple (0, 3, 2)  <5> |--> (1, 3, 1) --> s^-1(1) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (2, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (2, 1, 3) <15>
// Tuple (1, 2, 0)  <8> |--> (2, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (2, 1, 3) <15>
// Tuple (1, 3, 0) <10> |--> (2, 3, 1) <17>
// Tuple (1, 3, 2) <11> |--> (2, 3, 1) <17>
// Tuple (2, 0, 1) <12> |--> (1, 1, 2) --> s^-1(1) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (1, 1, 3) --> s^-1(1) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (1, 2, 1) --> s^-1(1) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (1, 2, 3) <9>
// Tuple (2, 3, 0) <16> |--> (1, 3, 1) --> s^-1(1) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (1, 3, 2) <11>
// Tuple (3, 0, 1) <18> |--> (3, 1, 2) <21>
// Tuple (3, 0, 2) <19> |--> (3, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (3, 2, 1) <23>
// Tuple (3, 1, 2) <21> |--> (3, 2, 1) <23>
// Tuple (3, 2, 0) <22> |--> (3, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (3, 1, 2) <21>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   1  --   4  --  --  --   7  --  10  --  --  --  18  --  20
//  --  --  --  --  --  --  --  --  --  15  --  17  --  --  --   9  --  11  --  --  --  23  --  21
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {1, 2, 3};
  int const Spreimage_start[k] = {0, 0, 1, 3};
  int const Spreimage_end[k] = {0, 3, 2, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (int i9 = 0; i9 < 3; ++i9){M[ 9] = imageS[i9];   // M[ 9] in {1, 2, 3}
  for (M[ 1] = Spreimage_start[M[ 9]]; M[ 1] < Spreimage_end[M[ 9]]; M[ 1] += 2)   // M[ 1] in s^{-1}[{M[ 9]}]
  for (M[15] = Spreimage_start[M[ 9]]; M[15] < Spreimage_end[M[ 9]]; M[15] += 2)   // M[15] in s^{-1}[{M[ 9]}]
  for (M[ 7] = Spreimage_start[M[15]]; M[ 7] < Spreimage_end[M[15]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[15]}]
  for (int i11 = 0; i11 < 3; ++i11){M[11] = imageS[i11];   // M[11] in {1, 2, 3}
  for (M[ 4] = Spreimage_start[M[11]]; M[ 4] < Spreimage_end[M[11]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[11]}]
  for (M[17] = Spreimage_start[M[11]]; M[17] < Spreimage_end[M[11]]; M[17] += 2)   // M[17] in s^{-1}[{M[11]}]
  for (M[10] = Spreimage_start[M[17]]; M[10] < Spreimage_end[M[17]]; M[10] += 2)   // M[10] in s^{-1}[{M[17]}]
  for (int i21 = 0; i21 < 3; ++i21){M[21] = imageS[i21];   // M[21] in {1, 2, 3}
  for (M[18] = Spreimage_start[M[21]]; M[18] < Spreimage_end[M[21]]; M[18] += 2)   // M[18] in s^{-1}[{M[21]}]
  for (M[23] = Spreimage_start[M[21]]; M[23] < Spreimage_end[M[21]]; M[23] += 2)   // M[23] in s^{-1}[{M[21]}]
  for (M[20] = Spreimage_start[M[23]]; M[20] < Spreimage_end[M[23]]; M[20] += 2)   // M[20] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu104bicent()
// compute f* for all majority functions f commuting with the function u104
/*
Operation u104 = 1220 has image {0, 1, 2}      */
// s restricted to its image is not a permutation.
// s(1) = s(2) = 2, i.e., u = 1, v = 2, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  3, 
// 1:  0, 
// 2:  1, 2, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 2, 2) --> s^-1(2) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (1, 2, 0) <8>
// Tuple (0, 2, 1)  <2> |--> (1, 2, 2) --> s^-1(2) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (1, 2, 0) <8>
// Tuple (0, 3, 1)  <4> |--> (1, 0, 2) <6>
// Tuple (0, 3, 2)  <5> |--> (1, 0, 2) <6>
// Tuple (1, 0, 2)  <6> |--> (2, 1, 2) --> s^-1(2) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (2, 1, 0) <14>
// Tuple (1, 2, 0)  <8> |--> (2, 2, 1) --> s^-1(2) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (2, 2, 0) --> s^-1(2) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (2, 0, 1) <12>
// Tuple (1, 3, 2) <11> |--> (2, 0, 2) --> s^-1(2) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (2, 1, 2) --> s^-1(2) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (2, 1, 0) <14>
// Tuple (2, 1, 0) <14> |--> (2, 2, 1) --> s^-1(2) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (2, 2, 0) --> s^-1(2) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (2, 0, 1) <12>
// Tuple (2, 3, 1) <17> |--> (2, 0, 2) --> s^-1(2) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (0, 1, 2) <0>
// Tuple (3, 0, 2) <19> |--> (0, 1, 2) <0>
// Tuple (3, 1, 0) <20> |--> (0, 2, 1) <2>
// Tuple (3, 1, 2) <21> |--> (0, 2, 2) --> s^-1(2) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (0, 2, 1) <2>
// Tuple (3, 2, 1) <23> |--> (0, 2, 2) --> s^-1(2) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  18  --  20  --  --  --   4  --   1  --  --  --  10  --   7  --  --  --  --  --  --  --  --  --
//  19  --  22  --  --  --   5  --   3  --  --  --  16  --  13  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {3, 0, 1, 0};
  int const Spreimage_end[k] = {4, 1, 3, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (M[18] = Spreimage_start[M[ 0]]; M[18] < Spreimage_end[M[ 0]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 0]}]
  for (M[19] = Spreimage_start[M[ 0]]; M[19] < Spreimage_end[M[ 0]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 0]}]
  for (M[20] = Spreimage_start[M[ 2]]; M[20] < Spreimage_end[M[ 2]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 2]}]
  for (M[22] = Spreimage_start[M[ 2]]; M[22] < Spreimage_end[M[ 2]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 2]}]
  for (M[ 4] = Spreimage_start[M[ 6]]; M[ 4] < Spreimage_end[M[ 6]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[ 6]}]
  for (M[ 5] = Spreimage_start[M[ 6]]; M[ 5] < Spreimage_end[M[ 6]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[ 6]}]
  for (M[ 1] = Spreimage_start[M[ 8]]; M[ 1] < Spreimage_end[M[ 8]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[ 8]}]
  for (M[ 3] = Spreimage_start[M[ 8]]; M[ 3] < Spreimage_end[M[ 8]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[ 8]}]
  for (M[10] = Spreimage_start[M[12]]; M[10] < Spreimage_end[M[12]]; M[10] += 1)   // M[10] in s^{-1}[{M[12]}]
  for (M[16] = Spreimage_start[M[12]]; M[16] < Spreimage_end[M[12]]; M[16] += 1)   // M[16] in s^{-1}[{M[12]}]
  for (M[ 7] = Spreimage_start[M[14]]; M[ 7] < Spreimage_end[M[14]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[14]}]
  for (M[13] = Spreimage_start[M[14]]; M[13] < Spreimage_end[M[14]]; M[13] += 1)   // M[13] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu107bicent()
// compute f* for all majority functions f commuting with the function u107
/*
Operation u107 = 1223 has image {1, 2, 3}      */
// s restricted to its image is not a permutation.
// s(1) = s(2) = 2, i.e., u = 1, v = 2, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  0, 
// 2:  1, 2, 
// 3:  3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 2, 2) --> s^-1(2) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (1, 2, 3) <9>
// Tuple (0, 2, 1)  <2> |--> (1, 2, 2) --> s^-1(2) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (1, 2, 3) <9>
// Tuple (0, 3, 1)  <4> |--> (1, 3, 2) <11>
// Tuple (0, 3, 2)  <5> |--> (1, 3, 2) <11>
// Tuple (1, 0, 2)  <6> |--> (2, 1, 2) --> s^-1(2) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (2, 1, 3) <15>
// Tuple (1, 2, 0)  <8> |--> (2, 2, 1) --> s^-1(2) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (2, 2, 3) --> s^-1(2) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (2, 3, 1) <17>
// Tuple (1, 3, 2) <11> |--> (2, 3, 2) --> s^-1(2) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (2, 1, 2) --> s^-1(2) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (2, 1, 3) <15>
// Tuple (2, 1, 0) <14> |--> (2, 2, 1) --> s^-1(2) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (2, 2, 3) --> s^-1(2) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (2, 3, 1) <17>
// Tuple (2, 3, 1) <17> |--> (2, 3, 2) --> s^-1(2) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (3, 1, 2) <21>
// Tuple (3, 0, 2) <19> |--> (3, 1, 2) <21>
// Tuple (3, 1, 0) <20> |--> (3, 2, 1) <23>
// Tuple (3, 1, 2) <21> |--> (3, 2, 2) --> s^-1(2) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (3, 2, 1) <23>
// Tuple (3, 2, 1) <23> |--> (3, 2, 2) --> s^-1(2) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   1  --   4  --  --  --   7  --  10  --  --  --  18  --  20
//  --  --  --  --  --  --  --  --  --   3  --   5  --  --  --  13  --  16  --  --  --  19  --  22
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 0, 1, 3};
  int const Spreimage_end[k] = {0, 1, 3, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (M[ 1] = Spreimage_start[M[ 9]]; M[ 1] < Spreimage_end[M[ 9]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[ 9]}]
  for (M[ 3] = Spreimage_start[M[ 9]]; M[ 3] < Spreimage_end[M[ 9]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[ 9]}]
  for (M[ 4] = Spreimage_start[M[11]]; M[ 4] < Spreimage_end[M[11]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[11]}]
  for (M[ 5] = Spreimage_start[M[11]]; M[ 5] < Spreimage_end[M[11]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[11]}]
  for (M[ 7] = Spreimage_start[M[15]]; M[ 7] < Spreimage_end[M[15]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[15]}]
  for (M[13] = Spreimage_start[M[15]]; M[13] < Spreimage_end[M[15]]; M[13] += 1)   // M[13] in s^{-1}[{M[15]}]
  for (M[10] = Spreimage_start[M[17]]; M[10] < Spreimage_end[M[17]]; M[10] += 1)   // M[10] in s^{-1}[{M[17]}]
  for (M[16] = Spreimage_start[M[17]]; M[16] < Spreimage_end[M[17]]; M[16] += 1)   // M[16] in s^{-1}[{M[17]}]
  for (M[18] = Spreimage_start[M[21]]; M[18] < Spreimage_end[M[21]]; M[18] += 1)   // M[18] in s^{-1}[{M[21]}]
  for (M[19] = Spreimage_start[M[21]]; M[19] < Spreimage_end[M[21]]; M[19] += 1)   // M[19] in s^{-1}[{M[21]}]
  for (M[20] = Spreimage_start[M[23]]; M[20] < Spreimage_end[M[23]]; M[20] += 1)   // M[20] in s^{-1}[{M[23]}]
  for (M[22] = Spreimage_start[M[23]]; M[22] < Spreimage_end[M[23]]; M[22] += 1)   // M[22] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu109bicent()
// compute f* for all majority functions f commuting with the function u109
/*
Operation u109 = 1231 has image {1, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(3) = 1, i.e., u = 0, v = 3, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  0, 3, 
// 2:  1, 
// 3:  2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 2, 3) <9>
// Tuple (0, 1, 3)  <1> |--> (1, 2, 1) --> s^-1(1) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (1, 3, 2) <11>
// Tuple (0, 2, 3)  <3> |--> (1, 3, 1) --> s^-1(1) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (1, 1, 2) --> s^-1(1) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (1, 1, 3) --> s^-1(1) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (2, 1, 3) <15>
// Tuple (1, 0, 3)  <7> |--> (2, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (2, 3, 1) <17>
// Tuple (1, 2, 3)  <9> |--> (2, 3, 1) <17>
// Tuple (1, 3, 0) <10> |--> (2, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (2, 1, 3) <15>
// Tuple (2, 0, 1) <12> |--> (3, 1, 2) <21>
// Tuple (2, 0, 3) <13> |--> (3, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (3, 2, 1) <23>
// Tuple (2, 1, 3) <15> |--> (3, 2, 1) <23>
// Tuple (2, 3, 0) <16> |--> (3, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (3, 1, 2) <21>
// Tuple (3, 0, 1) <18> |--> (1, 1, 2) --> s^-1(1) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (1, 1, 3) --> s^-1(1) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (1, 2, 1) --> s^-1(1) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (1, 2, 3) <9>
// Tuple (3, 2, 0) <22> |--> (1, 3, 1) --> s^-1(1) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (1, 3, 2) <11>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   0  --   2  --  --  --   6  --   8  --  --  --  12  --  14
//  --  --  --  --  --  --  --  --  --  21  --  23  --  --  --  11  --   9  --  --  --  17  --  15
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {1, 2, 3};
  int const Spreimage_start[k] = {0, 0, 1, 2};
  int const Spreimage_end[k] = {0, 4, 2, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (int i9 = 0; i9 < 3; ++i9){M[ 9] = imageS[i9];   // M[ 9] in {1, 2, 3}
  for (M[ 0] = Spreimage_start[M[ 9]]; M[ 0] < Spreimage_end[M[ 9]]; M[ 0] += 3)   // M[ 0] in s^{-1}[{M[ 9]}]
  for (M[21] = Spreimage_start[M[ 9]]; M[21] < Spreimage_end[M[ 9]]; M[21] += 3)   // M[21] in s^{-1}[{M[ 9]}]
  for (M[12] = Spreimage_start[M[21]]; M[12] < Spreimage_end[M[21]]; M[12] += 3)   // M[12] in s^{-1}[{M[21]}]
  for (M[17] = Spreimage_start[M[21]]; M[17] < Spreimage_end[M[21]]; M[17] += 3)   // M[17] in s^{-1}[{M[21]}]
  for (M[ 8] = Spreimage_start[M[17]]; M[ 8] < Spreimage_end[M[17]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[17]}]
  for (int i11 = 0; i11 < 3; ++i11){M[11] = imageS[i11];   // M[11] in {1, 2, 3}
  for (M[ 2] = Spreimage_start[M[11]]; M[ 2] < Spreimage_end[M[11]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[11]}]
  for (M[23] = Spreimage_start[M[11]]; M[23] < Spreimage_end[M[11]]; M[23] += 3)   // M[23] in s^{-1}[{M[11]}]
  for (M[14] = Spreimage_start[M[23]]; M[14] < Spreimage_end[M[23]]; M[14] += 3)   // M[14] in s^{-1}[{M[23]}]
  for (M[15] = Spreimage_start[M[23]]; M[15] < Spreimage_end[M[23]]; M[15] += 3)   // M[15] in s^{-1}[{M[23]}]
  for (M[ 6] = Spreimage_start[M[15]]; M[ 6] < Spreimage_end[M[15]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[15]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu110bicent()
// compute f* for all majority functions f commuting with the function u110
/*
Operation u110 = 1232 has image {1, 2, 3}      */
// s restricted to its image is not a permutation.
// s(1) = s(3) = 2, i.e., u = 1, v = 3, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  0, 
// 2:  1, 3, 
// 3:  2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 2, 3) <9>
// Tuple (0, 1, 3)  <1> |--> (1, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (1, 3, 2) <11>
// Tuple (0, 2, 3)  <3> |--> (1, 3, 2) <11>
// Tuple (0, 3, 1)  <4> |--> (1, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (1, 2, 3) <9>
// Tuple (1, 0, 2)  <6> |--> (2, 1, 3) <15>
// Tuple (1, 0, 3)  <7> |--> (2, 1, 2) --> s^-1(2) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (2, 3, 1) <17>
// Tuple (1, 2, 3)  <9> |--> (2, 3, 2) --> s^-1(2) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (2, 2, 1) --> s^-1(2) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (2, 2, 3) --> s^-1(2) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (3, 1, 2) <21>
// Tuple (2, 0, 3) <13> |--> (3, 1, 2) <21>
// Tuple (2, 1, 0) <14> |--> (3, 2, 1) <23>
// Tuple (2, 1, 3) <15> |--> (3, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (3, 2, 1) <23>
// Tuple (2, 3, 1) <17> |--> (3, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (2, 1, 2) --> s^-1(2) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (2, 1, 3) <15>
// Tuple (3, 1, 0) <20> |--> (2, 2, 1) --> s^-1(2) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (2, 2, 3) --> s^-1(2) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (2, 3, 1) <17>
// Tuple (3, 2, 1) <23> |--> (2, 3, 2) --> s^-1(2) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   0  --   2  --  --  --   6  --   8  --  --  --  12  --  14
//  --  --  --  --  --  --  --  --  --   5  --   3  --  --  --  19  --  22  --  --  --  13  --  16
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 0, 1, 2};
  int const Spreimage_end[k] = {0, 1, 4, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (M[ 0] = Spreimage_start[M[ 9]]; M[ 0] < Spreimage_end[M[ 9]]; M[ 0] += 2)   // M[ 0] in s^{-1}[{M[ 9]}]
  for (M[ 5] = Spreimage_start[M[ 9]]; M[ 5] < Spreimage_end[M[ 9]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[ 9]}]
  for (M[ 2] = Spreimage_start[M[11]]; M[ 2] < Spreimage_end[M[11]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[11]}]
  for (M[ 3] = Spreimage_start[M[11]]; M[ 3] < Spreimage_end[M[11]]; M[ 3] += 2)   // M[ 3] in s^{-1}[{M[11]}]
  for (M[ 6] = Spreimage_start[M[15]]; M[ 6] < Spreimage_end[M[15]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[15]}]
  for (M[19] = Spreimage_start[M[15]]; M[19] < Spreimage_end[M[15]]; M[19] += 2)   // M[19] in s^{-1}[{M[15]}]
  for (M[ 8] = Spreimage_start[M[17]]; M[ 8] < Spreimage_end[M[17]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[17]}]
  for (M[22] = Spreimage_start[M[17]]; M[22] < Spreimage_end[M[17]]; M[22] += 2)   // M[22] in s^{-1}[{M[17]}]
  for (M[12] = Spreimage_start[M[21]]; M[12] < Spreimage_end[M[21]]; M[12] += 2)   // M[12] in s^{-1}[{M[21]}]
  for (M[13] = Spreimage_start[M[21]]; M[13] < Spreimage_end[M[21]]; M[13] += 2)   // M[13] in s^{-1}[{M[21]}]
  for (M[14] = Spreimage_start[M[23]]; M[14] < Spreimage_end[M[23]]; M[14] += 2)   // M[14] in s^{-1}[{M[23]}]
  for (M[16] = Spreimage_start[M[23]]; M[16] < Spreimage_end[M[23]]; M[16] += 2)   // M[16] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu111bicent()
// compute f* for all majority functions f commuting with the function u111
/*
Operation u111 = 1233 has image {1, 2, 3}      */
// s restricted to its image is not a permutation.
// s(2) = s(3) = 3, i.e., u = 2, v = 3, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  0, 
// 2:  1, 
// 3:  2, 3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 2, 3) <9>
// Tuple (0, 1, 3)  <1> |--> (1, 2, 3) <9>
// Tuple (0, 2, 1)  <2> |--> (1, 3, 2) <11>
// Tuple (0, 2, 3)  <3> |--> (1, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (1, 3, 2) <11>
// Tuple (0, 3, 2)  <5> |--> (1, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (2, 1, 3) <15>
// Tuple (1, 0, 3)  <7> |--> (2, 1, 3) <15>
// Tuple (1, 2, 0)  <8> |--> (2, 3, 1) <17>
// Tuple (1, 2, 3)  <9> |--> (2, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (2, 3, 1) <17>
// Tuple (1, 3, 2) <11> |--> (2, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (3, 1, 2) <21>
// Tuple (2, 0, 3) <13> |--> (3, 1, 3) --> s^-1(3) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (3, 2, 1) <23>
// Tuple (2, 1, 3) <15> |--> (3, 2, 3) --> s^-1(3) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (3, 3, 1) --> s^-1(3) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (3, 3, 2) --> s^-1(3) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (3, 1, 2) <21>
// Tuple (3, 0, 2) <19> |--> (3, 1, 3) --> s^-1(3) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (3, 2, 1) <23>
// Tuple (3, 1, 2) <21> |--> (3, 2, 3) --> s^-1(3) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (3, 3, 1) --> s^-1(3) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (3, 3, 2) --> s^-1(3) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   0  --   2  --  --  --   6  --   8  --  --  --  12  --  14
//  --  --  --  --  --  --  --  --  --   1  --   4  --  --  --   7  --  10  --  --  --  18  --  20
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 0, 1, 2};
  int const Spreimage_end[k] = {0, 1, 2, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (M[ 0] = Spreimage_start[M[ 9]]; M[ 0] < Spreimage_end[M[ 9]]; M[ 0] += 1)   // M[ 0] in s^{-1}[{M[ 9]}]
  for (M[ 1] = Spreimage_start[M[ 9]]; M[ 1] < Spreimage_end[M[ 9]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[ 9]}]
  for (M[ 2] = Spreimage_start[M[11]]; M[ 2] < Spreimage_end[M[11]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[11]}]
  for (M[ 4] = Spreimage_start[M[11]]; M[ 4] < Spreimage_end[M[11]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[11]}]
  for (M[ 6] = Spreimage_start[M[15]]; M[ 6] < Spreimage_end[M[15]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[15]}]
  for (M[ 7] = Spreimage_start[M[15]]; M[ 7] < Spreimage_end[M[15]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[15]}]
  for (M[ 8] = Spreimage_start[M[17]]; M[ 8] < Spreimage_end[M[17]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[17]}]
  for (M[10] = Spreimage_start[M[17]]; M[10] < Spreimage_end[M[17]]; M[10] += 1)   // M[10] in s^{-1}[{M[17]}]
  for (M[12] = Spreimage_start[M[21]]; M[12] < Spreimage_end[M[21]]; M[12] += 1)   // M[12] in s^{-1}[{M[21]}]
  for (M[18] = Spreimage_start[M[21]]; M[18] < Spreimage_end[M[21]]; M[18] += 1)   // M[18] in s^{-1}[{M[21]}]
  for (M[14] = Spreimage_start[M[23]]; M[14] < Spreimage_end[M[23]]; M[14] += 1)   // M[14] in s^{-1}[{M[23]}]
  for (M[20] = Spreimage_start[M[23]]; M[20] < Spreimage_end[M[23]]; M[20] += 1)   // M[20] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu112bicent()
// compute f* for all majority functions f commuting with the function u112
/*
Operation u112 = 1300 has image {0, 1, 3}      */
// s restricted to its image is a permutation.
// s(2) = s(3) = 0, i.e., u = 2, v = 3, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 3, 
// 1:  0, 
// 2:  
// 3:  1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 3, 0) <10>
// Tuple (0, 1, 3)  <1> |--> (1, 3, 0) <10>
// Tuple (0, 2, 1)  <2> |--> (1, 0, 3) <7>
// Tuple (0, 2, 3)  <3> |--> (1, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (1, 0, 3) <7>
// Tuple (0, 3, 2)  <5> |--> (1, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (3, 1, 0) <20>
// Tuple (1, 0, 3)  <7> |--> (3, 1, 0) <20>
// Tuple (1, 2, 0)  <8> |--> (3, 0, 1) <18>
// Tuple (1, 2, 3)  <9> |--> (3, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (3, 0, 1) <18>
// Tuple (1, 3, 2) <11> |--> (3, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (0, 1, 3) <1>
// Tuple (2, 0, 3) <13> |--> (0, 1, 0) --> s^-1(0) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (0, 3, 1) <4>
// Tuple (2, 1, 3) <15> |--> (0, 3, 0) --> s^-1(0) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (0, 0, 1) --> s^-1(0) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (0, 0, 3) --> s^-1(0) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (0, 1, 3) <1>
// Tuple (3, 0, 2) <19> |--> (0, 1, 0) --> s^-1(0) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (0, 3, 1) <4>
// Tuple (3, 1, 2) <21> |--> (0, 3, 0) --> s^-1(0) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (0, 0, 1) --> s^-1(0) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (0, 0, 3) --> s^-1(0) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  12  --  --  14  --  --   2  --  --   0  --  --  --  --  --  --  --   8  --   6  --  --  --
//  --  18  --  --  20  --  --   4  --  --   1  --  --  --  --  --  --  --  10  --   7  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 3};
  int const Spreimage_start[k] = {2, 0, 0, 1};
  int const Spreimage_end[k] = {4, 1, 0, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (int i1 = 0; i1 < 3; ++i1){M[ 1] = imageS[i1];   // M[ 1] in {0, 1, 3}
  for (M[12] = Spreimage_start[M[ 1]]; M[12] < Spreimage_end[M[ 1]]; M[12] += 1)   // M[12] in s^{-1}[{M[ 1]}]
  for (M[18] = Spreimage_start[M[ 1]]; M[18] < Spreimage_end[M[ 1]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 1]}]
  for (M[ 8] = Spreimage_start[M[18]]; M[ 8] < Spreimage_end[M[18]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[18]}]
  for (M[10] = Spreimage_start[M[18]]; M[10] < Spreimage_end[M[18]]; M[10] += 1)   // M[10] in s^{-1}[{M[18]}]
  for (M[ 0] = Spreimage_start[M[10]]; M[ 0] < Spreimage_end[M[10]]; M[ 0] += 1)   // M[ 0] in s^{-1}[{M[10]}]
  for (int i4 = 0; i4 < 3; ++i4){M[ 4] = imageS[i4];   // M[ 4] in {0, 1, 3}
  for (M[14] = Spreimage_start[M[ 4]]; M[14] < Spreimage_end[M[ 4]]; M[14] += 1)   // M[14] in s^{-1}[{M[ 4]}]
  for (M[20] = Spreimage_start[M[ 4]]; M[20] < Spreimage_end[M[ 4]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 4]}]
  for (M[ 6] = Spreimage_start[M[20]]; M[ 6] < Spreimage_end[M[20]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[20]}]
  for (M[ 7] = Spreimage_start[M[20]]; M[ 7] < Spreimage_end[M[20]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[20]}]
  for (M[ 2] = Spreimage_start[M[ 7]]; M[ 2] < Spreimage_end[M[ 7]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[ 7]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu113bicent()
// compute f* for all majority functions f commuting with the function u113
/*
Operation u113 = 1301 has image {0, 1, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(3) = 1, i.e., u = 0, v = 3, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 
// 1:  0, 3, 
// 2:  
// 3:  1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 3, 0) <10>
// Tuple (0, 1, 3)  <1> |--> (1, 3, 1) --> s^-1(1) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (1, 0, 3) <7>
// Tuple (0, 2, 3)  <3> |--> (1, 0, 1) --> s^-1(1) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (1, 1, 3) --> s^-1(1) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (1, 1, 0) --> s^-1(1) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (3, 1, 0) <20>
// Tuple (1, 0, 3)  <7> |--> (3, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (3, 0, 1) <18>
// Tuple (1, 2, 3)  <9> |--> (3, 0, 1) <18>
// Tuple (1, 3, 0) <10> |--> (3, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (3, 1, 0) <20>
// Tuple (2, 0, 1) <12> |--> (0, 1, 3) <1>
// Tuple (2, 0, 3) <13> |--> (0, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (0, 3, 1) <4>
// Tuple (2, 1, 3) <15> |--> (0, 3, 1) <4>
// Tuple (2, 3, 0) <16> |--> (0, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (0, 1, 3) <1>
// Tuple (3, 0, 1) <18> |--> (1, 1, 3) --> s^-1(1) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (1, 1, 0) --> s^-1(1) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (1, 3, 1) --> s^-1(1) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (1, 3, 0) <10>
// Tuple (3, 2, 0) <22> |--> (1, 0, 1) --> s^-1(1) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (1, 0, 3) <7>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  12  --  --  14  --  --   2  --  --   0  --  --  --  --  --  --  --   8  --   6  --  --  --
//  --  17  --  --  15  --  --  23  --  --  21  --  --  --  --  --  --  --   9  --  11  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {2, 0, 0, 1};
  int const Spreimage_end[k] = {3, 4, 0, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (M[12] = Spreimage_start[M[ 1]]; M[12] < Spreimage_end[M[ 1]]; M[12] += 3)   // M[12] in s^{-1}[{M[ 1]}]
  for (M[17] = Spreimage_start[M[ 1]]; M[17] < Spreimage_end[M[ 1]]; M[17] += 3)   // M[17] in s^{-1}[{M[ 1]}]
  for (M[14] = Spreimage_start[M[ 4]]; M[14] < Spreimage_end[M[ 4]]; M[14] += 3)   // M[14] in s^{-1}[{M[ 4]}]
  for (M[15] = Spreimage_start[M[ 4]]; M[15] < Spreimage_end[M[ 4]]; M[15] += 3)   // M[15] in s^{-1}[{M[ 4]}]
  for (M[ 2] = Spreimage_start[M[ 7]]; M[ 2] < Spreimage_end[M[ 7]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[ 7]}]
  for (M[23] = Spreimage_start[M[ 7]]; M[23] < Spreimage_end[M[ 7]]; M[23] += 3)   // M[23] in s^{-1}[{M[ 7]}]
  for (M[ 0] = Spreimage_start[M[10]]; M[ 0] < Spreimage_end[M[10]]; M[ 0] += 3)   // M[ 0] in s^{-1}[{M[10]}]
  for (M[21] = Spreimage_start[M[10]]; M[21] < Spreimage_end[M[10]]; M[21] += 3)   // M[21] in s^{-1}[{M[10]}]
  for (M[ 8] = Spreimage_start[M[18]]; M[ 8] < Spreimage_end[M[18]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[18]}]
  for (M[ 9] = Spreimage_start[M[18]]; M[ 9] < Spreimage_end[M[18]]; M[ 9] += 3)   // M[ 9] in s^{-1}[{M[18]}]
  for (M[ 6] = Spreimage_start[M[20]]; M[ 6] < Spreimage_end[M[20]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[20]}]
  for (M[11] = Spreimage_start[M[20]]; M[11] < Spreimage_end[M[20]]; M[11] += 3)   // M[11] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu115bicent()
// compute f* for all majority functions f commuting with the function u115
/*
Operation u115 = 1303 has image {0, 1, 3}      */
// s restricted to its image is not a permutation.
// s(1) = s(3) = 3, i.e., u = 1, v = 3, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 
// 1:  0, 
// 2:  
// 3:  1, 3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 3, 0) <10>
// Tuple (0, 1, 3)  <1> |--> (1, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (1, 0, 3) <7>
// Tuple (0, 2, 3)  <3> |--> (1, 0, 3) <7>
// Tuple (0, 3, 1)  <4> |--> (1, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (1, 3, 0) <10>
// Tuple (1, 0, 2)  <6> |--> (3, 1, 0) <20>
// Tuple (1, 0, 3)  <7> |--> (3, 1, 3) --> s^-1(3) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (3, 0, 1) <18>
// Tuple (1, 2, 3)  <9> |--> (3, 0, 3) --> s^-1(3) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (3, 3, 1) --> s^-1(3) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (3, 3, 0) --> s^-1(3) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (0, 1, 3) <1>
// Tuple (2, 0, 3) <13> |--> (0, 1, 3) <1>
// Tuple (2, 1, 0) <14> |--> (0, 3, 1) <4>
// Tuple (2, 1, 3) <15> |--> (0, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (0, 3, 1) <4>
// Tuple (2, 3, 1) <17> |--> (0, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (3, 1, 3) --> s^-1(3) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (3, 1, 0) <20>
// Tuple (3, 1, 0) <20> |--> (3, 3, 1) --> s^-1(3) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (3, 3, 0) --> s^-1(3) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (3, 0, 1) <18>
// Tuple (3, 2, 1) <23> |--> (3, 0, 3) --> s^-1(3) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  12  --  --  14  --  --   2  --  --   0  --  --  --  --  --  --  --   8  --   6  --  --  --
//  --  13  --  --  16  --  --   3  --  --   5  --  --  --  --  --  --  --  22  --  19  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {2, 0, 0, 1};
  int const Spreimage_end[k] = {3, 1, 0, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (M[12] = Spreimage_start[M[ 1]]; M[12] < Spreimage_end[M[ 1]]; M[12] += 2)   // M[12] in s^{-1}[{M[ 1]}]
  for (M[13] = Spreimage_start[M[ 1]]; M[13] < Spreimage_end[M[ 1]]; M[13] += 2)   // M[13] in s^{-1}[{M[ 1]}]
  for (M[14] = Spreimage_start[M[ 4]]; M[14] < Spreimage_end[M[ 4]]; M[14] += 2)   // M[14] in s^{-1}[{M[ 4]}]
  for (M[16] = Spreimage_start[M[ 4]]; M[16] < Spreimage_end[M[ 4]]; M[16] += 2)   // M[16] in s^{-1}[{M[ 4]}]
  for (M[ 2] = Spreimage_start[M[ 7]]; M[ 2] < Spreimage_end[M[ 7]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[ 7]}]
  for (M[ 3] = Spreimage_start[M[ 7]]; M[ 3] < Spreimage_end[M[ 7]]; M[ 3] += 2)   // M[ 3] in s^{-1}[{M[ 7]}]
  for (M[ 0] = Spreimage_start[M[10]]; M[ 0] < Spreimage_end[M[10]]; M[ 0] += 2)   // M[ 0] in s^{-1}[{M[10]}]
  for (M[ 5] = Spreimage_start[M[10]]; M[ 5] < Spreimage_end[M[10]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[10]}]
  for (M[ 8] = Spreimage_start[M[18]]; M[ 8] < Spreimage_end[M[18]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[18]}]
  for (M[22] = Spreimage_start[M[18]]; M[22] < Spreimage_end[M[18]]; M[22] += 2)   // M[22] in s^{-1}[{M[18]}]
  for (M[ 6] = Spreimage_start[M[20]]; M[ 6] < Spreimage_end[M[20]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[20]}]
  for (M[19] = Spreimage_start[M[20]]; M[19] < Spreimage_end[M[20]]; M[19] += 2)   // M[19] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu116bicent()
// compute f* for all majority functions f commuting with the function u116
/*
Operation u116 = 1310 has image {0, 1, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(2) = 1, i.e., u = 0, v = 2, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  3, 
// 1:  0, 2, 
// 2:  
// 3:  1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 3, 1) --> s^-1(1) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (1, 3, 0) <10>
// Tuple (0, 2, 1)  <2> |--> (1, 1, 3) --> s^-1(1) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (1, 1, 0) --> s^-1(1) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (1, 0, 3) <7>
// Tuple (0, 3, 2)  <5> |--> (1, 0, 1) --> s^-1(1) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (3, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (3, 1, 0) <20>
// Tuple (1, 2, 0)  <8> |--> (3, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (3, 1, 0) <20>
// Tuple (1, 3, 0) <10> |--> (3, 0, 1) <18>
// Tuple (1, 3, 2) <11> |--> (3, 0, 1) <18>
// Tuple (2, 0, 1) <12> |--> (1, 1, 3) --> s^-1(1) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (1, 1, 0) --> s^-1(1) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (1, 3, 1) --> s^-1(1) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (1, 3, 0) <10>
// Tuple (2, 3, 0) <16> |--> (1, 0, 1) --> s^-1(1) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (1, 0, 3) <7>
// Tuple (3, 0, 1) <18> |--> (0, 1, 3) <1>
// Tuple (3, 0, 2) <19> |--> (0, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (0, 3, 1) <4>
// Tuple (3, 1, 2) <21> |--> (0, 3, 1) <4>
// Tuple (3, 2, 0) <22> |--> (0, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (0, 1, 3) <1>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  18  --  --  20  --  --   4  --  --   1  --  --  --  --  --  --  --  10  --   7  --  --  --
//  --  23  --  --  21  --  --  17  --  --  15  --  --  --  --  --  --  --  11  --   9  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 3};
  int const Spreimage_start[k] = {3, 0, 0, 1};
  int const Spreimage_end[k] = {4, 3, 0, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (int i1 = 0; i1 < 3; ++i1){M[ 1] = imageS[i1];   // M[ 1] in {0, 1, 3}
  for (M[23] = Spreimage_start[M[ 1]]; M[23] < Spreimage_end[M[ 1]]; M[23] += 2)   // M[23] in s^{-1}[{M[ 1]}]
  for (M[18] = Spreimage_start[M[ 1]]; M[18] < Spreimage_end[M[ 1]]; M[18] += 2)   // M[18] in s^{-1}[{M[ 1]}]
  for (M[11] = Spreimage_start[M[18]]; M[11] < Spreimage_end[M[18]]; M[11] += 2)   // M[11] in s^{-1}[{M[18]}]
  for (M[10] = Spreimage_start[M[18]]; M[10] < Spreimage_end[M[18]]; M[10] += 2)   // M[10] in s^{-1}[{M[18]}]
  for (M[15] = Spreimage_start[M[10]]; M[15] < Spreimage_end[M[10]]; M[15] += 2)   // M[15] in s^{-1}[{M[10]}]
  for (int i4 = 0; i4 < 3; ++i4){M[ 4] = imageS[i4];   // M[ 4] in {0, 1, 3}
  for (M[21] = Spreimage_start[M[ 4]]; M[21] < Spreimage_end[M[ 4]]; M[21] += 2)   // M[21] in s^{-1}[{M[ 4]}]
  for (M[20] = Spreimage_start[M[ 4]]; M[20] < Spreimage_end[M[ 4]]; M[20] += 2)   // M[20] in s^{-1}[{M[ 4]}]
  for (M[ 9] = Spreimage_start[M[20]]; M[ 9] < Spreimage_end[M[20]]; M[ 9] += 2)   // M[ 9] in s^{-1}[{M[20]}]
  for (M[ 7] = Spreimage_start[M[20]]; M[ 7] < Spreimage_end[M[20]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[20]}]
  for (M[17] = Spreimage_start[M[ 7]]; M[17] < Spreimage_end[M[ 7]]; M[17] += 2)   // M[17] in s^{-1}[{M[ 7]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu118bicent()
// compute f* for all majority functions f commuting with the function u118
/*
Operation u118 = 1312 has image {1, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(2) = 1, i.e., u = 0, v = 2, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  0, 2, 
// 2:  3, 
// 3:  1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 3, 1) --> s^-1(1) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (1, 3, 2) <11>
// Tuple (0, 2, 1)  <2> |--> (1, 1, 3) --> s^-1(1) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (1, 1, 2) --> s^-1(1) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (1, 2, 3) <9>
// Tuple (0, 3, 2)  <5> |--> (1, 2, 1) --> s^-1(1) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (3, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (3, 1, 2) <21>
// Tuple (1, 2, 0)  <8> |--> (3, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (3, 1, 2) <21>
// Tuple (1, 3, 0) <10> |--> (3, 2, 1) <23>
// Tuple (1, 3, 2) <11> |--> (3, 2, 1) <23>
// Tuple (2, 0, 1) <12> |--> (1, 1, 3) --> s^-1(1) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (1, 1, 2) --> s^-1(1) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (1, 3, 1) --> s^-1(1) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (1, 3, 2) <11>
// Tuple (2, 3, 0) <16> |--> (1, 2, 1) --> s^-1(1) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (1, 2, 3) <9>
// Tuple (3, 0, 1) <18> |--> (2, 1, 3) <15>
// Tuple (3, 0, 2) <19> |--> (2, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (2, 3, 1) <17>
// Tuple (3, 1, 2) <21> |--> (2, 3, 1) <17>
// Tuple (3, 2, 0) <22> |--> (2, 1, 1) --> s^-1(1) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (2, 1, 3) <15>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   4  --   1  --  --  --  18  --  20  --  --  --   7  --  10
//  --  --  --  --  --  --  --  --  --  17  --  15  --  --  --  23  --  21  --  --  --   9  --  11
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {1, 2, 3};
  int const Spreimage_start[k] = {0, 0, 3, 1};
  int const Spreimage_end[k] = {0, 3, 4, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (int i9 = 0; i9 < 3; ++i9){M[ 9] = imageS[i9];   // M[ 9] in {1, 2, 3}
  for (M[ 4] = Spreimage_start[M[ 9]]; M[ 4] < Spreimage_end[M[ 9]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[ 9]}]
  for (M[17] = Spreimage_start[M[ 9]]; M[17] < Spreimage_end[M[ 9]]; M[17] += 2)   // M[17] in s^{-1}[{M[ 9]}]
  for (M[20] = Spreimage_start[M[17]]; M[20] < Spreimage_end[M[17]]; M[20] += 2)   // M[20] in s^{-1}[{M[17]}]
  for (M[21] = Spreimage_start[M[17]]; M[21] < Spreimage_end[M[17]]; M[21] += 2)   // M[21] in s^{-1}[{M[17]}]
  for (M[ 7] = Spreimage_start[M[21]]; M[ 7] < Spreimage_end[M[21]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[21]}]
  for (int i11 = 0; i11 < 3; ++i11){M[11] = imageS[i11];   // M[11] in {1, 2, 3}
  for (M[ 1] = Spreimage_start[M[11]]; M[ 1] < Spreimage_end[M[11]]; M[ 1] += 2)   // M[ 1] in s^{-1}[{M[11]}]
  for (M[15] = Spreimage_start[M[11]]; M[15] < Spreimage_end[M[11]]; M[15] += 2)   // M[15] in s^{-1}[{M[11]}]
  for (M[18] = Spreimage_start[M[15]]; M[18] < Spreimage_end[M[15]]; M[18] += 2)   // M[18] in s^{-1}[{M[15]}]
  for (M[23] = Spreimage_start[M[15]]; M[23] < Spreimage_end[M[15]]; M[23] += 2)   // M[23] in s^{-1}[{M[15]}]
  for (M[10] = Spreimage_start[M[23]]; M[10] < Spreimage_end[M[23]]; M[10] += 2)   // M[10] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu121bicent()
// compute f* for all majority functions f commuting with the function u121
/*
Operation u121 = 1321 has image {1, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(3) = 1, i.e., u = 0, v = 3, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  0, 3, 
// 2:  2, 
// 3:  1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 3, 2) <11>
// Tuple (0, 1, 3)  <1> |--> (1, 3, 1) --> s^-1(1) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (1, 2, 3) <9>
// Tuple (0, 2, 3)  <3> |--> (1, 2, 1) --> s^-1(1) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (1, 1, 3) --> s^-1(1) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (1, 1, 2) --> s^-1(1) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (3, 1, 2) <21>
// Tuple (1, 0, 3)  <7> |--> (3, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (3, 2, 1) <23>
// Tuple (1, 2, 3)  <9> |--> (3, 2, 1) <23>
// Tuple (1, 3, 0) <10> |--> (3, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (3, 1, 2) <21>
// Tuple (2, 0, 1) <12> |--> (2, 1, 3) <15>
// Tuple (2, 0, 3) <13> |--> (2, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (2, 3, 1) <17>
// Tuple (2, 1, 3) <15> |--> (2, 3, 1) <17>
// Tuple (2, 3, 0) <16> |--> (2, 1, 1) --> s^-1(1) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (2, 1, 3) <15>
// Tuple (3, 0, 1) <18> |--> (1, 1, 3) --> s^-1(1) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (1, 1, 2) --> s^-1(1) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (1, 3, 1) --> s^-1(1) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (1, 3, 2) <11>
// Tuple (3, 2, 0) <22> |--> (1, 2, 1) --> s^-1(1) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (1, 2, 3) <9>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   2  --   0  --  --  --  12  --  14  --  --  --   6  --   8
//  --  --  --  --  --  --  --  --  --  23  --  21  --  --  --  17  --  15  --  --  --  11  --   9
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {1, 2, 3};
  int const Spreimage_start[k] = {0, 0, 2, 1};
  int const Spreimage_end[k] = {0, 4, 3, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (int i9 = 0; i9 < 3; ++i9){M[ 9] = imageS[i9];   // M[ 9] in {1, 2, 3}
  for (M[ 2] = Spreimage_start[M[ 9]]; M[ 2] < Spreimage_end[M[ 9]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[ 9]}]
  for (M[23] = Spreimage_start[M[ 9]]; M[23] < Spreimage_end[M[ 9]]; M[23] += 3)   // M[23] in s^{-1}[{M[ 9]}]
  for (M[ 8] = Spreimage_start[M[23]]; M[ 8] < Spreimage_end[M[23]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[23]}]
  for (int i11 = 0; i11 < 3; ++i11){M[11] = imageS[i11];   // M[11] in {1, 2, 3}
  for (M[ 0] = Spreimage_start[M[11]]; M[ 0] < Spreimage_end[M[11]]; M[ 0] += 3)   // M[ 0] in s^{-1}[{M[11]}]
  for (M[21] = Spreimage_start[M[11]]; M[21] < Spreimage_end[M[11]]; M[21] += 3)   // M[21] in s^{-1}[{M[11]}]
  for (M[ 6] = Spreimage_start[M[21]]; M[ 6] < Spreimage_end[M[21]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[21]}]
  for (int i15 = 0; i15 < 3; ++i15){M[15] = imageS[i15];   // M[15] in {1, 2, 3}
  for (M[12] = Spreimage_start[M[15]]; M[12] < Spreimage_end[M[15]]; M[12] += 3)   // M[12] in s^{-1}[{M[15]}]
  for (M[17] = Spreimage_start[M[15]]; M[17] < Spreimage_end[M[15]]; M[17] += 3)   // M[17] in s^{-1}[{M[15]}]
  for (M[14] = Spreimage_start[M[17]]; M[14] < Spreimage_end[M[17]]; M[14] += 3)   // M[14] in s^{-1}[{M[17]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu122bicent()
// compute f* for all majority functions f commuting with the function u122
/*
Operation u122 = 1322 has image {1, 2, 3}      */
// s restricted to its image is not a permutation.
// s(2) = s(3) = 2, i.e., u = 2, v = 3, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  0, 
// 2:  2, 3, 
// 3:  1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 3, 2) <11>
// Tuple (0, 1, 3)  <1> |--> (1, 3, 2) <11>
// Tuple (0, 2, 1)  <2> |--> (1, 2, 3) <9>
// Tuple (0, 2, 3)  <3> |--> (1, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (1, 2, 3) <9>
// Tuple (0, 3, 2)  <5> |--> (1, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (3, 1, 2) <21>
// Tuple (1, 0, 3)  <7> |--> (3, 1, 2) <21>
// Tuple (1, 2, 0)  <8> |--> (3, 2, 1) <23>
// Tuple (1, 2, 3)  <9> |--> (3, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (3, 2, 1) <23>
// Tuple (1, 3, 2) <11> |--> (3, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (2, 1, 3) <15>
// Tuple (2, 0, 3) <13> |--> (2, 1, 2) --> s^-1(2) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (2, 3, 1) <17>
// Tuple (2, 1, 3) <15> |--> (2, 3, 2) --> s^-1(2) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (2, 2, 1) --> s^-1(2) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (2, 2, 3) --> s^-1(2) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (2, 1, 3) <15>
// Tuple (3, 0, 2) <19> |--> (2, 1, 2) --> s^-1(2) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (2, 3, 1) <17>
// Tuple (3, 1, 2) <21> |--> (2, 3, 2) --> s^-1(2) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (2, 2, 1) --> s^-1(2) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (2, 2, 3) --> s^-1(2) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   2  --   0  --  --  --  12  --  14  --  --  --   6  --   8
//  --  --  --  --  --  --  --  --  --   4  --   1  --  --  --  18  --  20  --  --  --   7  --  10
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 0, 2, 1};
  int const Spreimage_end[k] = {0, 1, 4, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (M[ 2] = Spreimage_start[M[ 9]]; M[ 2] < Spreimage_end[M[ 9]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[ 9]}]
  for (M[ 4] = Spreimage_start[M[ 9]]; M[ 4] < Spreimage_end[M[ 9]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[ 9]}]
  for (M[ 0] = Spreimage_start[M[11]]; M[ 0] < Spreimage_end[M[11]]; M[ 0] += 1)   // M[ 0] in s^{-1}[{M[11]}]
  for (M[ 1] = Spreimage_start[M[11]]; M[ 1] < Spreimage_end[M[11]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[11]}]
  for (M[12] = Spreimage_start[M[15]]; M[12] < Spreimage_end[M[15]]; M[12] += 1)   // M[12] in s^{-1}[{M[15]}]
  for (M[18] = Spreimage_start[M[15]]; M[18] < Spreimage_end[M[15]]; M[18] += 1)   // M[18] in s^{-1}[{M[15]}]
  for (M[14] = Spreimage_start[M[17]]; M[14] < Spreimage_end[M[17]]; M[14] += 1)   // M[14] in s^{-1}[{M[17]}]
  for (M[20] = Spreimage_start[M[17]]; M[20] < Spreimage_end[M[17]]; M[20] += 1)   // M[20] in s^{-1}[{M[17]}]
  for (M[ 6] = Spreimage_start[M[21]]; M[ 6] < Spreimage_end[M[21]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[21]}]
  for (M[ 7] = Spreimage_start[M[21]]; M[ 7] < Spreimage_end[M[21]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[21]}]
  for (M[ 8] = Spreimage_start[M[23]]; M[ 8] < Spreimage_end[M[23]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[23]}]
  for (M[10] = Spreimage_start[M[23]]; M[10] < Spreimage_end[M[23]]; M[10] += 1)   // M[10] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu123bicent()
// compute f* for all majority functions f commuting with the function u123
/*
Operation u123 = 1323 has image {1, 2, 3}      */
// s restricted to its image is not a permutation.
// s(1) = s(3) = 3, i.e., u = 1, v = 3, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  0, 
// 2:  2, 
// 3:  1, 3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 3, 2) <11>
// Tuple (0, 1, 3)  <1> |--> (1, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (1, 2, 3) <9>
// Tuple (0, 2, 3)  <3> |--> (1, 2, 3) <9>
// Tuple (0, 3, 1)  <4> |--> (1, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (1, 3, 2) <11>
// Tuple (1, 0, 2)  <6> |--> (3, 1, 2) <21>
// Tuple (1, 0, 3)  <7> |--> (3, 1, 3) --> s^-1(3) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (3, 2, 1) <23>
// Tuple (1, 2, 3)  <9> |--> (3, 2, 3) --> s^-1(3) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (3, 3, 1) --> s^-1(3) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (3, 3, 2) --> s^-1(3) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (2, 1, 3) <15>
// Tuple (2, 0, 3) <13> |--> (2, 1, 3) <15>
// Tuple (2, 1, 0) <14> |--> (2, 3, 1) <17>
// Tuple (2, 1, 3) <15> |--> (2, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (2, 3, 1) <17>
// Tuple (2, 3, 1) <17> |--> (2, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (3, 1, 3) --> s^-1(3) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (3, 1, 2) <21>
// Tuple (3, 1, 0) <20> |--> (3, 3, 1) --> s^-1(3) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (3, 3, 2) --> s^-1(3) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (3, 2, 1) <23>
// Tuple (3, 2, 1) <23> |--> (3, 2, 3) --> s^-1(3) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   2  --   0  --  --  --  12  --  14  --  --  --   6  --   8
//  --  --  --  --  --  --  --  --  --   3  --   5  --  --  --  13  --  16  --  --  --  19  --  22
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 0, 2, 1};
  int const Spreimage_end[k] = {0, 1, 3, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (M[ 2] = Spreimage_start[M[ 9]]; M[ 2] < Spreimage_end[M[ 9]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[ 9]}]
  for (M[ 3] = Spreimage_start[M[ 9]]; M[ 3] < Spreimage_end[M[ 9]]; M[ 3] += 2)   // M[ 3] in s^{-1}[{M[ 9]}]
  for (M[ 0] = Spreimage_start[M[11]]; M[ 0] < Spreimage_end[M[11]]; M[ 0] += 2)   // M[ 0] in s^{-1}[{M[11]}]
  for (M[ 5] = Spreimage_start[M[11]]; M[ 5] < Spreimage_end[M[11]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[11]}]
  for (M[12] = Spreimage_start[M[15]]; M[12] < Spreimage_end[M[15]]; M[12] += 2)   // M[12] in s^{-1}[{M[15]}]
  for (M[13] = Spreimage_start[M[15]]; M[13] < Spreimage_end[M[15]]; M[13] += 2)   // M[13] in s^{-1}[{M[15]}]
  for (M[14] = Spreimage_start[M[17]]; M[14] < Spreimage_end[M[17]]; M[14] += 2)   // M[14] in s^{-1}[{M[17]}]
  for (M[16] = Spreimage_start[M[17]]; M[16] < Spreimage_end[M[17]]; M[16] += 2)   // M[16] in s^{-1}[{M[17]}]
  for (M[ 6] = Spreimage_start[M[21]]; M[ 6] < Spreimage_end[M[21]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[21]}]
  for (M[19] = Spreimage_start[M[21]]; M[19] < Spreimage_end[M[21]]; M[19] += 2)   // M[19] in s^{-1}[{M[21]}]
  for (M[ 8] = Spreimage_start[M[23]]; M[ 8] < Spreimage_end[M[23]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[23]}]
  for (M[22] = Spreimage_start[M[23]]; M[22] < Spreimage_end[M[23]]; M[22] += 2)   // M[22] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu124bicent()
// compute f* for all majority functions f commuting with the function u124
/*
Operation u124 = 1330 has image {0, 1, 3}      */
// s restricted to its image is a permutation.
// s(1) = s(2) = 3, i.e., u = 1, v = 2, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  3, 
// 1:  0, 
// 2:  
// 3:  1, 2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 3, 3) --> s^-1(3) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (1, 3, 0) <10>
// Tuple (0, 2, 1)  <2> |--> (1, 3, 3) --> s^-1(3) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (1, 3, 0) <10>
// Tuple (0, 3, 1)  <4> |--> (1, 0, 3) <7>
// Tuple (0, 3, 2)  <5> |--> (1, 0, 3) <7>
// Tuple (1, 0, 2)  <6> |--> (3, 1, 3) --> s^-1(3) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (3, 1, 0) <20>
// Tuple (1, 2, 0)  <8> |--> (3, 3, 1) --> s^-1(3) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (3, 3, 0) --> s^-1(3) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (3, 0, 1) <18>
// Tuple (1, 3, 2) <11> |--> (3, 0, 3) --> s^-1(3) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (3, 1, 3) --> s^-1(3) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (3, 1, 0) <20>
// Tuple (2, 1, 0) <14> |--> (3, 3, 1) --> s^-1(3) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (3, 3, 0) --> s^-1(3) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (3, 0, 1) <18>
// Tuple (2, 3, 1) <17> |--> (3, 0, 3) --> s^-1(3) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (0, 1, 3) <1>
// Tuple (3, 0, 2) <19> |--> (0, 1, 3) <1>
// Tuple (3, 1, 0) <20> |--> (0, 3, 1) <4>
// Tuple (3, 1, 2) <21> |--> (0, 3, 3) --> s^-1(3) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (0, 3, 1) <4>
// Tuple (3, 2, 1) <23> |--> (0, 3, 3) --> s^-1(3) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  18  --  --  20  --  --   4  --  --   1  --  --  --  --  --  --  --  10  --   7  --  --  --
//  --  19  --  --  22  --  --   5  --  --   3  --  --  --  --  --  --  --  16  --  13  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 3};
  int const Spreimage_start[k] = {3, 0, 0, 1};
  int const Spreimage_end[k] = {4, 1, 0, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (int i1 = 0; i1 < 3; ++i1){M[ 1] = imageS[i1];   // M[ 1] in {0, 1, 3}
  for (M[19] = Spreimage_start[M[ 1]]; M[19] < Spreimage_end[M[ 1]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 1]}]
  for (M[18] = Spreimage_start[M[ 1]]; M[18] < Spreimage_end[M[ 1]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 1]}]
  for (M[16] = Spreimage_start[M[18]]; M[16] < Spreimage_end[M[18]]; M[16] += 1)   // M[16] in s^{-1}[{M[18]}]
  for (M[10] = Spreimage_start[M[18]]; M[10] < Spreimage_end[M[18]]; M[10] += 1)   // M[10] in s^{-1}[{M[18]}]
  for (M[ 3] = Spreimage_start[M[10]]; M[ 3] < Spreimage_end[M[10]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[10]}]
  for (int i4 = 0; i4 < 3; ++i4){M[ 4] = imageS[i4];   // M[ 4] in {0, 1, 3}
  for (M[22] = Spreimage_start[M[ 4]]; M[22] < Spreimage_end[M[ 4]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 4]}]
  for (M[20] = Spreimage_start[M[ 4]]; M[20] < Spreimage_end[M[ 4]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 4]}]
  for (M[13] = Spreimage_start[M[20]]; M[13] < Spreimage_end[M[20]]; M[13] += 1)   // M[13] in s^{-1}[{M[20]}]
  for (M[ 7] = Spreimage_start[M[20]]; M[ 7] < Spreimage_end[M[20]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[20]}]
  for (M[ 5] = Spreimage_start[M[ 7]]; M[ 5] < Spreimage_end[M[ 7]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[ 7]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu126bicent()
// compute f* for all majority functions f commuting with the function u126
/*
Operation u126 = 1332 has image {1, 2, 3}      */
// s restricted to its image is not a permutation.
// s(1) = s(2) = 3, i.e., u = 1, v = 2, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  0, 
// 2:  3, 
// 3:  1, 2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (1, 3, 3) --> s^-1(3) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (1, 3, 2) <11>
// Tuple (0, 2, 1)  <2> |--> (1, 3, 3) --> s^-1(3) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (1, 3, 2) <11>
// Tuple (0, 3, 1)  <4> |--> (1, 2, 3) <9>
// Tuple (0, 3, 2)  <5> |--> (1, 2, 3) <9>
// Tuple (1, 0, 2)  <6> |--> (3, 1, 3) --> s^-1(3) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (3, 1, 2) <21>
// Tuple (1, 2, 0)  <8> |--> (3, 3, 1) --> s^-1(3) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (3, 3, 2) --> s^-1(3) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (3, 2, 1) <23>
// Tuple (1, 3, 2) <11> |--> (3, 2, 3) --> s^-1(3) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (3, 1, 3) --> s^-1(3) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (3, 1, 2) <21>
// Tuple (2, 1, 0) <14> |--> (3, 3, 1) --> s^-1(3) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (3, 3, 2) --> s^-1(3) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (3, 2, 1) <23>
// Tuple (2, 3, 1) <17> |--> (3, 2, 3) --> s^-1(3) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (2, 1, 3) <15>
// Tuple (3, 0, 2) <19> |--> (2, 1, 3) <15>
// Tuple (3, 1, 0) <20> |--> (2, 3, 1) <17>
// Tuple (3, 1, 2) <21> |--> (2, 3, 3) --> s^-1(3) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (2, 3, 1) <17>
// Tuple (3, 2, 1) <23> |--> (2, 3, 3) --> s^-1(3) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   4  --   1  --  --  --  18  --  20  --  --  --   7  --  10
//  --  --  --  --  --  --  --  --  --   5  --   3  --  --  --  19  --  22  --  --  --  13  --  16
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 0, 3, 1};
  int const Spreimage_end[k] = {0, 1, 4, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (M[ 4] = Spreimage_start[M[ 9]]; M[ 4] < Spreimage_end[M[ 9]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[ 9]}]
  for (M[ 5] = Spreimage_start[M[ 9]]; M[ 5] < Spreimage_end[M[ 9]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[ 9]}]
  for (M[ 1] = Spreimage_start[M[11]]; M[ 1] < Spreimage_end[M[11]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[11]}]
  for (M[ 3] = Spreimage_start[M[11]]; M[ 3] < Spreimage_end[M[11]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[11]}]
  for (M[18] = Spreimage_start[M[15]]; M[18] < Spreimage_end[M[15]]; M[18] += 1)   // M[18] in s^{-1}[{M[15]}]
  for (M[19] = Spreimage_start[M[15]]; M[19] < Spreimage_end[M[15]]; M[19] += 1)   // M[19] in s^{-1}[{M[15]}]
  for (M[20] = Spreimage_start[M[17]]; M[20] < Spreimage_end[M[17]]; M[20] += 1)   // M[20] in s^{-1}[{M[17]}]
  for (M[22] = Spreimage_start[M[17]]; M[22] < Spreimage_end[M[17]]; M[22] += 1)   // M[22] in s^{-1}[{M[17]}]
  for (M[ 7] = Spreimage_start[M[21]]; M[ 7] < Spreimage_end[M[21]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[21]}]
  for (M[13] = Spreimage_start[M[21]]; M[13] < Spreimage_end[M[21]]; M[13] += 1)   // M[13] in s^{-1}[{M[21]}]
  for (M[10] = Spreimage_start[M[23]]; M[10] < Spreimage_end[M[23]]; M[10] += 1)   // M[10] in s^{-1}[{M[23]}]
  for (M[16] = Spreimage_start[M[23]]; M[16] < Spreimage_end[M[23]]; M[16] += 1)   // M[16] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu129bicent()
// compute f* for all majority functions f commuting with the function u129
/*
Operation u129 = 2001 has image {0, 1, 2}      */
// s restricted to its image is not a permutation.
// s(1) = s(2) = 0, i.e., u = 1, v = 2, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 2, 
// 1:  3, 
// 2:  0, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 0, 0) --> s^-1(0) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (2, 0, 1) <12>
// Tuple (0, 2, 1)  <2> |--> (2, 0, 0) --> s^-1(0) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (2, 0, 1) <12>
// Tuple (0, 3, 1)  <4> |--> (2, 1, 0) <14>
// Tuple (0, 3, 2)  <5> |--> (2, 1, 0) <14>
// Tuple (1, 0, 2)  <6> |--> (0, 2, 0) --> s^-1(0) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (0, 2, 1) <2>
// Tuple (1, 2, 0)  <8> |--> (0, 0, 2) --> s^-1(0) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (0, 0, 1) --> s^-1(0) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (0, 1, 2) <0>
// Tuple (1, 3, 2) <11> |--> (0, 1, 0) --> s^-1(0) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (0, 2, 0) --> s^-1(0) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (0, 2, 1) <2>
// Tuple (2, 1, 0) <14> |--> (0, 0, 2) --> s^-1(0) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (0, 0, 1) --> s^-1(0) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (0, 1, 2) <0>
// Tuple (2, 3, 1) <17> |--> (0, 1, 0) --> s^-1(0) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (1, 2, 0) <8>
// Tuple (3, 0, 2) <19> |--> (1, 2, 0) <8>
// Tuple (3, 1, 0) <20> |--> (1, 0, 2) <6>
// Tuple (3, 1, 2) <21> |--> (1, 0, 0) --> s^-1(0) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (1, 0, 2) <6>
// Tuple (3, 2, 1) <23> |--> (1, 0, 0) --> s^-1(0) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  10  --   7  --  --  --  20  --  18  --  --  --   1  --   4  --  --  --  --  --  --  --  --  --
//  16  --  13  --  --  --  22  --  19  --  --  --   3  --   5  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {1, 3, 0, 0};
  int const Spreimage_end[k] = {3, 4, 1, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (M[10] = Spreimage_start[M[ 0]]; M[10] < Spreimage_end[M[ 0]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 0]}]
  for (M[16] = Spreimage_start[M[ 0]]; M[16] < Spreimage_end[M[ 0]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 0]}]
  for (M[ 7] = Spreimage_start[M[ 2]]; M[ 7] < Spreimage_end[M[ 2]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[ 2]}]
  for (M[13] = Spreimage_start[M[ 2]]; M[13] < Spreimage_end[M[ 2]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 2]}]
  for (M[20] = Spreimage_start[M[ 6]]; M[20] < Spreimage_end[M[ 6]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 6]}]
  for (M[22] = Spreimage_start[M[ 6]]; M[22] < Spreimage_end[M[ 6]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 6]}]
  for (M[18] = Spreimage_start[M[ 8]]; M[18] < Spreimage_end[M[ 8]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 8]}]
  for (M[19] = Spreimage_start[M[ 8]]; M[19] < Spreimage_end[M[ 8]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 8]}]
  for (M[ 1] = Spreimage_start[M[12]]; M[ 1] < Spreimage_end[M[12]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[12]}]
  for (M[ 3] = Spreimage_start[M[12]]; M[ 3] < Spreimage_end[M[12]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[12]}]
  for (M[ 4] = Spreimage_start[M[14]]; M[ 4] < Spreimage_end[M[14]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[14]}]
  for (M[ 5] = Spreimage_start[M[14]]; M[ 5] < Spreimage_end[M[14]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu131bicent()
// compute f* for all majority functions f commuting with the function u131
/*
Operation u131 = 2003 has image {0, 2, 3}      */
// s restricted to its image is a permutation.
// s(1) = s(2) = 0, i.e., u = 1, v = 2, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 2, 
// 1:  
// 2:  0, 
// 3:  3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 0, 0) --> s^-1(0) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (2, 0, 3) <13>
// Tuple (0, 2, 1)  <2> |--> (2, 0, 0) --> s^-1(0) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (2, 0, 3) <13>
// Tuple (0, 3, 1)  <4> |--> (2, 3, 0) <16>
// Tuple (0, 3, 2)  <5> |--> (2, 3, 0) <16>
// Tuple (1, 0, 2)  <6> |--> (0, 2, 0) --> s^-1(0) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (0, 2, 3) <3>
// Tuple (1, 2, 0)  <8> |--> (0, 0, 2) --> s^-1(0) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (0, 0, 3) --> s^-1(0) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (0, 3, 2) <5>
// Tuple (1, 3, 2) <11> |--> (0, 3, 0) --> s^-1(0) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (0, 2, 0) --> s^-1(0) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (0, 2, 3) <3>
// Tuple (2, 1, 0) <14> |--> (0, 0, 2) --> s^-1(0) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (0, 0, 3) --> s^-1(0) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (0, 3, 2) <5>
// Tuple (2, 3, 1) <17> |--> (0, 3, 0) --> s^-1(0) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (3, 2, 0) <22>
// Tuple (3, 0, 2) <19> |--> (3, 2, 0) <22>
// Tuple (3, 1, 0) <20> |--> (3, 0, 2) <19>
// Tuple (3, 1, 2) <21> |--> (3, 0, 0) --> s^-1(0) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (3, 0, 2) <19>
// Tuple (3, 2, 1) <23> |--> (3, 0, 0) --> s^-1(0) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   7  --  10  --  --  --  --  --  --  --   1  --  --   4  --  --  20  --  --  18  --
//  --  --  --  13  --  16  --  --  --  --  --  --  --   3  --  --   5  --  --  22  --  --  19  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 2, 3};
  int const Spreimage_start[k] = {1, 0, 0, 3};
  int const Spreimage_end[k] = {3, 0, 1, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (int i3 = 0; i3 < 3; ++i3){M[ 3] = imageS[i3];   // M[ 3] in {0, 2, 3}
  for (M[ 7] = Spreimage_start[M[ 3]]; M[ 7] < Spreimage_end[M[ 3]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[ 3]}]
  for (M[13] = Spreimage_start[M[ 3]]; M[13] < Spreimage_end[M[ 3]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 3]}]
  for (M[ 1] = Spreimage_start[M[13]]; M[ 1] < Spreimage_end[M[13]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[13]}]
  for (int i5 = 0; i5 < 3; ++i5){M[ 5] = imageS[i5];   // M[ 5] in {0, 2, 3}
  for (M[10] = Spreimage_start[M[ 5]]; M[10] < Spreimage_end[M[ 5]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 5]}]
  for (M[16] = Spreimage_start[M[ 5]]; M[16] < Spreimage_end[M[ 5]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 5]}]
  for (M[ 4] = Spreimage_start[M[16]]; M[ 4] < Spreimage_end[M[16]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[16]}]
  for (int i19 = 0; i19 < 3; ++i19){M[19] = imageS[i19];   // M[19] in {0, 2, 3}
  for (M[20] = Spreimage_start[M[19]]; M[20] < Spreimage_end[M[19]]; M[20] += 1)   // M[20] in s^{-1}[{M[19]}]
  for (M[22] = Spreimage_start[M[19]]; M[22] < Spreimage_end[M[19]]; M[22] += 1)   // M[22] in s^{-1}[{M[19]}]
  for (M[18] = Spreimage_start[M[22]]; M[18] < Spreimage_end[M[22]]; M[18] += 1)   // M[18] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu132bicent()
// compute f* for all majority functions f commuting with the function u132
/*
Operation u132 = 2010 has image {0, 1, 2}      */
// s restricted to its image is a permutation.
// s(1) = s(3) = 0, i.e., u = 1, v = 3, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 3, 
// 1:  2, 
// 2:  0, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 0, 1) <12>
// Tuple (0, 1, 3)  <1> |--> (2, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (2, 1, 0) <14>
// Tuple (0, 2, 3)  <3> |--> (2, 1, 0) <14>
// Tuple (0, 3, 1)  <4> |--> (2, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (2, 0, 1) <12>
// Tuple (1, 0, 2)  <6> |--> (0, 2, 1) <2>
// Tuple (1, 0, 3)  <7> |--> (0, 2, 0) --> s^-1(0) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (0, 1, 2) <0>
// Tuple (1, 2, 3)  <9> |--> (0, 1, 0) --> s^-1(0) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (0, 0, 2) --> s^-1(0) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (0, 0, 1) --> s^-1(0) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (1, 2, 0) <8>
// Tuple (2, 0, 3) <13> |--> (1, 2, 0) <8>
// Tuple (2, 1, 0) <14> |--> (1, 0, 2) <6>
// Tuple (2, 1, 3) <15> |--> (1, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (1, 0, 2) <6>
// Tuple (2, 3, 1) <17> |--> (1, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (0, 2, 0) --> s^-1(0) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (0, 2, 1) <2>
// Tuple (3, 1, 0) <20> |--> (0, 0, 2) --> s^-1(0) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (0, 0, 1) --> s^-1(0) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (0, 1, 2) <0>
// Tuple (3, 2, 1) <23> |--> (0, 1, 0) --> s^-1(0) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   8  --   6  --  --  --  14  --  12  --  --  --   0  --   2  --  --  --  --  --  --  --  --  --
//  22  --  19  --  --  --  16  --  13  --  --  --   5  --   3  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 2};
  int const Spreimage_start[k] = {1, 2, 0, 0};
  int const Spreimage_end[k] = {4, 3, 1, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (int i0 = 0; i0 < 3; ++i0){M[ 0] = imageS[i0];   // M[ 0] in {0, 1, 2}
  for (M[22] = Spreimage_start[M[ 0]]; M[22] < Spreimage_end[M[ 0]]; M[22] += 2)   // M[22] in s^{-1}[{M[ 0]}]
  for (M[ 8] = Spreimage_start[M[ 0]]; M[ 8] < Spreimage_end[M[ 0]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[ 0]}]
  for (M[13] = Spreimage_start[M[ 8]]; M[13] < Spreimage_end[M[ 8]]; M[13] += 2)   // M[13] in s^{-1}[{M[ 8]}]
  for (M[12] = Spreimage_start[M[ 8]]; M[12] < Spreimage_end[M[ 8]]; M[12] += 2)   // M[12] in s^{-1}[{M[ 8]}]
  for (M[ 5] = Spreimage_start[M[12]]; M[ 5] < Spreimage_end[M[12]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[12]}]
  for (int i2 = 0; i2 < 3; ++i2){M[ 2] = imageS[i2];   // M[ 2] in {0, 1, 2}
  for (M[19] = Spreimage_start[M[ 2]]; M[19] < Spreimage_end[M[ 2]]; M[19] += 2)   // M[19] in s^{-1}[{M[ 2]}]
  for (M[ 6] = Spreimage_start[M[ 2]]; M[ 6] < Spreimage_end[M[ 2]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[ 2]}]
  for (M[16] = Spreimage_start[M[ 6]]; M[16] < Spreimage_end[M[ 6]]; M[16] += 2)   // M[16] in s^{-1}[{M[ 6]}]
  for (M[14] = Spreimage_start[M[ 6]]; M[14] < Spreimage_end[M[ 6]]; M[14] += 2)   // M[14] in s^{-1}[{M[ 6]}]
  for (M[ 3] = Spreimage_start[M[14]]; M[ 3] < Spreimage_end[M[14]]; M[ 3] += 2)   // M[ 3] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu133bicent()
// compute f* for all majority functions f commuting with the function u133
/*
Operation u133 = 2011 has image {0, 1, 2}      */
// s restricted to its image is a permutation.
// s(2) = s(3) = 1, i.e., u = 2, v = 3, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 
// 1:  2, 3, 
// 2:  0, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 0, 1) <12>
// Tuple (0, 1, 3)  <1> |--> (2, 0, 1) <12>
// Tuple (0, 2, 1)  <2> |--> (2, 1, 0) <14>
// Tuple (0, 2, 3)  <3> |--> (2, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (2, 1, 0) <14>
// Tuple (0, 3, 2)  <5> |--> (2, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (0, 2, 1) <2>
// Tuple (1, 0, 3)  <7> |--> (0, 2, 1) <2>
// Tuple (1, 2, 0)  <8> |--> (0, 1, 2) <0>
// Tuple (1, 2, 3)  <9> |--> (0, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (0, 1, 2) <0>
// Tuple (1, 3, 2) <11> |--> (0, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (1, 2, 0) <8>
// Tuple (2, 0, 3) <13> |--> (1, 2, 1) --> s^-1(1) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (1, 0, 2) <6>
// Tuple (2, 1, 3) <15> |--> (1, 0, 1) --> s^-1(1) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (1, 1, 2) --> s^-1(1) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (1, 1, 0) --> s^-1(1) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (1, 2, 0) <8>
// Tuple (3, 0, 2) <19> |--> (1, 2, 1) --> s^-1(1) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (1, 0, 2) <6>
// Tuple (3, 1, 2) <21> |--> (1, 0, 1) --> s^-1(1) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (1, 1, 2) --> s^-1(1) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (1, 1, 0) --> s^-1(1) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   8  --   6  --  --  --  14  --  12  --  --  --   0  --   2  --  --  --  --  --  --  --  --  --
//  10  --   7  --  --  --  20  --  18  --  --  --   1  --   4  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 2};
  int const Spreimage_start[k] = {1, 2, 0, 0};
  int const Spreimage_end[k] = {2, 4, 1, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (int i0 = 0; i0 < 3; ++i0){M[ 0] = imageS[i0];   // M[ 0] in {0, 1, 2}
  for (M[10] = Spreimage_start[M[ 0]]; M[10] < Spreimage_end[M[ 0]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 0]}]
  for (M[ 8] = Spreimage_start[M[ 0]]; M[ 8] < Spreimage_end[M[ 0]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[ 0]}]
  for (M[18] = Spreimage_start[M[ 8]]; M[18] < Spreimage_end[M[ 8]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 8]}]
  for (M[12] = Spreimage_start[M[ 8]]; M[12] < Spreimage_end[M[ 8]]; M[12] += 1)   // M[12] in s^{-1}[{M[ 8]}]
  for (M[ 1] = Spreimage_start[M[12]]; M[ 1] < Spreimage_end[M[12]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[12]}]
  for (int i2 = 0; i2 < 3; ++i2){M[ 2] = imageS[i2];   // M[ 2] in {0, 1, 2}
  for (M[ 7] = Spreimage_start[M[ 2]]; M[ 7] < Spreimage_end[M[ 2]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[ 2]}]
  for (M[ 6] = Spreimage_start[M[ 2]]; M[ 6] < Spreimage_end[M[ 2]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[ 2]}]
  for (M[20] = Spreimage_start[M[ 6]]; M[20] < Spreimage_end[M[ 6]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 6]}]
  for (M[14] = Spreimage_start[M[ 6]]; M[14] < Spreimage_end[M[ 6]]; M[14] += 1)   // M[14] in s^{-1}[{M[ 6]}]
  for (M[ 4] = Spreimage_start[M[14]]; M[ 4] < Spreimage_end[M[14]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu134bicent()
// compute f* for all majority functions f commuting with the function u134
/*
Operation u134 = 2012 has image {0, 1, 2}      */
// s restricted to its image is a permutation.
// s(0) = s(3) = 2, i.e., u = 0, v = 3, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 
// 1:  2, 
// 2:  0, 3, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 0, 1) <12>
// Tuple (0, 1, 3)  <1> |--> (2, 0, 2) --> s^-1(2) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (2, 1, 0) <14>
// Tuple (0, 2, 3)  <3> |--> (2, 1, 2) --> s^-1(2) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (2, 2, 0) --> s^-1(2) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (2, 2, 1) --> s^-1(2) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (0, 2, 1) <2>
// Tuple (1, 0, 3)  <7> |--> (0, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (0, 1, 2) <0>
// Tuple (1, 2, 3)  <9> |--> (0, 1, 2) <0>
// Tuple (1, 3, 0) <10> |--> (0, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (0, 2, 1) <2>
// Tuple (2, 0, 1) <12> |--> (1, 2, 0) <8>
// Tuple (2, 0, 3) <13> |--> (1, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (1, 0, 2) <6>
// Tuple (2, 1, 3) <15> |--> (1, 0, 2) <6>
// Tuple (2, 3, 0) <16> |--> (1, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (1, 2, 0) <8>
// Tuple (3, 0, 1) <18> |--> (2, 2, 0) --> s^-1(2) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (2, 2, 1) --> s^-1(2) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (2, 0, 2) --> s^-1(2) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (2, 0, 1) <12>
// Tuple (3, 2, 0) <22> |--> (2, 1, 2) --> s^-1(2) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (2, 1, 0) <14>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//   8  --   6  --  --  --  14  --  12  --  --  --   0  --   2  --  --  --  --  --  --  --  --  --
//   9  --  11  --  --  --  15  --  17  --  --  --  21  --  23  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 2};
  int const Spreimage_start[k] = {1, 2, 0, 0};
  int const Spreimage_end[k] = {2, 3, 4, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (int i0 = 0; i0 < 3; ++i0){M[ 0] = imageS[i0];   // M[ 0] in {0, 1, 2}
  for (M[ 9] = Spreimage_start[M[ 0]]; M[ 9] < Spreimage_end[M[ 0]]; M[ 9] += 3)   // M[ 9] in s^{-1}[{M[ 0]}]
  for (M[ 8] = Spreimage_start[M[ 0]]; M[ 8] < Spreimage_end[M[ 0]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[ 0]}]
  for (M[17] = Spreimage_start[M[ 8]]; M[17] < Spreimage_end[M[ 8]]; M[17] += 3)   // M[17] in s^{-1}[{M[ 8]}]
  for (M[12] = Spreimage_start[M[ 8]]; M[12] < Spreimage_end[M[ 8]]; M[12] += 3)   // M[12] in s^{-1}[{M[ 8]}]
  for (M[21] = Spreimage_start[M[12]]; M[21] < Spreimage_end[M[12]]; M[21] += 3)   // M[21] in s^{-1}[{M[12]}]
  for (int i2 = 0; i2 < 3; ++i2){M[ 2] = imageS[i2];   // M[ 2] in {0, 1, 2}
  for (M[11] = Spreimage_start[M[ 2]]; M[11] < Spreimage_end[M[ 2]]; M[11] += 3)   // M[11] in s^{-1}[{M[ 2]}]
  for (M[ 6] = Spreimage_start[M[ 2]]; M[ 6] < Spreimage_end[M[ 2]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[ 2]}]
  for (M[15] = Spreimage_start[M[ 6]]; M[15] < Spreimage_end[M[ 6]]; M[15] += 3)   // M[15] in s^{-1}[{M[ 6]}]
  for (M[14] = Spreimage_start[M[ 6]]; M[14] < Spreimage_end[M[ 6]]; M[14] += 3)   // M[14] in s^{-1}[{M[ 6]}]
  for (M[23] = Spreimage_start[M[14]]; M[23] < Spreimage_end[M[14]]; M[23] += 3)   // M[23] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu137bicent()
// compute f* for all majority functions f commuting with the function u137
/*
Operation u137 = 2021 has image {0, 1, 2}      */
// s restricted to its image is not a permutation.
// s(0) = s(2) = 2, i.e., u = 0, v = 2, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 
// 1:  3, 
// 2:  0, 2, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 0, 2) --> s^-1(2) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (2, 0, 1) <12>
// Tuple (0, 2, 1)  <2> |--> (2, 2, 0) --> s^-1(2) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (2, 2, 1) --> s^-1(2) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (2, 1, 0) <14>
// Tuple (0, 3, 2)  <5> |--> (2, 1, 2) --> s^-1(2) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (0, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (0, 2, 1) <2>
// Tuple (1, 2, 0)  <8> |--> (0, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (0, 2, 1) <2>
// Tuple (1, 3, 0) <10> |--> (0, 1, 2) <0>
// Tuple (1, 3, 2) <11> |--> (0, 1, 2) <0>
// Tuple (2, 0, 1) <12> |--> (2, 2, 0) --> s^-1(2) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (2, 2, 1) --> s^-1(2) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (2, 0, 2) --> s^-1(2) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (2, 0, 1) <12>
// Tuple (2, 3, 0) <16> |--> (2, 1, 2) --> s^-1(2) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (2, 1, 0) <14>
// Tuple (3, 0, 1) <18> |--> (1, 2, 0) <8>
// Tuple (3, 0, 2) <19> |--> (1, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (1, 0, 2) <6>
// Tuple (3, 1, 2) <21> |--> (1, 0, 2) <6>
// Tuple (3, 2, 0) <22> |--> (1, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (1, 2, 0) <8>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  10  --   7  --  --  --  20  --  18  --  --  --   1  --   4  --  --  --  --  --  --  --  --  --
//  11  --   9  --  --  --  21  --  23  --  --  --  15  --  17  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {1, 3, 0, 0};
  int const Spreimage_end[k] = {2, 4, 3, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (M[10] = Spreimage_start[M[ 0]]; M[10] < Spreimage_end[M[ 0]]; M[10] += 2)   // M[10] in s^{-1}[{M[ 0]}]
  for (M[11] = Spreimage_start[M[ 0]]; M[11] < Spreimage_end[M[ 0]]; M[11] += 2)   // M[11] in s^{-1}[{M[ 0]}]
  for (M[ 7] = Spreimage_start[M[ 2]]; M[ 7] < Spreimage_end[M[ 2]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[ 2]}]
  for (M[ 9] = Spreimage_start[M[ 2]]; M[ 9] < Spreimage_end[M[ 2]]; M[ 9] += 2)   // M[ 9] in s^{-1}[{M[ 2]}]
  for (M[20] = Spreimage_start[M[ 6]]; M[20] < Spreimage_end[M[ 6]]; M[20] += 2)   // M[20] in s^{-1}[{M[ 6]}]
  for (M[21] = Spreimage_start[M[ 6]]; M[21] < Spreimage_end[M[ 6]]; M[21] += 2)   // M[21] in s^{-1}[{M[ 6]}]
  for (M[18] = Spreimage_start[M[ 8]]; M[18] < Spreimage_end[M[ 8]]; M[18] += 2)   // M[18] in s^{-1}[{M[ 8]}]
  for (M[23] = Spreimage_start[M[ 8]]; M[23] < Spreimage_end[M[ 8]]; M[23] += 2)   // M[23] in s^{-1}[{M[ 8]}]
  for (M[ 1] = Spreimage_start[M[12]]; M[ 1] < Spreimage_end[M[12]]; M[ 1] += 2)   // M[ 1] in s^{-1}[{M[12]}]
  for (M[15] = Spreimage_start[M[12]]; M[15] < Spreimage_end[M[12]]; M[15] += 2)   // M[15] in s^{-1}[{M[12]}]
  for (M[ 4] = Spreimage_start[M[14]]; M[ 4] < Spreimage_end[M[14]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[14]}]
  for (M[17] = Spreimage_start[M[14]]; M[17] < Spreimage_end[M[14]]; M[17] += 2)   // M[17] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu139bicent()
// compute f* for all majority functions f commuting with the function u139
/*
Operation u139 = 2023 has image {0, 2, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(2) = 2, i.e., u = 0, v = 2, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 
// 1:  
// 2:  0, 2, 
// 3:  3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 0, 2) --> s^-1(2) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (2, 0, 3) <13>
// Tuple (0, 2, 1)  <2> |--> (2, 2, 0) --> s^-1(2) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (2, 2, 3) --> s^-1(2) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (2, 3, 0) <16>
// Tuple (0, 3, 2)  <5> |--> (2, 3, 2) --> s^-1(2) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (0, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (0, 2, 3) <3>
// Tuple (1, 2, 0)  <8> |--> (0, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (0, 2, 3) <3>
// Tuple (1, 3, 0) <10> |--> (0, 3, 2) <5>
// Tuple (1, 3, 2) <11> |--> (0, 3, 2) <5>
// Tuple (2, 0, 1) <12> |--> (2, 2, 0) --> s^-1(2) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (2, 2, 3) --> s^-1(2) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (2, 0, 2) --> s^-1(2) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (2, 0, 3) <13>
// Tuple (2, 3, 0) <16> |--> (2, 3, 2) --> s^-1(2) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (2, 3, 0) <16>
// Tuple (3, 0, 1) <18> |--> (3, 2, 0) <22>
// Tuple (3, 0, 2) <19> |--> (3, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (3, 0, 2) <19>
// Tuple (3, 1, 2) <21> |--> (3, 0, 2) <19>
// Tuple (3, 2, 0) <22> |--> (3, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (3, 2, 0) <22>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   7  --  10  --  --  --  --  --  --  --   1  --  --   4  --  --  20  --  --  18  --
//  --  --  --   9  --  11  --  --  --  --  --  --  --  15  --  --  17  --  --  21  --  --  23  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {1, 0, 0, 3};
  int const Spreimage_end[k] = {2, 0, 3, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (M[ 7] = Spreimage_start[M[ 3]]; M[ 7] < Spreimage_end[M[ 3]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[ 3]}]
  for (M[ 9] = Spreimage_start[M[ 3]]; M[ 9] < Spreimage_end[M[ 3]]; M[ 9] += 2)   // M[ 9] in s^{-1}[{M[ 3]}]
  for (M[10] = Spreimage_start[M[ 5]]; M[10] < Spreimage_end[M[ 5]]; M[10] += 2)   // M[10] in s^{-1}[{M[ 5]}]
  for (M[11] = Spreimage_start[M[ 5]]; M[11] < Spreimage_end[M[ 5]]; M[11] += 2)   // M[11] in s^{-1}[{M[ 5]}]
  for (M[ 1] = Spreimage_start[M[13]]; M[ 1] < Spreimage_end[M[13]]; M[ 1] += 2)   // M[ 1] in s^{-1}[{M[13]}]
  for (M[15] = Spreimage_start[M[13]]; M[15] < Spreimage_end[M[13]]; M[15] += 2)   // M[15] in s^{-1}[{M[13]}]
  for (M[ 4] = Spreimage_start[M[16]]; M[ 4] < Spreimage_end[M[16]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[16]}]
  for (M[17] = Spreimage_start[M[16]]; M[17] < Spreimage_end[M[16]]; M[17] += 2)   // M[17] in s^{-1}[{M[16]}]
  for (M[20] = Spreimage_start[M[19]]; M[20] < Spreimage_end[M[19]]; M[20] += 2)   // M[20] in s^{-1}[{M[19]}]
  for (M[21] = Spreimage_start[M[19]]; M[21] < Spreimage_end[M[19]]; M[21] += 2)   // M[21] in s^{-1}[{M[19]}]
  for (M[18] = Spreimage_start[M[22]]; M[18] < Spreimage_end[M[22]]; M[18] += 2)   // M[18] in s^{-1}[{M[22]}]
  for (M[23] = Spreimage_start[M[22]]; M[23] < Spreimage_end[M[22]]; M[23] += 2)   // M[23] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu140bicent()
// compute f* for all majority functions f commuting with the function u140
/*
Operation u140 = 2030 has image {0, 2, 3}      */
// s restricted to its image is a permutation.
// s(1) = s(3) = 0, i.e., u = 1, v = 3, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 3, 
// 1:  
// 2:  0, 
// 3:  2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 0, 3) <13>
// Tuple (0, 1, 3)  <1> |--> (2, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (2, 3, 0) <16>
// Tuple (0, 2, 3)  <3> |--> (2, 3, 0) <16>
// Tuple (0, 3, 1)  <4> |--> (2, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (2, 0, 3) <13>
// Tuple (1, 0, 2)  <6> |--> (0, 2, 3) <3>
// Tuple (1, 0, 3)  <7> |--> (0, 2, 0) --> s^-1(0) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (0, 3, 2) <5>
// Tuple (1, 2, 3)  <9> |--> (0, 3, 0) --> s^-1(0) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (0, 0, 2) --> s^-1(0) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (0, 0, 3) --> s^-1(0) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (3, 2, 0) <22>
// Tuple (2, 0, 3) <13> |--> (3, 2, 0) <22>
// Tuple (2, 1, 0) <14> |--> (3, 0, 2) <19>
// Tuple (2, 1, 3) <15> |--> (3, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (3, 0, 2) <19>
// Tuple (2, 3, 1) <17> |--> (3, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (0, 2, 0) --> s^-1(0) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (0, 2, 3) <3>
// Tuple (3, 1, 0) <20> |--> (0, 0, 2) --> s^-1(0) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (0, 0, 3) --> s^-1(0) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (0, 3, 2) <5>
// Tuple (3, 2, 1) <23> |--> (0, 3, 0) --> s^-1(0) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   6  --   8  --  --  --  --  --  --  --   0  --  --   2  --  --  14  --  --  12  --
//  --  --  --  19  --  22  --  --  --  --  --  --  --   5  --  --   3  --  --  16  --  --  13  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 2, 3};
  int const Spreimage_start[k] = {1, 0, 0, 2};
  int const Spreimage_end[k] = {4, 0, 1, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (int i3 = 0; i3 < 3; ++i3){M[ 3] = imageS[i3];   // M[ 3] in {0, 2, 3}
  for (M[ 6] = Spreimage_start[M[ 3]]; M[ 6] < Spreimage_end[M[ 3]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[ 3]}]
  for (M[19] = Spreimage_start[M[ 3]]; M[19] < Spreimage_end[M[ 3]]; M[19] += 2)   // M[19] in s^{-1}[{M[ 3]}]
  for (M[14] = Spreimage_start[M[19]]; M[14] < Spreimage_end[M[19]]; M[14] += 2)   // M[14] in s^{-1}[{M[19]}]
  for (M[16] = Spreimage_start[M[19]]; M[16] < Spreimage_end[M[19]]; M[16] += 2)   // M[16] in s^{-1}[{M[19]}]
  for (M[ 2] = Spreimage_start[M[16]]; M[ 2] < Spreimage_end[M[16]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[16]}]
  for (int i5 = 0; i5 < 3; ++i5){M[ 5] = imageS[i5];   // M[ 5] in {0, 2, 3}
  for (M[ 8] = Spreimage_start[M[ 5]]; M[ 8] < Spreimage_end[M[ 5]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[ 5]}]
  for (M[22] = Spreimage_start[M[ 5]]; M[22] < Spreimage_end[M[ 5]]; M[22] += 2)   // M[22] in s^{-1}[{M[ 5]}]
  for (M[12] = Spreimage_start[M[22]]; M[12] < Spreimage_end[M[22]]; M[12] += 2)   // M[12] in s^{-1}[{M[22]}]
  for (M[13] = Spreimage_start[M[22]]; M[13] < Spreimage_end[M[22]]; M[13] += 2)   // M[13] in s^{-1}[{M[22]}]
  for (M[ 0] = Spreimage_start[M[13]]; M[ 0] < Spreimage_end[M[13]]; M[ 0] += 2)   // M[ 0] in s^{-1}[{M[13]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu142bicent()
// compute f* for all majority functions f commuting with the function u142
/*
Operation u142 = 2032 has image {0, 2, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(3) = 2, i.e., u = 0, v = 3, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 
// 1:  
// 2:  0, 3, 
// 3:  2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 0, 3) <13>
// Tuple (0, 1, 3)  <1> |--> (2, 0, 2) --> s^-1(2) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (2, 3, 0) <16>
// Tuple (0, 2, 3)  <3> |--> (2, 3, 2) --> s^-1(2) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (2, 2, 0) --> s^-1(2) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (2, 2, 3) --> s^-1(2) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (0, 2, 3) <3>
// Tuple (1, 0, 3)  <7> |--> (0, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (0, 3, 2) <5>
// Tuple (1, 2, 3)  <9> |--> (0, 3, 2) <5>
// Tuple (1, 3, 0) <10> |--> (0, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (0, 2, 3) <3>
// Tuple (2, 0, 1) <12> |--> (3, 2, 0) <22>
// Tuple (2, 0, 3) <13> |--> (3, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (3, 0, 2) <19>
// Tuple (2, 1, 3) <15> |--> (3, 0, 2) <19>
// Tuple (2, 3, 0) <16> |--> (3, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (3, 2, 0) <22>
// Tuple (3, 0, 1) <18> |--> (2, 2, 0) --> s^-1(2) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (2, 2, 3) --> s^-1(2) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (2, 0, 2) --> s^-1(2) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (2, 0, 3) <13>
// Tuple (3, 2, 0) <22> |--> (2, 3, 2) --> s^-1(2) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (2, 3, 0) <16>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   6  --   8  --  --  --  --  --  --  --   0  --  --   2  --  --  14  --  --  12  --
//  --  --  --  11  --   9  --  --  --  --  --  --  --  21  --  --  23  --  --  15  --  --  17  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {1, 0, 0, 2};
  int const Spreimage_end[k] = {2, 0, 4, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (M[ 6] = Spreimage_start[M[ 3]]; M[ 6] < Spreimage_end[M[ 3]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[ 3]}]
  for (M[11] = Spreimage_start[M[ 3]]; M[11] < Spreimage_end[M[ 3]]; M[11] += 3)   // M[11] in s^{-1}[{M[ 3]}]
  for (M[ 8] = Spreimage_start[M[ 5]]; M[ 8] < Spreimage_end[M[ 5]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[ 5]}]
  for (M[ 9] = Spreimage_start[M[ 5]]; M[ 9] < Spreimage_end[M[ 5]]; M[ 9] += 3)   // M[ 9] in s^{-1}[{M[ 5]}]
  for (M[ 0] = Spreimage_start[M[13]]; M[ 0] < Spreimage_end[M[13]]; M[ 0] += 3)   // M[ 0] in s^{-1}[{M[13]}]
  for (M[21] = Spreimage_start[M[13]]; M[21] < Spreimage_end[M[13]]; M[21] += 3)   // M[21] in s^{-1}[{M[13]}]
  for (M[ 2] = Spreimage_start[M[16]]; M[ 2] < Spreimage_end[M[16]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[16]}]
  for (M[23] = Spreimage_start[M[16]]; M[23] < Spreimage_end[M[16]]; M[23] += 3)   // M[23] in s^{-1}[{M[16]}]
  for (M[14] = Spreimage_start[M[19]]; M[14] < Spreimage_end[M[19]]; M[14] += 3)   // M[14] in s^{-1}[{M[19]}]
  for (M[15] = Spreimage_start[M[19]]; M[15] < Spreimage_end[M[19]]; M[15] += 3)   // M[15] in s^{-1}[{M[19]}]
  for (M[12] = Spreimage_start[M[22]]; M[12] < Spreimage_end[M[22]]; M[12] += 3)   // M[12] in s^{-1}[{M[22]}]
  for (M[17] = Spreimage_start[M[22]]; M[17] < Spreimage_end[M[22]]; M[17] += 3)   // M[17] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu143bicent()
// compute f* for all majority functions f commuting with the function u143
/*
Operation u143 = 2033 has image {0, 2, 3}      */
// s restricted to its image is not a permutation.
// s(2) = s(3) = 3, i.e., u = 2, v = 3, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 
// 1:  
// 2:  0, 
// 3:  2, 3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 0, 3) <13>
// Tuple (0, 1, 3)  <1> |--> (2, 0, 3) <13>
// Tuple (0, 2, 1)  <2> |--> (2, 3, 0) <16>
// Tuple (0, 2, 3)  <3> |--> (2, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (2, 3, 0) <16>
// Tuple (0, 3, 2)  <5> |--> (2, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (0, 2, 3) <3>
// Tuple (1, 0, 3)  <7> |--> (0, 2, 3) <3>
// Tuple (1, 2, 0)  <8> |--> (0, 3, 2) <5>
// Tuple (1, 2, 3)  <9> |--> (0, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (0, 3, 2) <5>
// Tuple (1, 3, 2) <11> |--> (0, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (3, 2, 0) <22>
// Tuple (2, 0, 3) <13> |--> (3, 2, 3) --> s^-1(3) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (3, 0, 2) <19>
// Tuple (2, 1, 3) <15> |--> (3, 0, 3) --> s^-1(3) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (3, 3, 2) --> s^-1(3) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (3, 3, 0) --> s^-1(3) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (3, 2, 0) <22>
// Tuple (3, 0, 2) <19> |--> (3, 2, 3) --> s^-1(3) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (3, 0, 2) <19>
// Tuple (3, 1, 2) <21> |--> (3, 0, 3) --> s^-1(3) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (3, 3, 2) --> s^-1(3) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (3, 3, 0) --> s^-1(3) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   6  --   8  --  --  --  --  --  --  --   0  --  --   2  --  --  14  --  --  12  --
//  --  --  --   7  --  10  --  --  --  --  --  --  --   1  --  --   4  --  --  20  --  --  18  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {1, 0, 0, 2};
  int const Spreimage_end[k] = {2, 0, 1, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (M[ 6] = Spreimage_start[M[ 3]]; M[ 6] < Spreimage_end[M[ 3]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[ 3]}]
  for (M[ 7] = Spreimage_start[M[ 3]]; M[ 7] < Spreimage_end[M[ 3]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[ 3]}]
  for (M[ 8] = Spreimage_start[M[ 5]]; M[ 8] < Spreimage_end[M[ 5]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[ 5]}]
  for (M[10] = Spreimage_start[M[ 5]]; M[10] < Spreimage_end[M[ 5]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 5]}]
  for (M[ 0] = Spreimage_start[M[13]]; M[ 0] < Spreimage_end[M[13]]; M[ 0] += 1)   // M[ 0] in s^{-1}[{M[13]}]
  for (M[ 1] = Spreimage_start[M[13]]; M[ 1] < Spreimage_end[M[13]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[13]}]
  for (M[ 2] = Spreimage_start[M[16]]; M[ 2] < Spreimage_end[M[16]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[16]}]
  for (M[ 4] = Spreimage_start[M[16]]; M[ 4] < Spreimage_end[M[16]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[16]}]
  for (M[14] = Spreimage_start[M[19]]; M[14] < Spreimage_end[M[19]]; M[14] += 1)   // M[14] in s^{-1}[{M[19]}]
  for (M[20] = Spreimage_start[M[19]]; M[20] < Spreimage_end[M[19]]; M[20] += 1)   // M[20] in s^{-1}[{M[19]}]
  for (M[12] = Spreimage_start[M[22]]; M[12] < Spreimage_end[M[22]]; M[12] += 1)   // M[12] in s^{-1}[{M[22]}]
  for (M[18] = Spreimage_start[M[22]]; M[18] < Spreimage_end[M[22]]; M[18] += 1)   // M[18] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu144bicent()
// compute f* for all majority functions f commuting with the function u144
/*
Operation u144 = 2100 has image {0, 1, 2}      */
// s restricted to its image is a permutation.
// s(2) = s(3) = 0, i.e., u = 2, v = 3, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 3, 
// 1:  1, 
// 2:  0, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 1, 0) <14>
// Tuple (0, 1, 3)  <1> |--> (2, 1, 0) <14>
// Tuple (0, 2, 1)  <2> |--> (2, 0, 1) <12>
// Tuple (0, 2, 3)  <3> |--> (2, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (2, 0, 1) <12>
// Tuple (0, 3, 2)  <5> |--> (2, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (1, 2, 0) <8>
// Tuple (1, 0, 3)  <7> |--> (1, 2, 0) <8>
// Tuple (1, 2, 0)  <8> |--> (1, 0, 2) <6>
// Tuple (1, 2, 3)  <9> |--> (1, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (1, 0, 2) <6>
// Tuple (1, 3, 2) <11> |--> (1, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (0, 2, 1) <2>
// Tuple (2, 0, 3) <13> |--> (0, 2, 0) --> s^-1(0) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (0, 1, 2) <0>
// Tuple (2, 1, 3) <15> |--> (0, 1, 0) --> s^-1(0) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (0, 0, 2) --> s^-1(0) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (0, 0, 1) --> s^-1(0) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (0, 2, 1) <2>
// Tuple (3, 0, 2) <19> |--> (0, 2, 0) --> s^-1(0) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (0, 1, 2) <0>
// Tuple (3, 1, 2) <21> |--> (0, 1, 0) --> s^-1(0) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (0, 0, 2) --> s^-1(0) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (0, 0, 1) --> s^-1(0) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  14  --  12  --  --  --   8  --   6  --  --  --   2  --   0  --  --  --  --  --  --  --  --  --
//  20  --  18  --  --  --  10  --   7  --  --  --   4  --   1  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 2};
  int const Spreimage_start[k] = {2, 1, 0, 0};
  int const Spreimage_end[k] = {4, 2, 1, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (int i0 = 0; i0 < 3; ++i0){M[ 0] = imageS[i0];   // M[ 0] in {0, 1, 2}
  for (M[20] = Spreimage_start[M[ 0]]; M[20] < Spreimage_end[M[ 0]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 0]}]
  for (M[14] = Spreimage_start[M[ 0]]; M[14] < Spreimage_end[M[ 0]]; M[14] += 1)   // M[14] in s^{-1}[{M[ 0]}]
  for (M[ 1] = Spreimage_start[M[14]]; M[ 1] < Spreimage_end[M[14]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[14]}]
  for (int i2 = 0; i2 < 3; ++i2){M[ 2] = imageS[i2];   // M[ 2] in {0, 1, 2}
  for (M[18] = Spreimage_start[M[ 2]]; M[18] < Spreimage_end[M[ 2]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 2]}]
  for (M[12] = Spreimage_start[M[ 2]]; M[12] < Spreimage_end[M[ 2]]; M[12] += 1)   // M[12] in s^{-1}[{M[ 2]}]
  for (M[ 4] = Spreimage_start[M[12]]; M[ 4] < Spreimage_end[M[12]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[12]}]
  for (int i6 = 0; i6 < 3; ++i6){M[ 6] = imageS[i6];   // M[ 6] in {0, 1, 2}
  for (M[10] = Spreimage_start[M[ 6]]; M[10] < Spreimage_end[M[ 6]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 6]}]
  for (M[ 8] = Spreimage_start[M[ 6]]; M[ 8] < Spreimage_end[M[ 6]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[ 6]}]
  for (M[ 7] = Spreimage_start[M[ 8]]; M[ 7] < Spreimage_end[M[ 8]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[ 8]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu145bicent()
// compute f* for all majority functions f commuting with the function u145
/*
Operation u145 = 2101 has image {0, 1, 2}      */
// s restricted to its image is a permutation.
// s(1) = s(3) = 1, i.e., u = 1, v = 3, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 
// 1:  1, 3, 
// 2:  0, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 1, 0) <14>
// Tuple (0, 1, 3)  <1> |--> (2, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (2, 0, 1) <12>
// Tuple (0, 2, 3)  <3> |--> (2, 0, 1) <12>
// Tuple (0, 3, 1)  <4> |--> (2, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (2, 1, 0) <14>
// Tuple (1, 0, 2)  <6> |--> (1, 2, 0) <8>
// Tuple (1, 0, 3)  <7> |--> (1, 2, 1) --> s^-1(1) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (1, 0, 2) <6>
// Tuple (1, 2, 3)  <9> |--> (1, 0, 1) --> s^-1(1) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (1, 1, 2) --> s^-1(1) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (1, 1, 0) --> s^-1(1) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (0, 2, 1) <2>
// Tuple (2, 0, 3) <13> |--> (0, 2, 1) <2>
// Tuple (2, 1, 0) <14> |--> (0, 1, 2) <0>
// Tuple (2, 1, 3) <15> |--> (0, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (0, 1, 2) <0>
// Tuple (2, 3, 1) <17> |--> (0, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (1, 2, 1) --> s^-1(1) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (1, 2, 0) <8>
// Tuple (3, 1, 0) <20> |--> (1, 1, 2) --> s^-1(1) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (1, 1, 0) --> s^-1(1) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (1, 0, 2) <6>
// Tuple (3, 2, 1) <23> |--> (1, 0, 1) --> s^-1(1) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  14  --  12  --  --  --   8  --   6  --  --  --   2  --   0  --  --  --  --  --  --  --  --  --
//  16  --  13  --  --  --  22  --  19  --  --  --   3  --   5  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 2};
  int const Spreimage_start[k] = {2, 1, 0, 0};
  int const Spreimage_end[k] = {3, 4, 1, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (int i0 = 0; i0 < 3; ++i0){M[ 0] = imageS[i0];   // M[ 0] in {0, 1, 2}
  for (M[16] = Spreimage_start[M[ 0]]; M[16] < Spreimage_end[M[ 0]]; M[16] += 2)   // M[16] in s^{-1}[{M[ 0]}]
  for (M[14] = Spreimage_start[M[ 0]]; M[14] < Spreimage_end[M[ 0]]; M[14] += 2)   // M[14] in s^{-1}[{M[ 0]}]
  for (M[ 5] = Spreimage_start[M[14]]; M[ 5] < Spreimage_end[M[14]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[14]}]
  for (int i2 = 0; i2 < 3; ++i2){M[ 2] = imageS[i2];   // M[ 2] in {0, 1, 2}
  for (M[13] = Spreimage_start[M[ 2]]; M[13] < Spreimage_end[M[ 2]]; M[13] += 2)   // M[13] in s^{-1}[{M[ 2]}]
  for (M[12] = Spreimage_start[M[ 2]]; M[12] < Spreimage_end[M[ 2]]; M[12] += 2)   // M[12] in s^{-1}[{M[ 2]}]
  for (M[ 3] = Spreimage_start[M[12]]; M[ 3] < Spreimage_end[M[12]]; M[ 3] += 2)   // M[ 3] in s^{-1}[{M[12]}]
  for (int i6 = 0; i6 < 3; ++i6){M[ 6] = imageS[i6];   // M[ 6] in {0, 1, 2}
  for (M[22] = Spreimage_start[M[ 6]]; M[22] < Spreimage_end[M[ 6]]; M[22] += 2)   // M[22] in s^{-1}[{M[ 6]}]
  for (M[ 8] = Spreimage_start[M[ 6]]; M[ 8] < Spreimage_end[M[ 6]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[ 6]}]
  for (M[19] = Spreimage_start[M[ 8]]; M[19] < Spreimage_end[M[ 8]]; M[19] += 2)   // M[19] in s^{-1}[{M[ 8]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu146bicent()
// compute f* for all majority functions f commuting with the function u146
/*
Operation u146 = 2102 has image {0, 1, 2}      */
// s restricted to its image is a permutation.
// s(0) = s(3) = 2, i.e., u = 0, v = 3, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 
// 1:  1, 
// 2:  0, 3, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 1, 0) <14>
// Tuple (0, 1, 3)  <1> |--> (2, 1, 2) --> s^-1(2) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (2, 0, 1) <12>
// Tuple (0, 2, 3)  <3> |--> (2, 0, 2) --> s^-1(2) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (2, 2, 1) --> s^-1(2) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (2, 2, 0) --> s^-1(2) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (1, 2, 0) <8>
// Tuple (1, 0, 3)  <7> |--> (1, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (1, 0, 2) <6>
// Tuple (1, 2, 3)  <9> |--> (1, 0, 2) <6>
// Tuple (1, 3, 0) <10> |--> (1, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (1, 2, 0) <8>
// Tuple (2, 0, 1) <12> |--> (0, 2, 1) <2>
// Tuple (2, 0, 3) <13> |--> (0, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (0, 1, 2) <0>
// Tuple (2, 1, 3) <15> |--> (0, 1, 2) <0>
// Tuple (2, 3, 0) <16> |--> (0, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (0, 2, 1) <2>
// Tuple (3, 0, 1) <18> |--> (2, 2, 1) --> s^-1(2) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (2, 2, 0) --> s^-1(2) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (2, 1, 2) --> s^-1(2) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (2, 1, 0) <14>
// Tuple (3, 2, 0) <22> |--> (2, 0, 2) --> s^-1(2) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (2, 0, 1) <12>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  14  --  12  --  --  --   8  --   6  --  --  --   2  --   0  --  --  --  --  --  --  --  --  --
//  15  --  17  --  --  --   9  --  11  --  --  --  23  --  21  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 2};
  int const Spreimage_start[k] = {2, 1, 0, 0};
  int const Spreimage_end[k] = {3, 2, 4, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (int i0 = 0; i0 < 3; ++i0){M[ 0] = imageS[i0];   // M[ 0] in {0, 1, 2}
  for (M[15] = Spreimage_start[M[ 0]]; M[15] < Spreimage_end[M[ 0]]; M[15] += 3)   // M[15] in s^{-1}[{M[ 0]}]
  for (M[14] = Spreimage_start[M[ 0]]; M[14] < Spreimage_end[M[ 0]]; M[14] += 3)   // M[14] in s^{-1}[{M[ 0]}]
  for (M[21] = Spreimage_start[M[14]]; M[21] < Spreimage_end[M[14]]; M[21] += 3)   // M[21] in s^{-1}[{M[14]}]
  for (int i2 = 0; i2 < 3; ++i2){M[ 2] = imageS[i2];   // M[ 2] in {0, 1, 2}
  for (M[17] = Spreimage_start[M[ 2]]; M[17] < Spreimage_end[M[ 2]]; M[17] += 3)   // M[17] in s^{-1}[{M[ 2]}]
  for (M[12] = Spreimage_start[M[ 2]]; M[12] < Spreimage_end[M[ 2]]; M[12] += 3)   // M[12] in s^{-1}[{M[ 2]}]
  for (M[23] = Spreimage_start[M[12]]; M[23] < Spreimage_end[M[12]]; M[23] += 3)   // M[23] in s^{-1}[{M[12]}]
  for (int i6 = 0; i6 < 3; ++i6){M[ 6] = imageS[i6];   // M[ 6] in {0, 1, 2}
  for (M[ 9] = Spreimage_start[M[ 6]]; M[ 9] < Spreimage_end[M[ 6]]; M[ 9] += 3)   // M[ 9] in s^{-1}[{M[ 6]}]
  for (M[ 8] = Spreimage_start[M[ 6]]; M[ 8] < Spreimage_end[M[ 6]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[ 6]}]
  for (M[11] = Spreimage_start[M[ 8]]; M[11] < Spreimage_end[M[ 8]]; M[11] += 3)   // M[11] in s^{-1}[{M[ 8]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu148bicent()
// compute f* for all majority functions f commuting with the function u148
/*
Operation u148 = 2110 has image {0, 1, 2}      */
// s restricted to its image is not a permutation.
// s(1) = s(2) = 1, i.e., u = 1, v = 2, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  3, 
// 1:  1, 2, 
// 2:  0, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 1, 1) --> s^-1(1) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (2, 1, 0) <14>
// Tuple (0, 2, 1)  <2> |--> (2, 1, 1) --> s^-1(1) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (2, 1, 0) <14>
// Tuple (0, 3, 1)  <4> |--> (2, 0, 1) <12>
// Tuple (0, 3, 2)  <5> |--> (2, 0, 1) <12>
// Tuple (1, 0, 2)  <6> |--> (1, 2, 1) --> s^-1(1) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (1, 2, 0) <8>
// Tuple (1, 2, 0)  <8> |--> (1, 1, 2) --> s^-1(1) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (1, 1, 0) --> s^-1(1) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (1, 0, 2) <6>
// Tuple (1, 3, 2) <11> |--> (1, 0, 1) --> s^-1(1) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (1, 2, 1) --> s^-1(1) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (1, 2, 0) <8>
// Tuple (2, 1, 0) <14> |--> (1, 1, 2) --> s^-1(1) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (1, 1, 0) --> s^-1(1) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (1, 0, 2) <6>
// Tuple (2, 3, 1) <17> |--> (1, 0, 1) --> s^-1(1) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (0, 2, 1) <2>
// Tuple (3, 0, 2) <19> |--> (0, 2, 1) <2>
// Tuple (3, 1, 0) <20> |--> (0, 1, 2) <0>
// Tuple (3, 1, 2) <21> |--> (0, 1, 1) --> s^-1(1) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (0, 1, 2) <0>
// Tuple (3, 2, 1) <23> |--> (0, 1, 1) --> s^-1(1) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  20  --  18  --  --  --  10  --   7  --  --  --   4  --   1  --  --  --  --  --  --  --  --  --
//  22  --  19  --  --  --  16  --  13  --  --  --   5  --   3  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {3, 1, 0, 0};
  int const Spreimage_end[k] = {4, 3, 1, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (M[20] = Spreimage_start[M[ 0]]; M[20] < Spreimage_end[M[ 0]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 0]}]
  for (M[22] = Spreimage_start[M[ 0]]; M[22] < Spreimage_end[M[ 0]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 0]}]
  for (M[18] = Spreimage_start[M[ 2]]; M[18] < Spreimage_end[M[ 2]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 2]}]
  for (M[19] = Spreimage_start[M[ 2]]; M[19] < Spreimage_end[M[ 2]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 2]}]
  for (M[10] = Spreimage_start[M[ 6]]; M[10] < Spreimage_end[M[ 6]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 6]}]
  for (M[16] = Spreimage_start[M[ 6]]; M[16] < Spreimage_end[M[ 6]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 6]}]
  for (M[ 7] = Spreimage_start[M[ 8]]; M[ 7] < Spreimage_end[M[ 8]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[ 8]}]
  for (M[13] = Spreimage_start[M[ 8]]; M[13] < Spreimage_end[M[ 8]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 8]}]
  for (M[ 4] = Spreimage_start[M[12]]; M[ 4] < Spreimage_end[M[12]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[12]}]
  for (M[ 5] = Spreimage_start[M[12]]; M[ 5] < Spreimage_end[M[12]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[12]}]
  for (M[ 1] = Spreimage_start[M[14]]; M[ 1] < Spreimage_end[M[14]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[14]}]
  for (M[ 3] = Spreimage_start[M[14]]; M[ 3] < Spreimage_end[M[14]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu151bicent()
// compute f* for all majority functions f commuting with the function u151
/*
Operation u151 = 2113 has image {1, 2, 3}      */
// s restricted to its image is not a permutation.
// s(1) = s(2) = 1, i.e., u = 1, v = 2, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  1, 2, 
// 2:  0, 
// 3:  3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 1, 1) --> s^-1(1) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (2, 1, 3) <15>
// Tuple (0, 2, 1)  <2> |--> (2, 1, 1) --> s^-1(1) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (2, 1, 3) <15>
// Tuple (0, 3, 1)  <4> |--> (2, 3, 1) <17>
// Tuple (0, 3, 2)  <5> |--> (2, 3, 1) <17>
// Tuple (1, 0, 2)  <6> |--> (1, 2, 1) --> s^-1(1) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (1, 2, 3) <9>
// Tuple (1, 2, 0)  <8> |--> (1, 1, 2) --> s^-1(1) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (1, 1, 3) --> s^-1(1) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (1, 3, 2) <11>
// Tuple (1, 3, 2) <11> |--> (1, 3, 1) --> s^-1(1) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (1, 2, 1) --> s^-1(1) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (1, 2, 3) <9>
// Tuple (2, 1, 0) <14> |--> (1, 1, 2) --> s^-1(1) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (1, 1, 3) --> s^-1(1) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (1, 3, 2) <11>
// Tuple (2, 3, 1) <17> |--> (1, 3, 1) --> s^-1(1) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (3, 2, 1) <23>
// Tuple (3, 0, 2) <19> |--> (3, 2, 1) <23>
// Tuple (3, 1, 0) <20> |--> (3, 1, 2) <21>
// Tuple (3, 1, 2) <21> |--> (3, 1, 1) --> s^-1(1) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (3, 1, 2) <21>
// Tuple (3, 2, 1) <23> |--> (3, 1, 1) --> s^-1(1) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   7  --  10  --  --  --   1  --   4  --  --  --  20  --  18
//  --  --  --  --  --  --  --  --  --  13  --  16  --  --  --   3  --   5  --  --  --  22  --  19
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 1, 0, 3};
  int const Spreimage_end[k] = {0, 3, 1, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (M[ 7] = Spreimage_start[M[ 9]]; M[ 7] < Spreimage_end[M[ 9]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[ 9]}]
  for (M[13] = Spreimage_start[M[ 9]]; M[13] < Spreimage_end[M[ 9]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 9]}]
  for (M[10] = Spreimage_start[M[11]]; M[10] < Spreimage_end[M[11]]; M[10] += 1)   // M[10] in s^{-1}[{M[11]}]
  for (M[16] = Spreimage_start[M[11]]; M[16] < Spreimage_end[M[11]]; M[16] += 1)   // M[16] in s^{-1}[{M[11]}]
  for (M[ 1] = Spreimage_start[M[15]]; M[ 1] < Spreimage_end[M[15]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[15]}]
  for (M[ 3] = Spreimage_start[M[15]]; M[ 3] < Spreimage_end[M[15]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[15]}]
  for (M[ 4] = Spreimage_start[M[17]]; M[ 4] < Spreimage_end[M[17]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[17]}]
  for (M[ 5] = Spreimage_start[M[17]]; M[ 5] < Spreimage_end[M[17]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[17]}]
  for (M[20] = Spreimage_start[M[21]]; M[20] < Spreimage_end[M[21]]; M[20] += 1)   // M[20] in s^{-1}[{M[21]}]
  for (M[22] = Spreimage_start[M[21]]; M[22] < Spreimage_end[M[21]]; M[22] += 1)   // M[22] in s^{-1}[{M[21]}]
  for (M[18] = Spreimage_start[M[23]]; M[18] < Spreimage_end[M[23]]; M[18] += 1)   // M[18] in s^{-1}[{M[23]}]
  for (M[19] = Spreimage_start[M[23]]; M[19] < Spreimage_end[M[23]]; M[19] += 1)   // M[19] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu152bicent()
// compute f* for all majority functions f commuting with the function u152
/*
Operation u152 = 2120 has image {0, 1, 2}      */
// s restricted to its image is not a permutation.
// s(0) = s(2) = 2, i.e., u = 0, v = 2, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  3, 
// 1:  1, 
// 2:  0, 2, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 1, 2) --> s^-1(2) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (2, 1, 0) <14>
// Tuple (0, 2, 1)  <2> |--> (2, 2, 1) --> s^-1(2) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (2, 2, 0) --> s^-1(2) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (2, 0, 1) <12>
// Tuple (0, 3, 2)  <5> |--> (2, 0, 2) --> s^-1(2) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (1, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (1, 2, 0) <8>
// Tuple (1, 2, 0)  <8> |--> (1, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (1, 2, 0) <8>
// Tuple (1, 3, 0) <10> |--> (1, 0, 2) <6>
// Tuple (1, 3, 2) <11> |--> (1, 0, 2) <6>
// Tuple (2, 0, 1) <12> |--> (2, 2, 1) --> s^-1(2) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (2, 2, 0) --> s^-1(2) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (2, 1, 2) --> s^-1(2) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (2, 1, 0) <14>
// Tuple (2, 3, 0) <16> |--> (2, 0, 2) --> s^-1(2) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (2, 0, 1) <12>
// Tuple (3, 0, 1) <18> |--> (0, 2, 1) <2>
// Tuple (3, 0, 2) <19> |--> (0, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (0, 1, 2) <0>
// Tuple (3, 1, 2) <21> |--> (0, 1, 2) <0>
// Tuple (3, 2, 0) <22> |--> (0, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (0, 2, 1) <2>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  20  --  18  --  --  --  10  --   7  --  --  --   4  --   1  --  --  --  --  --  --  --  --  --
//  21  --  23  --  --  --  11  --   9  --  --  --  17  --  15  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {3, 1, 0, 0};
  int const Spreimage_end[k] = {4, 2, 3, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (M[20] = Spreimage_start[M[ 0]]; M[20] < Spreimage_end[M[ 0]]; M[20] += 2)   // M[20] in s^{-1}[{M[ 0]}]
  for (M[21] = Spreimage_start[M[ 0]]; M[21] < Spreimage_end[M[ 0]]; M[21] += 2)   // M[21] in s^{-1}[{M[ 0]}]
  for (M[18] = Spreimage_start[M[ 2]]; M[18] < Spreimage_end[M[ 2]]; M[18] += 2)   // M[18] in s^{-1}[{M[ 2]}]
  for (M[23] = Spreimage_start[M[ 2]]; M[23] < Spreimage_end[M[ 2]]; M[23] += 2)   // M[23] in s^{-1}[{M[ 2]}]
  for (M[10] = Spreimage_start[M[ 6]]; M[10] < Spreimage_end[M[ 6]]; M[10] += 2)   // M[10] in s^{-1}[{M[ 6]}]
  for (M[11] = Spreimage_start[M[ 6]]; M[11] < Spreimage_end[M[ 6]]; M[11] += 2)   // M[11] in s^{-1}[{M[ 6]}]
  for (M[ 7] = Spreimage_start[M[ 8]]; M[ 7] < Spreimage_end[M[ 8]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[ 8]}]
  for (M[ 9] = Spreimage_start[M[ 8]]; M[ 9] < Spreimage_end[M[ 8]]; M[ 9] += 2)   // M[ 9] in s^{-1}[{M[ 8]}]
  for (M[ 4] = Spreimage_start[M[12]]; M[ 4] < Spreimage_end[M[12]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[12]}]
  for (M[17] = Spreimage_start[M[12]]; M[17] < Spreimage_end[M[12]]; M[17] += 2)   // M[17] in s^{-1}[{M[12]}]
  for (M[ 1] = Spreimage_start[M[14]]; M[ 1] < Spreimage_end[M[14]]; M[ 1] += 2)   // M[ 1] in s^{-1}[{M[14]}]
  for (M[15] = Spreimage_start[M[14]]; M[15] < Spreimage_end[M[14]]; M[15] += 2)   // M[15] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu155bicent()
// compute f* for all majority functions f commuting with the function u155
/*
Operation u155 = 2123 has image {1, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(2) = 2, i.e., u = 0, v = 2, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  1, 
// 2:  0, 2, 
// 3:  3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 1, 2) --> s^-1(2) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (2, 1, 3) <15>
// Tuple (0, 2, 1)  <2> |--> (2, 2, 1) --> s^-1(2) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (2, 2, 3) --> s^-1(2) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (2, 3, 1) <17>
// Tuple (0, 3, 2)  <5> |--> (2, 3, 2) --> s^-1(2) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (1, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (1, 2, 3) <9>
// Tuple (1, 2, 0)  <8> |--> (1, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (1, 2, 3) <9>
// Tuple (1, 3, 0) <10> |--> (1, 3, 2) <11>
// Tuple (1, 3, 2) <11> |--> (1, 3, 2) <11>
// Tuple (2, 0, 1) <12> |--> (2, 2, 1) --> s^-1(2) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (2, 2, 3) --> s^-1(2) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (2, 1, 2) --> s^-1(2) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (2, 1, 3) <15>
// Tuple (2, 3, 0) <16> |--> (2, 3, 2) --> s^-1(2) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (2, 3, 1) <17>
// Tuple (3, 0, 1) <18> |--> (3, 2, 1) <23>
// Tuple (3, 0, 2) <19> |--> (3, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (3, 1, 2) <21>
// Tuple (3, 1, 2) <21> |--> (3, 1, 2) <21>
// Tuple (3, 2, 0) <22> |--> (3, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (3, 2, 1) <23>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   7  --  10  --  --  --   1  --   4  --  --  --  20  --  18
//  --  --  --  --  --  --  --  --  --   9  --  11  --  --  --  15  --  17  --  --  --  21  --  23
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {1, 2, 3};
  int const Spreimage_start[k] = {0, 1, 0, 3};
  int const Spreimage_end[k] = {0, 2, 3, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (int i9 = 0; i9 < 3; ++i9){M[ 9] = imageS[i9];   // M[ 9] in {1, 2, 3}
  for (M[ 7] = Spreimage_start[M[ 9]]; M[ 7] < Spreimage_end[M[ 9]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[ 9]}]
  for (int i11 = 0; i11 < 3; ++i11){M[11] = imageS[i11];   // M[11] in {1, 2, 3}
  for (M[10] = Spreimage_start[M[11]]; M[10] < Spreimage_end[M[11]]; M[10] += 2)   // M[10] in s^{-1}[{M[11]}]
  for (int i15 = 0; i15 < 3; ++i15){M[15] = imageS[i15];   // M[15] in {1, 2, 3}
  for (M[ 1] = Spreimage_start[M[15]]; M[ 1] < Spreimage_end[M[15]]; M[ 1] += 2)   // M[ 1] in s^{-1}[{M[15]}]
  for (int i17 = 0; i17 < 3; ++i17){M[17] = imageS[i17];   // M[17] in {1, 2, 3}
  for (M[ 4] = Spreimage_start[M[17]]; M[ 4] < Spreimage_end[M[17]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[17]}]
  for (int i21 = 0; i21 < 3; ++i21){M[21] = imageS[i21];   // M[21] in {1, 2, 3}
  for (M[20] = Spreimage_start[M[21]]; M[20] < Spreimage_end[M[21]]; M[20] += 2)   // M[20] in s^{-1}[{M[21]}]
  for (int i23 = 0; i23 < 3; ++i23){M[23] = imageS[i23];   // M[23] in {1, 2, 3}
  for (M[18] = Spreimage_start[M[23]]; M[18] < Spreimage_end[M[23]]; M[18] += 2)   // M[18] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}
}
void testu157bicent()
// compute f* for all majority functions f commuting with the function u157
/*
Operation u157 = 2131 has image {1, 2, 3}      */
// s restricted to its image is not a permutation.
// s(1) = s(3) = 1, i.e., u = 1, v = 3, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  1, 3, 
// 2:  0, 
// 3:  2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 1, 3) <15>
// Tuple (0, 1, 3)  <1> |--> (2, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (2, 3, 1) <17>
// Tuple (0, 2, 3)  <3> |--> (2, 3, 1) <17>
// Tuple (0, 3, 1)  <4> |--> (2, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (2, 1, 3) <15>
// Tuple (1, 0, 2)  <6> |--> (1, 2, 3) <9>
// Tuple (1, 0, 3)  <7> |--> (1, 2, 1) --> s^-1(1) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (1, 3, 2) <11>
// Tuple (1, 2, 3)  <9> |--> (1, 3, 1) --> s^-1(1) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (1, 1, 2) --> s^-1(1) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (1, 1, 3) --> s^-1(1) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (3, 2, 1) <23>
// Tuple (2, 0, 3) <13> |--> (3, 2, 1) <23>
// Tuple (2, 1, 0) <14> |--> (3, 1, 2) <21>
// Tuple (2, 1, 3) <15> |--> (3, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (3, 1, 2) <21>
// Tuple (2, 3, 1) <17> |--> (3, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (1, 2, 1) --> s^-1(1) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (1, 2, 3) <9>
// Tuple (3, 1, 0) <20> |--> (1, 1, 2) --> s^-1(1) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (1, 1, 3) --> s^-1(1) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (1, 3, 2) <11>
// Tuple (3, 2, 1) <23> |--> (1, 3, 1) --> s^-1(1) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   6  --   8  --  --  --   0  --   2  --  --  --  14  --  12
//  --  --  --  --  --  --  --  --  --  19  --  22  --  --  --   5  --   3  --  --  --  16  --  13
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 1, 0, 2};
  int const Spreimage_end[k] = {0, 4, 1, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (M[ 6] = Spreimage_start[M[ 9]]; M[ 6] < Spreimage_end[M[ 9]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[ 9]}]
  for (M[19] = Spreimage_start[M[ 9]]; M[19] < Spreimage_end[M[ 9]]; M[19] += 2)   // M[19] in s^{-1}[{M[ 9]}]
  for (M[ 8] = Spreimage_start[M[11]]; M[ 8] < Spreimage_end[M[11]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[11]}]
  for (M[22] = Spreimage_start[M[11]]; M[22] < Spreimage_end[M[11]]; M[22] += 2)   // M[22] in s^{-1}[{M[11]}]
  for (M[ 0] = Spreimage_start[M[15]]; M[ 0] < Spreimage_end[M[15]]; M[ 0] += 2)   // M[ 0] in s^{-1}[{M[15]}]
  for (M[ 5] = Spreimage_start[M[15]]; M[ 5] < Spreimage_end[M[15]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[15]}]
  for (M[ 2] = Spreimage_start[M[17]]; M[ 2] < Spreimage_end[M[17]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[17]}]
  for (M[ 3] = Spreimage_start[M[17]]; M[ 3] < Spreimage_end[M[17]]; M[ 3] += 2)   // M[ 3] in s^{-1}[{M[17]}]
  for (M[14] = Spreimage_start[M[21]]; M[14] < Spreimage_end[M[21]]; M[14] += 2)   // M[14] in s^{-1}[{M[21]}]
  for (M[16] = Spreimage_start[M[21]]; M[16] < Spreimage_end[M[21]]; M[16] += 2)   // M[16] in s^{-1}[{M[21]}]
  for (M[12] = Spreimage_start[M[23]]; M[12] < Spreimage_end[M[23]]; M[12] += 2)   // M[12] in s^{-1}[{M[23]}]
  for (M[13] = Spreimage_start[M[23]]; M[13] < Spreimage_end[M[23]]; M[13] += 2)   // M[13] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu158bicent()
// compute f* for all majority functions f commuting with the function u158
/*
Operation u158 = 2132 has image {1, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(3) = 2, i.e., u = 0, v = 3, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  1, 
// 2:  0, 3, 
// 3:  2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 1, 3) <15>
// Tuple (0, 1, 3)  <1> |--> (2, 1, 2) --> s^-1(2) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (2, 3, 1) <17>
// Tuple (0, 2, 3)  <3> |--> (2, 3, 2) --> s^-1(2) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (2, 2, 1) --> s^-1(2) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (2, 2, 3) --> s^-1(2) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (1, 2, 3) <9>
// Tuple (1, 0, 3)  <7> |--> (1, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (1, 3, 2) <11>
// Tuple (1, 2, 3)  <9> |--> (1, 3, 2) <11>
// Tuple (1, 3, 0) <10> |--> (1, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (1, 2, 3) <9>
// Tuple (2, 0, 1) <12> |--> (3, 2, 1) <23>
// Tuple (2, 0, 3) <13> |--> (3, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (3, 1, 2) <21>
// Tuple (2, 1, 3) <15> |--> (3, 1, 2) <21>
// Tuple (2, 3, 0) <16> |--> (3, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (3, 2, 1) <23>
// Tuple (3, 0, 1) <18> |--> (2, 2, 1) --> s^-1(2) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (2, 2, 3) --> s^-1(2) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (2, 1, 2) --> s^-1(2) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (2, 1, 3) <15>
// Tuple (3, 2, 0) <22> |--> (2, 3, 2) --> s^-1(2) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (2, 3, 1) <17>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   6  --   8  --  --  --   0  --   2  --  --  --  14  --  12
//  --  --  --  --  --  --  --  --  --  11  --   9  --  --  --  21  --  23  --  --  --  15  --  17
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {1, 2, 3};
  int const Spreimage_start[k] = {0, 1, 0, 2};
  int const Spreimage_end[k] = {0, 2, 4, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (int i9 = 0; i9 < 3; ++i9){M[ 9] = imageS[i9];   // M[ 9] in {1, 2, 3}
  for (M[ 6] = Spreimage_start[M[ 9]]; M[ 6] < Spreimage_end[M[ 9]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[ 9]}]
  for (M[11] = Spreimage_start[M[ 9]]; M[11] < Spreimage_end[M[ 9]]; M[11] += 3)   // M[11] in s^{-1}[{M[ 9]}]
  for (M[ 8] = Spreimage_start[M[11]]; M[ 8] < Spreimage_end[M[11]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[11]}]
  for (int i15 = 0; i15 < 3; ++i15){M[15] = imageS[i15];   // M[15] in {1, 2, 3}
  for (M[ 0] = Spreimage_start[M[15]]; M[ 0] < Spreimage_end[M[15]]; M[ 0] += 3)   // M[ 0] in s^{-1}[{M[15]}]
  for (M[21] = Spreimage_start[M[15]]; M[21] < Spreimage_end[M[15]]; M[21] += 3)   // M[21] in s^{-1}[{M[15]}]
  for (M[14] = Spreimage_start[M[21]]; M[14] < Spreimage_end[M[21]]; M[14] += 3)   // M[14] in s^{-1}[{M[21]}]
  for (int i17 = 0; i17 < 3; ++i17){M[17] = imageS[i17];   // M[17] in {1, 2, 3}
  for (M[ 2] = Spreimage_start[M[17]]; M[ 2] < Spreimage_end[M[17]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[17]}]
  for (M[23] = Spreimage_start[M[17]]; M[23] < Spreimage_end[M[17]]; M[23] += 3)   // M[23] in s^{-1}[{M[17]}]
  for (M[12] = Spreimage_start[M[23]]; M[12] < Spreimage_end[M[23]]; M[12] += 3)   // M[12] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu159bicent()
// compute f* for all majority functions f commuting with the function u159
/*
Operation u159 = 2133 has image {1, 2, 3}      */
// s restricted to its image is not a permutation.
// s(2) = s(3) = 3, i.e., u = 2, v = 3, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  1, 
// 2:  0, 
// 3:  2, 3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 1, 3) <15>
// Tuple (0, 1, 3)  <1> |--> (2, 1, 3) <15>
// Tuple (0, 2, 1)  <2> |--> (2, 3, 1) <17>
// Tuple (0, 2, 3)  <3> |--> (2, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (2, 3, 1) <17>
// Tuple (0, 3, 2)  <5> |--> (2, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (1, 2, 3) <9>
// Tuple (1, 0, 3)  <7> |--> (1, 2, 3) <9>
// Tuple (1, 2, 0)  <8> |--> (1, 3, 2) <11>
// Tuple (1, 2, 3)  <9> |--> (1, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (1, 3, 2) <11>
// Tuple (1, 3, 2) <11> |--> (1, 3, 3) --> s^-1(3) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (3, 2, 1) <23>
// Tuple (2, 0, 3) <13> |--> (3, 2, 3) --> s^-1(3) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (3, 1, 2) <21>
// Tuple (2, 1, 3) <15> |--> (3, 1, 3) --> s^-1(3) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (3, 3, 2) --> s^-1(3) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (3, 3, 1) --> s^-1(3) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (3, 2, 1) <23>
// Tuple (3, 0, 2) <19> |--> (3, 2, 3) --> s^-1(3) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (3, 1, 2) <21>
// Tuple (3, 1, 2) <21> |--> (3, 1, 3) --> s^-1(3) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (3, 3, 2) --> s^-1(3) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (3, 3, 1) --> s^-1(3) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   6  --   8  --  --  --   0  --   2  --  --  --  14  --  12
//  --  --  --  --  --  --  --  --  --   7  --  10  --  --  --   1  --   4  --  --  --  20  --  18
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 1, 0, 2};
  int const Spreimage_end[k] = {0, 2, 1, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (M[ 6] = Spreimage_start[M[ 9]]; M[ 6] < Spreimage_end[M[ 9]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[ 9]}]
  for (M[ 7] = Spreimage_start[M[ 9]]; M[ 7] < Spreimage_end[M[ 9]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[ 9]}]
  for (M[ 8] = Spreimage_start[M[11]]; M[ 8] < Spreimage_end[M[11]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[11]}]
  for (M[10] = Spreimage_start[M[11]]; M[10] < Spreimage_end[M[11]]; M[10] += 1)   // M[10] in s^{-1}[{M[11]}]
  for (M[ 0] = Spreimage_start[M[15]]; M[ 0] < Spreimage_end[M[15]]; M[ 0] += 1)   // M[ 0] in s^{-1}[{M[15]}]
  for (M[ 1] = Spreimage_start[M[15]]; M[ 1] < Spreimage_end[M[15]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[15]}]
  for (M[ 2] = Spreimage_start[M[17]]; M[ 2] < Spreimage_end[M[17]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[17]}]
  for (M[ 4] = Spreimage_start[M[17]]; M[ 4] < Spreimage_end[M[17]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[17]}]
  for (M[14] = Spreimage_start[M[21]]; M[14] < Spreimage_end[M[21]]; M[14] += 1)   // M[14] in s^{-1}[{M[21]}]
  for (M[20] = Spreimage_start[M[21]]; M[20] < Spreimage_end[M[21]]; M[20] += 1)   // M[20] in s^{-1}[{M[21]}]
  for (M[12] = Spreimage_start[M[23]]; M[12] < Spreimage_end[M[23]]; M[12] += 1)   // M[12] in s^{-1}[{M[23]}]
  for (M[18] = Spreimage_start[M[23]]; M[18] < Spreimage_end[M[23]]; M[18] += 1)   // M[18] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu161bicent()
// compute f* for all majority functions f commuting with the function u161
/*
Operation u161 = 2201 has image {0, 1, 2}      */
// s restricted to its image is not a permutation.
// s(0) = s(1) = 2, i.e., u = 0, v = 1, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 
// 1:  3, 
// 2:  0, 1, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 2, 0) --> s^-1(2) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (2, 2, 1) --> s^-1(2) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (2, 0, 2) --> s^-1(2) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (2, 0, 1) <12>
// Tuple (0, 3, 1)  <4> |--> (2, 1, 2) --> s^-1(2) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (2, 1, 0) <14>
// Tuple (1, 0, 2)  <6> |--> (2, 2, 0) --> s^-1(2) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (2, 2, 1) --> s^-1(2) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (2, 0, 2) --> s^-1(2) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (2, 0, 1) <12>
// Tuple (1, 3, 0) <10> |--> (2, 1, 2) --> s^-1(2) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (2, 1, 0) <14>
// Tuple (2, 0, 1) <12> |--> (0, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (0, 2, 1) <2>
// Tuple (2, 1, 0) <14> |--> (0, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (0, 2, 1) <2>
// Tuple (2, 3, 0) <16> |--> (0, 1, 2) <0>
// Tuple (2, 3, 1) <17> |--> (0, 1, 2) <0>
// Tuple (3, 0, 1) <18> |--> (1, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (1, 2, 0) <8>
// Tuple (3, 1, 0) <20> |--> (1, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (1, 2, 0) <8>
// Tuple (3, 2, 0) <22> |--> (1, 0, 2) <6>
// Tuple (3, 2, 1) <23> |--> (1, 0, 2) <6>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  16  --  13  --  --  --  22  --  19  --  --  --   3  --   5  --  --  --  --  --  --  --  --  --
//  17  --  15  --  --  --  23  --  21  --  --  --   9  --  11  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {2, 3, 0, 0};
  int const Spreimage_end[k] = {3, 4, 2, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (M[16] = Spreimage_start[M[ 0]]; M[16] < Spreimage_end[M[ 0]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 0]}]
  for (M[17] = Spreimage_start[M[ 0]]; M[17] < Spreimage_end[M[ 0]]; M[17] += 1)   // M[17] in s^{-1}[{M[ 0]}]
  for (M[13] = Spreimage_start[M[ 2]]; M[13] < Spreimage_end[M[ 2]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 2]}]
  for (M[15] = Spreimage_start[M[ 2]]; M[15] < Spreimage_end[M[ 2]]; M[15] += 1)   // M[15] in s^{-1}[{M[ 2]}]
  for (M[22] = Spreimage_start[M[ 6]]; M[22] < Spreimage_end[M[ 6]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 6]}]
  for (M[23] = Spreimage_start[M[ 6]]; M[23] < Spreimage_end[M[ 6]]; M[23] += 1)   // M[23] in s^{-1}[{M[ 6]}]
  for (M[19] = Spreimage_start[M[ 8]]; M[19] < Spreimage_end[M[ 8]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 8]}]
  for (M[21] = Spreimage_start[M[ 8]]; M[21] < Spreimage_end[M[ 8]]; M[21] += 1)   // M[21] in s^{-1}[{M[ 8]}]
  for (M[ 3] = Spreimage_start[M[12]]; M[ 3] < Spreimage_end[M[12]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[12]}]
  for (M[ 9] = Spreimage_start[M[12]]; M[ 9] < Spreimage_end[M[12]]; M[ 9] += 1)   // M[ 9] in s^{-1}[{M[12]}]
  for (M[ 5] = Spreimage_start[M[14]]; M[ 5] < Spreimage_end[M[14]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[14]}]
  for (M[11] = Spreimage_start[M[14]]; M[11] < Spreimage_end[M[14]]; M[11] += 1)   // M[11] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu163bicent()
// compute f* for all majority functions f commuting with the function u163
/*
Operation u163 = 2203 has image {0, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(1) = 2, i.e., u = 0, v = 1, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 
// 1:  
// 2:  0, 1, 
// 3:  3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 2, 0) --> s^-1(2) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (2, 2, 3) --> s^-1(2) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (2, 0, 2) --> s^-1(2) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (2, 0, 3) <13>
// Tuple (0, 3, 1)  <4> |--> (2, 3, 2) --> s^-1(2) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (2, 3, 0) <16>
// Tuple (1, 0, 2)  <6> |--> (2, 2, 0) --> s^-1(2) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (2, 2, 3) --> s^-1(2) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (2, 0, 2) --> s^-1(2) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (2, 0, 3) <13>
// Tuple (1, 3, 0) <10> |--> (2, 3, 2) --> s^-1(2) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (2, 3, 0) <16>
// Tuple (2, 0, 1) <12> |--> (0, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (0, 2, 3) <3>
// Tuple (2, 1, 0) <14> |--> (0, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (0, 2, 3) <3>
// Tuple (2, 3, 0) <16> |--> (0, 3, 2) <5>
// Tuple (2, 3, 1) <17> |--> (0, 3, 2) <5>
// Tuple (3, 0, 1) <18> |--> (3, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (3, 2, 0) <22>
// Tuple (3, 1, 0) <20> |--> (3, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (3, 2, 0) <22>
// Tuple (3, 2, 0) <22> |--> (3, 0, 2) <19>
// Tuple (3, 2, 1) <23> |--> (3, 0, 2) <19>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  13  --  16  --  --  --  --  --  --  --   3  --  --   5  --  --  22  --  --  19  --
//  --  --  --  15  --  17  --  --  --  --  --  --  --   9  --  --  11  --  --  23  --  --  21  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 2, 3};
  int const Spreimage_start[k] = {2, 0, 0, 3};
  int const Spreimage_end[k] = {3, 0, 2, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (int i3 = 0; i3 < 3; ++i3){M[ 3] = imageS[i3];   // M[ 3] in {0, 2, 3}
  for (M[15] = Spreimage_start[M[ 3]]; M[15] < Spreimage_end[M[ 3]]; M[15] += 1)   // M[15] in s^{-1}[{M[ 3]}]
  for (M[13] = Spreimage_start[M[ 3]]; M[13] < Spreimage_end[M[ 3]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 3]}]
  for (M[ 9] = Spreimage_start[M[13]]; M[ 9] < Spreimage_end[M[13]]; M[ 9] += 1)   // M[ 9] in s^{-1}[{M[13]}]
  for (int i5 = 0; i5 < 3; ++i5){M[ 5] = imageS[i5];   // M[ 5] in {0, 2, 3}
  for (M[17] = Spreimage_start[M[ 5]]; M[17] < Spreimage_end[M[ 5]]; M[17] += 1)   // M[17] in s^{-1}[{M[ 5]}]
  for (M[16] = Spreimage_start[M[ 5]]; M[16] < Spreimage_end[M[ 5]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 5]}]
  for (M[11] = Spreimage_start[M[16]]; M[11] < Spreimage_end[M[16]]; M[11] += 1)   // M[11] in s^{-1}[{M[16]}]
  for (int i19 = 0; i19 < 3; ++i19){M[19] = imageS[i19];   // M[19] in {0, 2, 3}
  for (M[23] = Spreimage_start[M[19]]; M[23] < Spreimage_end[M[19]]; M[23] += 1)   // M[23] in s^{-1}[{M[19]}]
  for (M[22] = Spreimage_start[M[19]]; M[22] < Spreimage_end[M[19]]; M[22] += 1)   // M[22] in s^{-1}[{M[19]}]
  for (M[21] = Spreimage_start[M[22]]; M[21] < Spreimage_end[M[22]]; M[21] += 1)   // M[21] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu164bicent()
// compute f* for all majority functions f commuting with the function u164
/*
Operation u164 = 2210 has image {0, 1, 2}      */
// s restricted to its image is not a permutation.
// s(0) = s(1) = 2, i.e., u = 0, v = 1, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  3, 
// 1:  2, 
// 2:  0, 1, 
// 3:  
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 2, 1) --> s^-1(2) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (2, 2, 0) --> s^-1(2) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (2, 1, 2) --> s^-1(2) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (2, 1, 0) <14>
// Tuple (0, 3, 1)  <4> |--> (2, 0, 2) --> s^-1(2) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (2, 0, 1) <12>
// Tuple (1, 0, 2)  <6> |--> (2, 2, 1) --> s^-1(2) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (2, 2, 0) --> s^-1(2) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (2, 1, 2) --> s^-1(2) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (2, 1, 0) <14>
// Tuple (1, 3, 0) <10> |--> (2, 0, 2) --> s^-1(2) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (2, 0, 1) <12>
// Tuple (2, 0, 1) <12> |--> (1, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (1, 2, 0) <8>
// Tuple (2, 1, 0) <14> |--> (1, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (1, 2, 0) <8>
// Tuple (2, 3, 0) <16> |--> (1, 0, 2) <6>
// Tuple (2, 3, 1) <17> |--> (1, 0, 2) <6>
// Tuple (3, 0, 1) <18> |--> (0, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (0, 2, 1) <2>
// Tuple (3, 1, 0) <20> |--> (0, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (0, 2, 1) <2>
// Tuple (3, 2, 0) <22> |--> (0, 1, 2) <0>
// Tuple (3, 2, 1) <23> |--> (0, 1, 2) <0>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  22  --  19  --  --  --  16  --  13  --  --  --   5  --   3  --  --  --  --  --  --  --  --  --
//  23  --  21  --  --  --  17  --  15  --  --  --  11  --   9  --  --  --  --  --  --  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {3, 2, 0, 0};
  int const Spreimage_end[k] = {4, 3, 2, 0};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (M[22] = Spreimage_start[M[ 0]]; M[22] < Spreimage_end[M[ 0]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 0]}]
  for (M[23] = Spreimage_start[M[ 0]]; M[23] < Spreimage_end[M[ 0]]; M[23] += 1)   // M[23] in s^{-1}[{M[ 0]}]
  for (M[19] = Spreimage_start[M[ 2]]; M[19] < Spreimage_end[M[ 2]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 2]}]
  for (M[21] = Spreimage_start[M[ 2]]; M[21] < Spreimage_end[M[ 2]]; M[21] += 1)   // M[21] in s^{-1}[{M[ 2]}]
  for (M[16] = Spreimage_start[M[ 6]]; M[16] < Spreimage_end[M[ 6]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 6]}]
  for (M[17] = Spreimage_start[M[ 6]]; M[17] < Spreimage_end[M[ 6]]; M[17] += 1)   // M[17] in s^{-1}[{M[ 6]}]
  for (M[13] = Spreimage_start[M[ 8]]; M[13] < Spreimage_end[M[ 8]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 8]}]
  for (M[15] = Spreimage_start[M[ 8]]; M[15] < Spreimage_end[M[ 8]]; M[15] += 1)   // M[15] in s^{-1}[{M[ 8]}]
  for (M[ 5] = Spreimage_start[M[12]]; M[ 5] < Spreimage_end[M[12]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[12]}]
  for (M[11] = Spreimage_start[M[12]]; M[11] < Spreimage_end[M[12]]; M[11] += 1)   // M[11] in s^{-1}[{M[12]}]
  for (M[ 3] = Spreimage_start[M[14]]; M[ 3] < Spreimage_end[M[14]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[14]}]
  for (M[ 9] = Spreimage_start[M[14]]; M[ 9] < Spreimage_end[M[14]]; M[ 9] += 1)   // M[ 9] in s^{-1}[{M[14]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu167bicent()
// compute f* for all majority functions f commuting with the function u167
/*
Operation u167 = 2213 has image {1, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(1) = 2, i.e., u = 0, v = 1, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  2, 
// 2:  0, 1, 
// 3:  3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 2, 1) --> s^-1(2) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (2, 2, 3) --> s^-1(2) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (2, 1, 2) --> s^-1(2) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (2, 1, 3) <15>
// Tuple (0, 3, 1)  <4> |--> (2, 3, 2) --> s^-1(2) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (2, 3, 1) <17>
// Tuple (1, 0, 2)  <6> |--> (2, 2, 1) --> s^-1(2) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (2, 2, 3) --> s^-1(2) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (2, 1, 2) --> s^-1(2) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (2, 1, 3) <15>
// Tuple (1, 3, 0) <10> |--> (2, 3, 2) --> s^-1(2) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (2, 3, 1) <17>
// Tuple (2, 0, 1) <12> |--> (1, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (1, 2, 3) <9>
// Tuple (2, 1, 0) <14> |--> (1, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (1, 2, 3) <9>
// Tuple (2, 3, 0) <16> |--> (1, 3, 2) <11>
// Tuple (2, 3, 1) <17> |--> (1, 3, 2) <11>
// Tuple (3, 0, 1) <18> |--> (3, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (3, 2, 1) <23>
// Tuple (3, 1, 0) <20> |--> (3, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (3, 2, 1) <23>
// Tuple (3, 2, 0) <22> |--> (3, 1, 2) <21>
// Tuple (3, 2, 1) <23> |--> (3, 1, 2) <21>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --  13  --  16  --  --  --   3  --   5  --  --  --  22  --  19
//  --  --  --  --  --  --  --  --  --  15  --  17  --  --  --   9  --  11  --  --  --  23  --  21
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {1, 2, 3};
  int const Spreimage_start[k] = {0, 2, 0, 3};
  int const Spreimage_end[k] = {0, 3, 2, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (int i9 = 0; i9 < 3; ++i9){M[ 9] = imageS[i9];   // M[ 9] in {1, 2, 3}
  for (M[13] = Spreimage_start[M[ 9]]; M[13] < Spreimage_end[M[ 9]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 9]}]
  for (M[15] = Spreimage_start[M[ 9]]; M[15] < Spreimage_end[M[ 9]]; M[15] += 1)   // M[15] in s^{-1}[{M[ 9]}]
  for (M[ 3] = Spreimage_start[M[15]]; M[ 3] < Spreimage_end[M[15]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[15]}]
  for (int i11 = 0; i11 < 3; ++i11){M[11] = imageS[i11];   // M[11] in {1, 2, 3}
  for (M[16] = Spreimage_start[M[11]]; M[16] < Spreimage_end[M[11]]; M[16] += 1)   // M[16] in s^{-1}[{M[11]}]
  for (M[17] = Spreimage_start[M[11]]; M[17] < Spreimage_end[M[11]]; M[17] += 1)   // M[17] in s^{-1}[{M[11]}]
  for (M[ 5] = Spreimage_start[M[17]]; M[ 5] < Spreimage_end[M[17]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[17]}]
  for (int i21 = 0; i21 < 3; ++i21){M[21] = imageS[i21];   // M[21] in {1, 2, 3}
  for (M[22] = Spreimage_start[M[21]]; M[22] < Spreimage_end[M[21]]; M[22] += 1)   // M[22] in s^{-1}[{M[21]}]
  for (M[23] = Spreimage_start[M[21]]; M[23] < Spreimage_end[M[21]]; M[23] += 1)   // M[23] in s^{-1}[{M[21]}]
  for (M[19] = Spreimage_start[M[23]]; M[19] < Spreimage_end[M[23]]; M[19] += 1)   // M[19] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu172bicent()
// compute f* for all majority functions f commuting with the function u172
/*
Operation u172 = 2230 has image {0, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(1) = 2, i.e., u = 0, v = 1, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  3, 
// 1:  
// 2:  0, 1, 
// 3:  2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 2, 3) --> s^-1(2) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (2, 2, 0) --> s^-1(2) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (2, 3, 2) --> s^-1(2) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (2, 3, 0) <16>
// Tuple (0, 3, 1)  <4> |--> (2, 0, 2) --> s^-1(2) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (2, 0, 3) <13>
// Tuple (1, 0, 2)  <6> |--> (2, 2, 3) --> s^-1(2) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (2, 2, 0) --> s^-1(2) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (2, 3, 2) --> s^-1(2) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (2, 3, 0) <16>
// Tuple (1, 3, 0) <10> |--> (2, 0, 2) --> s^-1(2) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (2, 0, 3) <13>
// Tuple (2, 0, 1) <12> |--> (3, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (3, 2, 0) <22>
// Tuple (2, 1, 0) <14> |--> (3, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (3, 2, 0) <22>
// Tuple (2, 3, 0) <16> |--> (3, 0, 2) <19>
// Tuple (2, 3, 1) <17> |--> (3, 0, 2) <19>
// Tuple (3, 0, 1) <18> |--> (0, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (0, 2, 3) <3>
// Tuple (3, 1, 0) <20> |--> (0, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (0, 2, 3) <3>
// Tuple (3, 2, 0) <22> |--> (0, 3, 2) <5>
// Tuple (3, 2, 1) <23> |--> (0, 3, 2) <5>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  19  --  22  --  --  --  --  --  --  --   5  --  --   3  --  --  16  --  --  13  --
//  --  --  --  21  --  23  --  --  --  --  --  --  --  11  --  --   9  --  --  17  --  --  15  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 2, 3};
  int const Spreimage_start[k] = {3, 0, 0, 2};
  int const Spreimage_end[k] = {4, 0, 2, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (int i3 = 0; i3 < 3; ++i3){M[ 3] = imageS[i3];   // M[ 3] in {0, 2, 3}
  for (M[21] = Spreimage_start[M[ 3]]; M[21] < Spreimage_end[M[ 3]]; M[21] += 1)   // M[21] in s^{-1}[{M[ 3]}]
  for (M[19] = Spreimage_start[M[ 3]]; M[19] < Spreimage_end[M[ 3]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 3]}]
  for (M[17] = Spreimage_start[M[19]]; M[17] < Spreimage_end[M[19]]; M[17] += 1)   // M[17] in s^{-1}[{M[19]}]
  for (M[16] = Spreimage_start[M[19]]; M[16] < Spreimage_end[M[19]]; M[16] += 1)   // M[16] in s^{-1}[{M[19]}]
  for (M[ 9] = Spreimage_start[M[16]]; M[ 9] < Spreimage_end[M[16]]; M[ 9] += 1)   // M[ 9] in s^{-1}[{M[16]}]
  for (int i5 = 0; i5 < 3; ++i5){M[ 5] = imageS[i5];   // M[ 5] in {0, 2, 3}
  for (M[23] = Spreimage_start[M[ 5]]; M[23] < Spreimage_end[M[ 5]]; M[23] += 1)   // M[23] in s^{-1}[{M[ 5]}]
  for (M[22] = Spreimage_start[M[ 5]]; M[22] < Spreimage_end[M[ 5]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 5]}]
  for (M[15] = Spreimage_start[M[22]]; M[15] < Spreimage_end[M[22]]; M[15] += 1)   // M[15] in s^{-1}[{M[22]}]
  for (M[13] = Spreimage_start[M[22]]; M[13] < Spreimage_end[M[22]]; M[13] += 1)   // M[13] in s^{-1}[{M[22]}]
  for (M[11] = Spreimage_start[M[13]]; M[11] < Spreimage_end[M[13]]; M[11] += 1)   // M[11] in s^{-1}[{M[13]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu173bicent()
// compute f* for all majority functions f commuting with the function u173
/*
Operation u173 = 2231 has image {1, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(1) = 2, i.e., u = 0, v = 1, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  3, 
// 2:  0, 1, 
// 3:  2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 2, 3) --> s^-1(2) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (2, 2, 1) --> s^-1(2) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (2, 3, 2) --> s^-1(2) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (2, 3, 1) <17>
// Tuple (0, 3, 1)  <4> |--> (2, 1, 2) --> s^-1(2) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (2, 1, 3) <15>
// Tuple (1, 0, 2)  <6> |--> (2, 2, 3) --> s^-1(2) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (2, 2, 1) --> s^-1(2) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (2, 3, 2) --> s^-1(2) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (2, 3, 1) <17>
// Tuple (1, 3, 0) <10> |--> (2, 1, 2) --> s^-1(2) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (2, 1, 3) <15>
// Tuple (2, 0, 1) <12> |--> (3, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (3, 2, 1) <23>
// Tuple (2, 1, 0) <14> |--> (3, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (3, 2, 1) <23>
// Tuple (2, 3, 0) <16> |--> (3, 1, 2) <21>
// Tuple (2, 3, 1) <17> |--> (3, 1, 2) <21>
// Tuple (3, 0, 1) <18> |--> (1, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (1, 2, 3) <9>
// Tuple (3, 1, 0) <20> |--> (1, 2, 2) --> s^-1(2) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (1, 2, 3) <9>
// Tuple (3, 2, 0) <22> |--> (1, 3, 2) <11>
// Tuple (3, 2, 1) <23> |--> (1, 3, 2) <11>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --  19  --  22  --  --  --   5  --   3  --  --  --  16  --  13
//  --  --  --  --  --  --  --  --  --  21  --  23  --  --  --  11  --   9  --  --  --  17  --  15
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {1, 2, 3};
  int const Spreimage_start[k] = {0, 3, 0, 2};
  int const Spreimage_end[k] = {0, 4, 2, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (int i9 = 0; i9 < 3; ++i9){M[ 9] = imageS[i9];   // M[ 9] in {1, 2, 3}
  for (M[19] = Spreimage_start[M[ 9]]; M[19] < Spreimage_end[M[ 9]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 9]}]
  for (M[21] = Spreimage_start[M[ 9]]; M[21] < Spreimage_end[M[ 9]]; M[21] += 1)   // M[21] in s^{-1}[{M[ 9]}]
  for (M[16] = Spreimage_start[M[21]]; M[16] < Spreimage_end[M[21]]; M[16] += 1)   // M[16] in s^{-1}[{M[21]}]
  for (M[17] = Spreimage_start[M[21]]; M[17] < Spreimage_end[M[21]]; M[17] += 1)   // M[17] in s^{-1}[{M[21]}]
  for (M[ 3] = Spreimage_start[M[17]]; M[ 3] < Spreimage_end[M[17]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[17]}]
  for (int i11 = 0; i11 < 3; ++i11){M[11] = imageS[i11];   // M[11] in {1, 2, 3}
  for (M[22] = Spreimage_start[M[11]]; M[22] < Spreimage_end[M[11]]; M[22] += 1)   // M[22] in s^{-1}[{M[11]}]
  for (M[23] = Spreimage_start[M[11]]; M[23] < Spreimage_end[M[11]]; M[23] += 1)   // M[23] in s^{-1}[{M[11]}]
  for (M[13] = Spreimage_start[M[23]]; M[13] < Spreimage_end[M[23]]; M[13] += 1)   // M[13] in s^{-1}[{M[23]}]
  for (M[15] = Spreimage_start[M[23]]; M[15] < Spreimage_end[M[23]]; M[15] += 1)   // M[15] in s^{-1}[{M[23]}]
  for (M[ 5] = Spreimage_start[M[15]]; M[ 5] < Spreimage_end[M[15]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[15]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu176bicent()
// compute f* for all majority functions f commuting with the function u176
/*
Operation u176 = 2300 has image {0, 2, 3}      */
// s restricted to its image is not a permutation.
// s(2) = s(3) = 0, i.e., u = 2, v = 3, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 3, 
// 1:  
// 2:  0, 
// 3:  1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 3, 0) <16>
// Tuple (0, 1, 3)  <1> |--> (2, 3, 0) <16>
// Tuple (0, 2, 1)  <2> |--> (2, 0, 3) <13>
// Tuple (0, 2, 3)  <3> |--> (2, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (2, 0, 3) <13>
// Tuple (0, 3, 2)  <5> |--> (2, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (3, 2, 0) <22>
// Tuple (1, 0, 3)  <7> |--> (3, 2, 0) <22>
// Tuple (1, 2, 0)  <8> |--> (3, 0, 2) <19>
// Tuple (1, 2, 3)  <9> |--> (3, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (3, 0, 2) <19>
// Tuple (1, 3, 2) <11> |--> (3, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (0, 2, 3) <3>
// Tuple (2, 0, 3) <13> |--> (0, 2, 0) --> s^-1(0) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (0, 3, 2) <5>
// Tuple (2, 1, 3) <15> |--> (0, 3, 0) --> s^-1(0) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (0, 0, 2) --> s^-1(0) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (0, 0, 3) --> s^-1(0) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (0, 2, 3) <3>
// Tuple (3, 0, 2) <19> |--> (0, 2, 0) --> s^-1(0) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (0, 3, 2) <5>
// Tuple (3, 1, 2) <21> |--> (0, 3, 0) --> s^-1(0) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (0, 0, 2) --> s^-1(0) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (0, 0, 3) --> s^-1(0) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  12  --  14  --  --  --  --  --  --  --   2  --  --   0  --  --   8  --  --   6  --
//  --  --  --  18  --  20  --  --  --  --  --  --  --   4  --  --   1  --  --  10  --  --   7  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {2, 0, 0, 1};
  int const Spreimage_end[k] = {4, 0, 1, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (M[12] = Spreimage_start[M[ 3]]; M[12] < Spreimage_end[M[ 3]]; M[12] += 1)   // M[12] in s^{-1}[{M[ 3]}]
  for (M[18] = Spreimage_start[M[ 3]]; M[18] < Spreimage_end[M[ 3]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 3]}]
  for (M[14] = Spreimage_start[M[ 5]]; M[14] < Spreimage_end[M[ 5]]; M[14] += 1)   // M[14] in s^{-1}[{M[ 5]}]
  for (M[20] = Spreimage_start[M[ 5]]; M[20] < Spreimage_end[M[ 5]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 5]}]
  for (M[ 2] = Spreimage_start[M[13]]; M[ 2] < Spreimage_end[M[13]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[13]}]
  for (M[ 4] = Spreimage_start[M[13]]; M[ 4] < Spreimage_end[M[13]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[13]}]
  for (M[ 0] = Spreimage_start[M[16]]; M[ 0] < Spreimage_end[M[16]]; M[ 0] += 1)   // M[ 0] in s^{-1}[{M[16]}]
  for (M[ 1] = Spreimage_start[M[16]]; M[ 1] < Spreimage_end[M[16]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[16]}]
  for (M[ 8] = Spreimage_start[M[19]]; M[ 8] < Spreimage_end[M[19]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[19]}]
  for (M[10] = Spreimage_start[M[19]]; M[10] < Spreimage_end[M[19]]; M[10] += 1)   // M[10] in s^{-1}[{M[19]}]
  for (M[ 6] = Spreimage_start[M[22]]; M[ 6] < Spreimage_end[M[22]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[22]}]
  for (M[ 7] = Spreimage_start[M[22]]; M[ 7] < Spreimage_end[M[22]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu178bicent()
// compute f* for all majority functions f commuting with the function u178
/*
Operation u178 = 2302 has image {0, 2, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(3) = 2, i.e., u = 0, v = 3, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 
// 1:  
// 2:  0, 3, 
// 3:  1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 3, 0) <16>
// Tuple (0, 1, 3)  <1> |--> (2, 3, 2) --> s^-1(2) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (2, 0, 3) <13>
// Tuple (0, 2, 3)  <3> |--> (2, 0, 2) --> s^-1(2) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (2, 2, 3) --> s^-1(2) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (2, 2, 0) --> s^-1(2) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (3, 2, 0) <22>
// Tuple (1, 0, 3)  <7> |--> (3, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (3, 0, 2) <19>
// Tuple (1, 2, 3)  <9> |--> (3, 0, 2) <19>
// Tuple (1, 3, 0) <10> |--> (3, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (3, 2, 0) <22>
// Tuple (2, 0, 1) <12> |--> (0, 2, 3) <3>
// Tuple (2, 0, 3) <13> |--> (0, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (0, 3, 2) <5>
// Tuple (2, 1, 3) <15> |--> (0, 3, 2) <5>
// Tuple (2, 3, 0) <16> |--> (0, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (0, 2, 3) <3>
// Tuple (3, 0, 1) <18> |--> (2, 2, 3) --> s^-1(2) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (2, 2, 0) --> s^-1(2) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (2, 3, 2) --> s^-1(2) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (2, 3, 0) <16>
// Tuple (3, 2, 0) <22> |--> (2, 0, 2) --> s^-1(2) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (2, 0, 3) <13>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  12  --  14  --  --  --  --  --  --  --   2  --  --   0  --  --   8  --  --   6  --
//  --  --  --  17  --  15  --  --  --  --  --  --  --  23  --  --  21  --  --   9  --  --  11  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {2, 0, 0, 1};
  int const Spreimage_end[k] = {3, 0, 4, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (M[12] = Spreimage_start[M[ 3]]; M[12] < Spreimage_end[M[ 3]]; M[12] += 3)   // M[12] in s^{-1}[{M[ 3]}]
  for (M[17] = Spreimage_start[M[ 3]]; M[17] < Spreimage_end[M[ 3]]; M[17] += 3)   // M[17] in s^{-1}[{M[ 3]}]
  for (M[14] = Spreimage_start[M[ 5]]; M[14] < Spreimage_end[M[ 5]]; M[14] += 3)   // M[14] in s^{-1}[{M[ 5]}]
  for (M[15] = Spreimage_start[M[ 5]]; M[15] < Spreimage_end[M[ 5]]; M[15] += 3)   // M[15] in s^{-1}[{M[ 5]}]
  for (M[ 2] = Spreimage_start[M[13]]; M[ 2] < Spreimage_end[M[13]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[13]}]
  for (M[23] = Spreimage_start[M[13]]; M[23] < Spreimage_end[M[13]]; M[23] += 3)   // M[23] in s^{-1}[{M[13]}]
  for (M[ 0] = Spreimage_start[M[16]]; M[ 0] < Spreimage_end[M[16]]; M[ 0] += 3)   // M[ 0] in s^{-1}[{M[16]}]
  for (M[21] = Spreimage_start[M[16]]; M[21] < Spreimage_end[M[16]]; M[21] += 3)   // M[21] in s^{-1}[{M[16]}]
  for (M[ 8] = Spreimage_start[M[19]]; M[ 8] < Spreimage_end[M[19]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[19]}]
  for (M[ 9] = Spreimage_start[M[19]]; M[ 9] < Spreimage_end[M[19]]; M[ 9] += 3)   // M[ 9] in s^{-1}[{M[19]}]
  for (M[ 6] = Spreimage_start[M[22]]; M[ 6] < Spreimage_end[M[22]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[22]}]
  for (M[11] = Spreimage_start[M[22]]; M[11] < Spreimage_end[M[22]]; M[11] += 3)   // M[11] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu179bicent()
// compute f* for all majority functions f commuting with the function u179
/*
Operation u179 = 2303 has image {0, 2, 3}      */
// s restricted to its image is a permutation.
// s(1) = s(3) = 3, i.e., u = 1, v = 3, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 
// 1:  
// 2:  0, 
// 3:  1, 3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 3, 0) <16>
// Tuple (0, 1, 3)  <1> |--> (2, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (2, 0, 3) <13>
// Tuple (0, 2, 3)  <3> |--> (2, 0, 3) <13>
// Tuple (0, 3, 1)  <4> |--> (2, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (2, 3, 0) <16>
// Tuple (1, 0, 2)  <6> |--> (3, 2, 0) <22>
// Tuple (1, 0, 3)  <7> |--> (3, 2, 3) --> s^-1(3) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (3, 0, 2) <19>
// Tuple (1, 2, 3)  <9> |--> (3, 0, 3) --> s^-1(3) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (3, 3, 2) --> s^-1(3) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (3, 3, 0) --> s^-1(3) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (0, 2, 3) <3>
// Tuple (2, 0, 3) <13> |--> (0, 2, 3) <3>
// Tuple (2, 1, 0) <14> |--> (0, 3, 2) <5>
// Tuple (2, 1, 3) <15> |--> (0, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (0, 3, 2) <5>
// Tuple (2, 3, 1) <17> |--> (0, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (3, 2, 3) --> s^-1(3) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (3, 2, 0) <22>
// Tuple (3, 1, 0) <20> |--> (3, 3, 2) --> s^-1(3) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (3, 3, 0) --> s^-1(3) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (3, 0, 2) <19>
// Tuple (3, 2, 1) <23> |--> (3, 0, 3) --> s^-1(3) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  12  --  14  --  --  --  --  --  --  --   2  --  --   0  --  --   8  --  --   6  --
//  --  --  --  13  --  16  --  --  --  --  --  --  --   3  --  --   5  --  --  22  --  --  19  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 2, 3};
  int const Spreimage_start[k] = {2, 0, 0, 1};
  int const Spreimage_end[k] = {3, 0, 1, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (int i3 = 0; i3 < 3; ++i3){M[ 3] = imageS[i3];   // M[ 3] in {0, 2, 3}
  for (M[12] = Spreimage_start[M[ 3]]; M[12] < Spreimage_end[M[ 3]]; M[12] += 2)   // M[12] in s^{-1}[{M[ 3]}]
  for (M[13] = Spreimage_start[M[ 3]]; M[13] < Spreimage_end[M[ 3]]; M[13] += 2)   // M[13] in s^{-1}[{M[ 3]}]
  for (M[ 2] = Spreimage_start[M[13]]; M[ 2] < Spreimage_end[M[13]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[13]}]
  for (int i5 = 0; i5 < 3; ++i5){M[ 5] = imageS[i5];   // M[ 5] in {0, 2, 3}
  for (M[14] = Spreimage_start[M[ 5]]; M[14] < Spreimage_end[M[ 5]]; M[14] += 2)   // M[14] in s^{-1}[{M[ 5]}]
  for (M[16] = Spreimage_start[M[ 5]]; M[16] < Spreimage_end[M[ 5]]; M[16] += 2)   // M[16] in s^{-1}[{M[ 5]}]
  for (M[ 0] = Spreimage_start[M[16]]; M[ 0] < Spreimage_end[M[16]]; M[ 0] += 2)   // M[ 0] in s^{-1}[{M[16]}]
  for (int i19 = 0; i19 < 3; ++i19){M[19] = imageS[i19];   // M[19] in {0, 2, 3}
  for (M[ 8] = Spreimage_start[M[19]]; M[ 8] < Spreimage_end[M[19]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[19]}]
  for (M[22] = Spreimage_start[M[19]]; M[22] < Spreimage_end[M[19]]; M[22] += 2)   // M[22] in s^{-1}[{M[19]}]
  for (M[ 6] = Spreimage_start[M[22]]; M[ 6] < Spreimage_end[M[22]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu181bicent()
// compute f* for all majority functions f commuting with the function u181
/*
Operation u181 = 2311 has image {1, 2, 3}      */
// s restricted to its image is not a permutation.
// s(2) = s(3) = 1, i.e., u = 2, v = 3, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  2, 3, 
// 2:  0, 
// 3:  1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 3, 1) <17>
// Tuple (0, 1, 3)  <1> |--> (2, 3, 1) <17>
// Tuple (0, 2, 1)  <2> |--> (2, 1, 3) <15>
// Tuple (0, 2, 3)  <3> |--> (2, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (2, 1, 3) <15>
// Tuple (0, 3, 2)  <5> |--> (2, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (3, 2, 1) <23>
// Tuple (1, 0, 3)  <7> |--> (3, 2, 1) <23>
// Tuple (1, 2, 0)  <8> |--> (3, 1, 2) <21>
// Tuple (1, 2, 3)  <9> |--> (3, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (3, 1, 2) <21>
// Tuple (1, 3, 2) <11> |--> (3, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (1, 2, 3) <9>
// Tuple (2, 0, 3) <13> |--> (1, 2, 1) --> s^-1(1) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (1, 3, 2) <11>
// Tuple (2, 1, 3) <15> |--> (1, 3, 1) --> s^-1(1) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (1, 1, 2) --> s^-1(1) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (1, 1, 3) --> s^-1(1) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (1, 2, 3) <9>
// Tuple (3, 0, 2) <19> |--> (1, 2, 1) --> s^-1(1) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (1, 3, 2) <11>
// Tuple (3, 1, 2) <21> |--> (1, 3, 1) --> s^-1(1) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (1, 1, 2) --> s^-1(1) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (1, 1, 3) --> s^-1(1) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --  12  --  14  --  --  --   2  --   0  --  --  --   8  --   6
//  --  --  --  --  --  --  --  --  --  18  --  20  --  --  --   4  --   1  --  --  --  10  --   7
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 2, 0, 1};
  int const Spreimage_end[k] = {0, 4, 1, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (M[12] = Spreimage_start[M[ 9]]; M[12] < Spreimage_end[M[ 9]]; M[12] += 1)   // M[12] in s^{-1}[{M[ 9]}]
  for (M[18] = Spreimage_start[M[ 9]]; M[18] < Spreimage_end[M[ 9]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 9]}]
  for (M[14] = Spreimage_start[M[11]]; M[14] < Spreimage_end[M[11]]; M[14] += 1)   // M[14] in s^{-1}[{M[11]}]
  for (M[20] = Spreimage_start[M[11]]; M[20] < Spreimage_end[M[11]]; M[20] += 1)   // M[20] in s^{-1}[{M[11]}]
  for (M[ 2] = Spreimage_start[M[15]]; M[ 2] < Spreimage_end[M[15]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[15]}]
  for (M[ 4] = Spreimage_start[M[15]]; M[ 4] < Spreimage_end[M[15]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[15]}]
  for (M[ 0] = Spreimage_start[M[17]]; M[ 0] < Spreimage_end[M[17]]; M[ 0] += 1)   // M[ 0] in s^{-1}[{M[17]}]
  for (M[ 1] = Spreimage_start[M[17]]; M[ 1] < Spreimage_end[M[17]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[17]}]
  for (M[ 8] = Spreimage_start[M[21]]; M[ 8] < Spreimage_end[M[21]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[21]}]
  for (M[10] = Spreimage_start[M[21]]; M[10] < Spreimage_end[M[21]]; M[10] += 1)   // M[10] in s^{-1}[{M[21]}]
  for (M[ 6] = Spreimage_start[M[23]]; M[ 6] < Spreimage_end[M[23]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[23]}]
  for (M[ 7] = Spreimage_start[M[23]]; M[ 7] < Spreimage_end[M[23]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu182bicent()
// compute f* for all majority functions f commuting with the function u182
/*
Operation u182 = 2312 has image {1, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(3) = 2, i.e., u = 0, v = 3, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  2, 
// 2:  0, 3, 
// 3:  1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 3, 1) <17>
// Tuple (0, 1, 3)  <1> |--> (2, 3, 2) --> s^-1(2) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (2, 1, 3) <15>
// Tuple (0, 2, 3)  <3> |--> (2, 1, 2) --> s^-1(2) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (2, 2, 3) --> s^-1(2) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (2, 2, 1) --> s^-1(2) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (3, 2, 1) <23>
// Tuple (1, 0, 3)  <7> |--> (3, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (3, 1, 2) <21>
// Tuple (1, 2, 3)  <9> |--> (3, 1, 2) <21>
// Tuple (1, 3, 0) <10> |--> (3, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (3, 2, 1) <23>
// Tuple (2, 0, 1) <12> |--> (1, 2, 3) <9>
// Tuple (2, 0, 3) <13> |--> (1, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (1, 3, 2) <11>
// Tuple (2, 1, 3) <15> |--> (1, 3, 2) <11>
// Tuple (2, 3, 0) <16> |--> (1, 2, 2) --> s^-1(2) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (1, 2, 3) <9>
// Tuple (3, 0, 1) <18> |--> (2, 2, 3) --> s^-1(2) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (2, 2, 1) --> s^-1(2) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (2, 3, 2) --> s^-1(2) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (2, 3, 1) <17>
// Tuple (3, 2, 0) <22> |--> (2, 1, 2) --> s^-1(2) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (2, 1, 3) <15>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --  12  --  14  --  --  --   2  --   0  --  --  --   8  --   6
//  --  --  --  --  --  --  --  --  --  17  --  15  --  --  --  23  --  21  --  --  --   9  --  11
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {1, 2, 3};
  int const Spreimage_start[k] = {0, 2, 0, 1};
  int const Spreimage_end[k] = {0, 3, 4, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (int i9 = 0; i9 < 3; ++i9){M[ 9] = imageS[i9];   // M[ 9] in {1, 2, 3}
  for (M[12] = Spreimage_start[M[ 9]]; M[12] < Spreimage_end[M[ 9]]; M[12] += 3)   // M[12] in s^{-1}[{M[ 9]}]
  for (M[17] = Spreimage_start[M[ 9]]; M[17] < Spreimage_end[M[ 9]]; M[17] += 3)   // M[17] in s^{-1}[{M[ 9]}]
  for (M[ 0] = Spreimage_start[M[17]]; M[ 0] < Spreimage_end[M[17]]; M[ 0] += 3)   // M[ 0] in s^{-1}[{M[17]}]
  for (M[21] = Spreimage_start[M[17]]; M[21] < Spreimage_end[M[17]]; M[21] += 3)   // M[21] in s^{-1}[{M[17]}]
  for (M[ 8] = Spreimage_start[M[21]]; M[ 8] < Spreimage_end[M[21]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[21]}]
  for (int i11 = 0; i11 < 3; ++i11){M[11] = imageS[i11];   // M[11] in {1, 2, 3}
  for (M[14] = Spreimage_start[M[11]]; M[14] < Spreimage_end[M[11]]; M[14] += 3)   // M[14] in s^{-1}[{M[11]}]
  for (M[15] = Spreimage_start[M[11]]; M[15] < Spreimage_end[M[11]]; M[15] += 3)   // M[15] in s^{-1}[{M[11]}]
  for (M[ 2] = Spreimage_start[M[15]]; M[ 2] < Spreimage_end[M[15]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[15]}]
  for (M[23] = Spreimage_start[M[15]]; M[23] < Spreimage_end[M[15]]; M[23] += 3)   // M[23] in s^{-1}[{M[15]}]
  for (M[ 6] = Spreimage_start[M[23]]; M[ 6] < Spreimage_end[M[23]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu183bicent()
// compute f* for all majority functions f commuting with the function u183
/*
Operation u183 = 2313 has image {1, 2, 3}      */
// s restricted to its image is not a permutation.
// s(1) = s(3) = 3, i.e., u = 1, v = 3, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  2, 
// 2:  0, 
// 3:  1, 3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 3, 1) <17>
// Tuple (0, 1, 3)  <1> |--> (2, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (2, 1, 3) <15>
// Tuple (0, 2, 3)  <3> |--> (2, 1, 3) <15>
// Tuple (0, 3, 1)  <4> |--> (2, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (2, 3, 1) <17>
// Tuple (1, 0, 2)  <6> |--> (3, 2, 1) <23>
// Tuple (1, 0, 3)  <7> |--> (3, 2, 3) --> s^-1(3) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (3, 1, 2) <21>
// Tuple (1, 2, 3)  <9> |--> (3, 1, 3) --> s^-1(3) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (3, 3, 2) --> s^-1(3) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (3, 3, 1) --> s^-1(3) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (1, 2, 3) <9>
// Tuple (2, 0, 3) <13> |--> (1, 2, 3) <9>
// Tuple (2, 1, 0) <14> |--> (1, 3, 2) <11>
// Tuple (2, 1, 3) <15> |--> (1, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (1, 3, 2) <11>
// Tuple (2, 3, 1) <17> |--> (1, 3, 3) --> s^-1(3) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (3, 2, 3) --> s^-1(3) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (3, 2, 1) <23>
// Tuple (3, 1, 0) <20> |--> (3, 3, 2) --> s^-1(3) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (3, 3, 1) --> s^-1(3) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (3, 1, 2) <21>
// Tuple (3, 2, 1) <23> |--> (3, 1, 3) --> s^-1(3) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --  12  --  14  --  --  --   2  --   0  --  --  --   8  --   6
//  --  --  --  --  --  --  --  --  --  13  --  16  --  --  --   3  --   5  --  --  --  22  --  19
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 2, 0, 1};
  int const Spreimage_end[k] = {0, 3, 1, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (M[12] = Spreimage_start[M[ 9]]; M[12] < Spreimage_end[M[ 9]]; M[12] += 2)   // M[12] in s^{-1}[{M[ 9]}]
  for (M[13] = Spreimage_start[M[ 9]]; M[13] < Spreimage_end[M[ 9]]; M[13] += 2)   // M[13] in s^{-1}[{M[ 9]}]
  for (M[14] = Spreimage_start[M[11]]; M[14] < Spreimage_end[M[11]]; M[14] += 2)   // M[14] in s^{-1}[{M[11]}]
  for (M[16] = Spreimage_start[M[11]]; M[16] < Spreimage_end[M[11]]; M[16] += 2)   // M[16] in s^{-1}[{M[11]}]
  for (M[ 2] = Spreimage_start[M[15]]; M[ 2] < Spreimage_end[M[15]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[15]}]
  for (M[ 3] = Spreimage_start[M[15]]; M[ 3] < Spreimage_end[M[15]]; M[ 3] += 2)   // M[ 3] in s^{-1}[{M[15]}]
  for (M[ 0] = Spreimage_start[M[17]]; M[ 0] < Spreimage_end[M[17]]; M[ 0] += 2)   // M[ 0] in s^{-1}[{M[17]}]
  for (M[ 5] = Spreimage_start[M[17]]; M[ 5] < Spreimage_end[M[17]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[17]}]
  for (M[ 8] = Spreimage_start[M[21]]; M[ 8] < Spreimage_end[M[21]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[21]}]
  for (M[22] = Spreimage_start[M[21]]; M[22] < Spreimage_end[M[21]]; M[22] += 2)   // M[22] in s^{-1}[{M[21]}]
  for (M[ 6] = Spreimage_start[M[23]]; M[ 6] < Spreimage_end[M[23]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[23]}]
  for (M[19] = Spreimage_start[M[23]]; M[19] < Spreimage_end[M[23]]; M[19] += 2)   // M[19] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu184bicent()
// compute f* for all majority functions f commuting with the function u184
/*
Operation u184 = 2320 has image {0, 2, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(2) = 2, i.e., u = 0, v = 2, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  3, 
// 1:  
// 2:  0, 2, 
// 3:  1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 3, 2) --> s^-1(2) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (2, 3, 0) <16>
// Tuple (0, 2, 1)  <2> |--> (2, 2, 3) --> s^-1(2) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (2, 2, 0) --> s^-1(2) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (2, 0, 3) <13>
// Tuple (0, 3, 2)  <5> |--> (2, 0, 2) --> s^-1(2) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (3, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (3, 2, 0) <22>
// Tuple (1, 2, 0)  <8> |--> (3, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (3, 2, 0) <22>
// Tuple (1, 3, 0) <10> |--> (3, 0, 2) <19>
// Tuple (1, 3, 2) <11> |--> (3, 0, 2) <19>
// Tuple (2, 0, 1) <12> |--> (2, 2, 3) --> s^-1(2) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (2, 2, 0) --> s^-1(2) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (2, 3, 2) --> s^-1(2) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (2, 3, 0) <16>
// Tuple (2, 3, 0) <16> |--> (2, 0, 2) --> s^-1(2) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (2, 0, 3) <13>
// Tuple (3, 0, 1) <18> |--> (0, 2, 3) <3>
// Tuple (3, 0, 2) <19> |--> (0, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (0, 3, 2) <5>
// Tuple (3, 1, 2) <21> |--> (0, 3, 2) <5>
// Tuple (3, 2, 0) <22> |--> (0, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (0, 2, 3) <3>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  18  --  20  --  --  --  --  --  --  --   4  --  --   1  --  --  10  --  --   7  --
//  --  --  --  23  --  21  --  --  --  --  --  --  --  17  --  --  15  --  --  11  --  --   9  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {3, 0, 0, 1};
  int const Spreimage_end[k] = {4, 0, 3, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (M[18] = Spreimage_start[M[ 3]]; M[18] < Spreimage_end[M[ 3]]; M[18] += 2)   // M[18] in s^{-1}[{M[ 3]}]
  for (M[23] = Spreimage_start[M[ 3]]; M[23] < Spreimage_end[M[ 3]]; M[23] += 2)   // M[23] in s^{-1}[{M[ 3]}]
  for (M[20] = Spreimage_start[M[ 5]]; M[20] < Spreimage_end[M[ 5]]; M[20] += 2)   // M[20] in s^{-1}[{M[ 5]}]
  for (M[21] = Spreimage_start[M[ 5]]; M[21] < Spreimage_end[M[ 5]]; M[21] += 2)   // M[21] in s^{-1}[{M[ 5]}]
  for (M[ 4] = Spreimage_start[M[13]]; M[ 4] < Spreimage_end[M[13]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[13]}]
  for (M[17] = Spreimage_start[M[13]]; M[17] < Spreimage_end[M[13]]; M[17] += 2)   // M[17] in s^{-1}[{M[13]}]
  for (M[ 1] = Spreimage_start[M[16]]; M[ 1] < Spreimage_end[M[16]]; M[ 1] += 2)   // M[ 1] in s^{-1}[{M[16]}]
  for (M[15] = Spreimage_start[M[16]]; M[15] < Spreimage_end[M[16]]; M[15] += 2)   // M[15] in s^{-1}[{M[16]}]
  for (M[10] = Spreimage_start[M[19]]; M[10] < Spreimage_end[M[19]]; M[10] += 2)   // M[10] in s^{-1}[{M[19]}]
  for (M[11] = Spreimage_start[M[19]]; M[11] < Spreimage_end[M[19]]; M[11] += 2)   // M[11] in s^{-1}[{M[19]}]
  for (M[ 7] = Spreimage_start[M[22]]; M[ 7] < Spreimage_end[M[22]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[22]}]
  for (M[ 9] = Spreimage_start[M[22]]; M[ 9] < Spreimage_end[M[22]]; M[ 9] += 2)   // M[ 9] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu185bicent()
// compute f* for all majority functions f commuting with the function u185
/*
Operation u185 = 2321 has image {1, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(2) = 2, i.e., u = 0, v = 2, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  3, 
// 2:  0, 2, 
// 3:  1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 3, 2) --> s^-1(2) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (2, 3, 1) <17>
// Tuple (0, 2, 1)  <2> |--> (2, 2, 3) --> s^-1(2) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (2, 2, 1) --> s^-1(2) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (2, 1, 3) <15>
// Tuple (0, 3, 2)  <5> |--> (2, 1, 2) --> s^-1(2) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (3, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (3, 2, 1) <23>
// Tuple (1, 2, 0)  <8> |--> (3, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (3, 2, 1) <23>
// Tuple (1, 3, 0) <10> |--> (3, 1, 2) <21>
// Tuple (1, 3, 2) <11> |--> (3, 1, 2) <21>
// Tuple (2, 0, 1) <12> |--> (2, 2, 3) --> s^-1(2) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (2, 2, 1) --> s^-1(2) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (2, 3, 2) --> s^-1(2) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (2, 3, 1) <17>
// Tuple (2, 3, 0) <16> |--> (2, 1, 2) --> s^-1(2) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (2, 1, 3) <15>
// Tuple (3, 0, 1) <18> |--> (1, 2, 3) <9>
// Tuple (3, 0, 2) <19> |--> (1, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (1, 3, 2) <11>
// Tuple (3, 1, 2) <21> |--> (1, 3, 2) <11>
// Tuple (3, 2, 0) <22> |--> (1, 2, 2) --> s^-1(2) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (1, 2, 3) <9>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --  18  --  20  --  --  --   4  --   1  --  --  --  10  --   7
//  --  --  --  --  --  --  --  --  --  23  --  21  --  --  --  17  --  15  --  --  --  11  --   9
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {1, 2, 3};
  int const Spreimage_start[k] = {0, 3, 0, 1};
  int const Spreimage_end[k] = {0, 4, 3, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (int i9 = 0; i9 < 3; ++i9){M[ 9] = imageS[i9];   // M[ 9] in {1, 2, 3}
  for (M[18] = Spreimage_start[M[ 9]]; M[18] < Spreimage_end[M[ 9]]; M[18] += 2)   // M[18] in s^{-1}[{M[ 9]}]
  for (M[23] = Spreimage_start[M[ 9]]; M[23] < Spreimage_end[M[ 9]]; M[23] += 2)   // M[23] in s^{-1}[{M[ 9]}]
  for (M[ 7] = Spreimage_start[M[23]]; M[ 7] < Spreimage_end[M[23]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[23]}]
  for (int i11 = 0; i11 < 3; ++i11){M[11] = imageS[i11];   // M[11] in {1, 2, 3}
  for (M[20] = Spreimage_start[M[11]]; M[20] < Spreimage_end[M[11]]; M[20] += 2)   // M[20] in s^{-1}[{M[11]}]
  for (M[21] = Spreimage_start[M[11]]; M[21] < Spreimage_end[M[11]]; M[21] += 2)   // M[21] in s^{-1}[{M[11]}]
  for (M[10] = Spreimage_start[M[21]]; M[10] < Spreimage_end[M[21]]; M[10] += 2)   // M[10] in s^{-1}[{M[21]}]
  for (int i15 = 0; i15 < 3; ++i15){M[15] = imageS[i15];   // M[15] in {1, 2, 3}
  for (M[ 4] = Spreimage_start[M[15]]; M[ 4] < Spreimage_end[M[15]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[15]}]
  for (M[17] = Spreimage_start[M[15]]; M[17] < Spreimage_end[M[15]]; M[17] += 2)   // M[17] in s^{-1}[{M[15]}]
  for (M[ 1] = Spreimage_start[M[17]]; M[ 1] < Spreimage_end[M[17]]; M[ 1] += 2)   // M[ 1] in s^{-1}[{M[17]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu188bicent()
// compute f* for all majority functions f commuting with the function u188
/*
Operation u188 = 2330 has image {0, 2, 3}      */
// s restricted to its image is a permutation.
// s(1) = s(2) = 3, i.e., u = 1, v = 2, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  3, 
// 1:  
// 2:  0, 
// 3:  1, 2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 3, 3) --> s^-1(3) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (2, 3, 0) <16>
// Tuple (0, 2, 1)  <2> |--> (2, 3, 3) --> s^-1(3) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (2, 3, 0) <16>
// Tuple (0, 3, 1)  <4> |--> (2, 0, 3) <13>
// Tuple (0, 3, 2)  <5> |--> (2, 0, 3) <13>
// Tuple (1, 0, 2)  <6> |--> (3, 2, 3) --> s^-1(3) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (3, 2, 0) <22>
// Tuple (1, 2, 0)  <8> |--> (3, 3, 2) --> s^-1(3) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (3, 3, 0) --> s^-1(3) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (3, 0, 2) <19>
// Tuple (1, 3, 2) <11> |--> (3, 0, 3) --> s^-1(3) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (3, 2, 3) --> s^-1(3) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (3, 2, 0) <22>
// Tuple (2, 1, 0) <14> |--> (3, 3, 2) --> s^-1(3) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (3, 3, 0) --> s^-1(3) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (3, 0, 2) <19>
// Tuple (2, 3, 1) <17> |--> (3, 0, 3) --> s^-1(3) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (0, 2, 3) <3>
// Tuple (3, 0, 2) <19> |--> (0, 2, 3) <3>
// Tuple (3, 1, 0) <20> |--> (0, 3, 2) <5>
// Tuple (3, 1, 2) <21> |--> (0, 3, 3) --> s^-1(3) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (0, 3, 2) <5>
// Tuple (3, 2, 1) <23> |--> (0, 3, 3) --> s^-1(3) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  18  --  20  --  --  --  --  --  --  --   4  --  --   1  --  --  10  --  --   7  --
//  --  --  --  19  --  22  --  --  --  --  --  --  --   5  --  --   3  --  --  16  --  --  13  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 2, 3};
  int const Spreimage_start[k] = {3, 0, 0, 1};
  int const Spreimage_end[k] = {4, 0, 1, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (int i3 = 0; i3 < 3; ++i3){M[ 3] = imageS[i3];   // M[ 3] in {0, 2, 3}
  for (M[18] = Spreimage_start[M[ 3]]; M[18] < Spreimage_end[M[ 3]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 3]}]
  for (M[19] = Spreimage_start[M[ 3]]; M[19] < Spreimage_end[M[ 3]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 3]}]
  for (M[10] = Spreimage_start[M[19]]; M[10] < Spreimage_end[M[19]]; M[10] += 1)   // M[10] in s^{-1}[{M[19]}]
  for (M[16] = Spreimage_start[M[19]]; M[16] < Spreimage_end[M[19]]; M[16] += 1)   // M[16] in s^{-1}[{M[19]}]
  for (M[ 1] = Spreimage_start[M[16]]; M[ 1] < Spreimage_end[M[16]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[16]}]
  for (int i5 = 0; i5 < 3; ++i5){M[ 5] = imageS[i5];   // M[ 5] in {0, 2, 3}
  for (M[20] = Spreimage_start[M[ 5]]; M[20] < Spreimage_end[M[ 5]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 5]}]
  for (M[22] = Spreimage_start[M[ 5]]; M[22] < Spreimage_end[M[ 5]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 5]}]
  for (M[ 7] = Spreimage_start[M[22]]; M[ 7] < Spreimage_end[M[22]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[22]}]
  for (M[13] = Spreimage_start[M[22]]; M[13] < Spreimage_end[M[22]]; M[13] += 1)   // M[13] in s^{-1}[{M[22]}]
  for (M[ 4] = Spreimage_start[M[13]]; M[ 4] < Spreimage_end[M[13]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[13]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu189bicent()
// compute f* for all majority functions f commuting with the function u189
/*
Operation u189 = 2331 has image {1, 2, 3}      */
// s restricted to its image is not a permutation.
// s(1) = s(2) = 3, i.e., u = 1, v = 2, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  3, 
// 2:  0, 
// 3:  1, 2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (2, 3, 3) --> s^-1(3) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (2, 3, 1) <17>
// Tuple (0, 2, 1)  <2> |--> (2, 3, 3) --> s^-1(3) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (2, 3, 1) <17>
// Tuple (0, 3, 1)  <4> |--> (2, 1, 3) <15>
// Tuple (0, 3, 2)  <5> |--> (2, 1, 3) <15>
// Tuple (1, 0, 2)  <6> |--> (3, 2, 3) --> s^-1(3) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (3, 2, 1) <23>
// Tuple (1, 2, 0)  <8> |--> (3, 3, 2) --> s^-1(3) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (3, 3, 1) --> s^-1(3) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (3, 1, 2) <21>
// Tuple (1, 3, 2) <11> |--> (3, 1, 3) --> s^-1(3) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (3, 2, 3) --> s^-1(3) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (3, 2, 1) <23>
// Tuple (2, 1, 0) <14> |--> (3, 3, 2) --> s^-1(3) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (3, 3, 1) --> s^-1(3) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (3, 1, 2) <21>
// Tuple (2, 3, 1) <17> |--> (3, 1, 3) --> s^-1(3) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (1, 2, 3) <9>
// Tuple (3, 0, 2) <19> |--> (1, 2, 3) <9>
// Tuple (3, 1, 0) <20> |--> (1, 3, 2) <11>
// Tuple (3, 1, 2) <21> |--> (1, 3, 3) --> s^-1(3) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (1, 3, 2) <11>
// Tuple (3, 2, 1) <23> |--> (1, 3, 3) --> s^-1(3) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --  18  --  20  --  --  --   4  --   1  --  --  --  10  --   7
//  --  --  --  --  --  --  --  --  --  19  --  22  --  --  --   5  --   3  --  --  --  16  --  13
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 3, 0, 1};
  int const Spreimage_end[k] = {0, 4, 1, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (M[18] = Spreimage_start[M[ 9]]; M[18] < Spreimage_end[M[ 9]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 9]}]
  for (M[19] = Spreimage_start[M[ 9]]; M[19] < Spreimage_end[M[ 9]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 9]}]
  for (M[20] = Spreimage_start[M[11]]; M[20] < Spreimage_end[M[11]]; M[20] += 1)   // M[20] in s^{-1}[{M[11]}]
  for (M[22] = Spreimage_start[M[11]]; M[22] < Spreimage_end[M[11]]; M[22] += 1)   // M[22] in s^{-1}[{M[11]}]
  for (M[ 4] = Spreimage_start[M[15]]; M[ 4] < Spreimage_end[M[15]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[15]}]
  for (M[ 5] = Spreimage_start[M[15]]; M[ 5] < Spreimage_end[M[15]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[15]}]
  for (M[ 1] = Spreimage_start[M[17]]; M[ 1] < Spreimage_end[M[17]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[17]}]
  for (M[ 3] = Spreimage_start[M[17]]; M[ 3] < Spreimage_end[M[17]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[17]}]
  for (M[10] = Spreimage_start[M[21]]; M[10] < Spreimage_end[M[21]]; M[10] += 1)   // M[10] in s^{-1}[{M[21]}]
  for (M[16] = Spreimage_start[M[21]]; M[16] < Spreimage_end[M[21]]; M[16] += 1)   // M[16] in s^{-1}[{M[21]}]
  for (M[ 7] = Spreimage_start[M[23]]; M[ 7] < Spreimage_end[M[23]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[23]}]
  for (M[13] = Spreimage_start[M[23]]; M[13] < Spreimage_end[M[23]]; M[13] += 1)   // M[13] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu193bicent()
// compute f* for all majority functions f commuting with the function u193
/*
Operation u193 = 3001 has image {0, 1, 3}      */
// s restricted to its image is a permutation.
// s(1) = s(2) = 0, i.e., u = 1, v = 2, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 2, 
// 1:  3, 
// 2:  
// 3:  0, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 0, 0) --> s^-1(0) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (3, 0, 1) <18>
// Tuple (0, 2, 1)  <2> |--> (3, 0, 0) --> s^-1(0) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (3, 0, 1) <18>
// Tuple (0, 3, 1)  <4> |--> (3, 1, 0) <20>
// Tuple (0, 3, 2)  <5> |--> (3, 1, 0) <20>
// Tuple (1, 0, 2)  <6> |--> (0, 3, 0) --> s^-1(0) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (0, 3, 1) <4>
// Tuple (1, 2, 0)  <8> |--> (0, 0, 3) --> s^-1(0) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (0, 0, 1) --> s^-1(0) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (0, 1, 3) <1>
// Tuple (1, 3, 2) <11> |--> (0, 1, 0) --> s^-1(0) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (0, 3, 0) --> s^-1(0) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (0, 3, 1) <4>
// Tuple (2, 1, 0) <14> |--> (0, 0, 3) --> s^-1(0) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (0, 0, 1) --> s^-1(0) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (0, 1, 3) <1>
// Tuple (2, 3, 1) <17> |--> (0, 1, 0) --> s^-1(0) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (1, 3, 0) <10>
// Tuple (3, 0, 2) <19> |--> (1, 3, 0) <10>
// Tuple (3, 1, 0) <20> |--> (1, 0, 3) <7>
// Tuple (3, 1, 2) <21> |--> (1, 0, 0) --> s^-1(0) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (1, 0, 3) <7>
// Tuple (3, 2, 1) <23> |--> (1, 0, 0) --> s^-1(0) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  10  --  --   7  --  --  20  --  --  18  --  --  --  --  --  --  --   1  --   4  --  --  --
//  --  16  --  --  13  --  --  22  --  --  19  --  --  --  --  --  --  --   3  --   5  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 3};
  int const Spreimage_start[k] = {1, 3, 0, 0};
  int const Spreimage_end[k] = {3, 4, 0, 1};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (int i1 = 0; i1 < 3; ++i1){M[ 1] = imageS[i1];   // M[ 1] in {0, 1, 3}
  for (M[16] = Spreimage_start[M[ 1]]; M[16] < Spreimage_end[M[ 1]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 1]}]
  for (M[10] = Spreimage_start[M[ 1]]; M[10] < Spreimage_end[M[ 1]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 1]}]
  for (M[19] = Spreimage_start[M[10]]; M[19] < Spreimage_end[M[10]]; M[19] += 1)   // M[19] in s^{-1}[{M[10]}]
  for (M[18] = Spreimage_start[M[10]]; M[18] < Spreimage_end[M[10]]; M[18] += 1)   // M[18] in s^{-1}[{M[10]}]
  for (M[ 3] = Spreimage_start[M[18]]; M[ 3] < Spreimage_end[M[18]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[18]}]
  for (int i4 = 0; i4 < 3; ++i4){M[ 4] = imageS[i4];   // M[ 4] in {0, 1, 3}
  for (M[13] = Spreimage_start[M[ 4]]; M[13] < Spreimage_end[M[ 4]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 4]}]
  for (M[ 7] = Spreimage_start[M[ 4]]; M[ 7] < Spreimage_end[M[ 4]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[ 4]}]
  for (M[22] = Spreimage_start[M[ 7]]; M[22] < Spreimage_end[M[ 7]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 7]}]
  for (M[20] = Spreimage_start[M[ 7]]; M[20] < Spreimage_end[M[ 7]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 7]}]
  for (M[ 5] = Spreimage_start[M[20]]; M[ 5] < Spreimage_end[M[20]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu194bicent()
// compute f* for all majority functions f commuting with the function u194
/*
Operation u194 = 3002 has image {0, 2, 3}      */
// s restricted to its image is a permutation.
// s(1) = s(2) = 0, i.e., u = 1, v = 2, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 2, 
// 1:  
// 2:  3, 
// 3:  0, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 0, 0) --> s^-1(0) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (3, 0, 2) <19>
// Tuple (0, 2, 1)  <2> |--> (3, 0, 0) --> s^-1(0) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (3, 0, 2) <19>
// Tuple (0, 3, 1)  <4> |--> (3, 2, 0) <22>
// Tuple (0, 3, 2)  <5> |--> (3, 2, 0) <22>
// Tuple (1, 0, 2)  <6> |--> (0, 3, 0) --> s^-1(0) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (0, 3, 2) <5>
// Tuple (1, 2, 0)  <8> |--> (0, 0, 3) --> s^-1(0) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (0, 0, 2) --> s^-1(0) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (0, 2, 3) <3>
// Tuple (1, 3, 2) <11> |--> (0, 2, 0) --> s^-1(0) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (0, 3, 0) --> s^-1(0) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (0, 3, 2) <5>
// Tuple (2, 1, 0) <14> |--> (0, 0, 3) --> s^-1(0) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (0, 0, 2) --> s^-1(0) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (0, 2, 3) <3>
// Tuple (2, 3, 1) <17> |--> (0, 2, 0) --> s^-1(0) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (2, 3, 0) <16>
// Tuple (3, 0, 2) <19> |--> (2, 3, 0) <16>
// Tuple (3, 1, 0) <20> |--> (2, 0, 3) <13>
// Tuple (3, 1, 2) <21> |--> (2, 0, 0) --> s^-1(0) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (2, 0, 3) <13>
// Tuple (3, 2, 1) <23> |--> (2, 0, 0) --> s^-1(0) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  10  --   7  --  --  --  --  --  --  --  20  --  --  18  --  --   1  --  --   4  --
//  --  --  --  16  --  13  --  --  --  --  --  --  --  22  --  --  19  --  --   3  --  --   5  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 2, 3};
  int const Spreimage_start[k] = {1, 0, 3, 0};
  int const Spreimage_end[k] = {3, 0, 4, 1};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (int i3 = 0; i3 < 3; ++i3){M[ 3] = imageS[i3];   // M[ 3] in {0, 2, 3}
  for (M[10] = Spreimage_start[M[ 3]]; M[10] < Spreimage_end[M[ 3]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 3]}]
  for (M[16] = Spreimage_start[M[ 3]]; M[16] < Spreimage_end[M[ 3]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 3]}]
  for (M[18] = Spreimage_start[M[16]]; M[18] < Spreimage_end[M[16]]; M[18] += 1)   // M[18] in s^{-1}[{M[16]}]
  for (M[19] = Spreimage_start[M[16]]; M[19] < Spreimage_end[M[16]]; M[19] += 1)   // M[19] in s^{-1}[{M[16]}]
  for (M[ 1] = Spreimage_start[M[19]]; M[ 1] < Spreimage_end[M[19]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[19]}]
  for (int i5 = 0; i5 < 3; ++i5){M[ 5] = imageS[i5];   // M[ 5] in {0, 2, 3}
  for (M[ 7] = Spreimage_start[M[ 5]]; M[ 7] < Spreimage_end[M[ 5]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[ 5]}]
  for (M[13] = Spreimage_start[M[ 5]]; M[13] < Spreimage_end[M[ 5]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 5]}]
  for (M[20] = Spreimage_start[M[13]]; M[20] < Spreimage_end[M[13]]; M[20] += 1)   // M[20] in s^{-1}[{M[13]}]
  for (M[22] = Spreimage_start[M[13]]; M[22] < Spreimage_end[M[13]]; M[22] += 1)   // M[22] in s^{-1}[{M[13]}]
  for (M[ 4] = Spreimage_start[M[22]]; M[ 4] < Spreimage_end[M[22]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu196bicent()
// compute f* for all majority functions f commuting with the function u196
/*
Operation u196 = 3010 has image {0, 1, 3}      */
// s restricted to its image is not a permutation.
// s(1) = s(3) = 0, i.e., u = 1, v = 3, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 3, 
// 1:  2, 
// 2:  
// 3:  0, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 0, 1) <18>
// Tuple (0, 1, 3)  <1> |--> (3, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (3, 1, 0) <20>
// Tuple (0, 2, 3)  <3> |--> (3, 1, 0) <20>
// Tuple (0, 3, 1)  <4> |--> (3, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (3, 0, 1) <18>
// Tuple (1, 0, 2)  <6> |--> (0, 3, 1) <4>
// Tuple (1, 0, 3)  <7> |--> (0, 3, 0) --> s^-1(0) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (0, 1, 3) <1>
// Tuple (1, 2, 3)  <9> |--> (0, 1, 0) --> s^-1(0) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (0, 0, 3) --> s^-1(0) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (0, 0, 1) --> s^-1(0) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (1, 3, 0) <10>
// Tuple (2, 0, 3) <13> |--> (1, 3, 0) <10>
// Tuple (2, 1, 0) <14> |--> (1, 0, 3) <7>
// Tuple (2, 1, 3) <15> |--> (1, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (1, 0, 3) <7>
// Tuple (2, 3, 1) <17> |--> (1, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (0, 3, 0) --> s^-1(0) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (0, 3, 1) <4>
// Tuple (3, 1, 0) <20> |--> (0, 0, 3) --> s^-1(0) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (0, 0, 1) --> s^-1(0) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (0, 1, 3) <1>
// Tuple (3, 2, 1) <23> |--> (0, 1, 0) --> s^-1(0) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   8  --  --   6  --  --  14  --  --  12  --  --  --  --  --  --  --   0  --   2  --  --  --
//  --  22  --  --  19  --  --  16  --  --  13  --  --  --  --  --  --  --   5  --   3  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {1, 2, 0, 0};
  int const Spreimage_end[k] = {4, 3, 0, 1};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (M[ 8] = Spreimage_start[M[ 1]]; M[ 8] < Spreimage_end[M[ 1]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[ 1]}]
  for (M[22] = Spreimage_start[M[ 1]]; M[22] < Spreimage_end[M[ 1]]; M[22] += 2)   // M[22] in s^{-1}[{M[ 1]}]
  for (M[ 6] = Spreimage_start[M[ 4]]; M[ 6] < Spreimage_end[M[ 4]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[ 4]}]
  for (M[19] = Spreimage_start[M[ 4]]; M[19] < Spreimage_end[M[ 4]]; M[19] += 2)   // M[19] in s^{-1}[{M[ 4]}]
  for (M[14] = Spreimage_start[M[ 7]]; M[14] < Spreimage_end[M[ 7]]; M[14] += 2)   // M[14] in s^{-1}[{M[ 7]}]
  for (M[16] = Spreimage_start[M[ 7]]; M[16] < Spreimage_end[M[ 7]]; M[16] += 2)   // M[16] in s^{-1}[{M[ 7]}]
  for (M[12] = Spreimage_start[M[10]]; M[12] < Spreimage_end[M[10]]; M[12] += 2)   // M[12] in s^{-1}[{M[10]}]
  for (M[13] = Spreimage_start[M[10]]; M[13] < Spreimage_end[M[10]]; M[13] += 2)   // M[13] in s^{-1}[{M[10]}]
  for (M[ 0] = Spreimage_start[M[18]]; M[ 0] < Spreimage_end[M[18]]; M[ 0] += 2)   // M[ 0] in s^{-1}[{M[18]}]
  for (M[ 5] = Spreimage_start[M[18]]; M[ 5] < Spreimage_end[M[18]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[18]}]
  for (M[ 2] = Spreimage_start[M[20]]; M[ 2] < Spreimage_end[M[20]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[20]}]
  for (M[ 3] = Spreimage_start[M[20]]; M[ 3] < Spreimage_end[M[20]]; M[ 3] += 2)   // M[ 3] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu197bicent()
// compute f* for all majority functions f commuting with the function u197
/*
Operation u197 = 3011 has image {0, 1, 3}      */
// s restricted to its image is a permutation.
// s(2) = s(3) = 1, i.e., u = 2, v = 3, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 
// 1:  2, 3, 
// 2:  
// 3:  0, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 0, 1) <18>
// Tuple (0, 1, 3)  <1> |--> (3, 0, 1) <18>
// Tuple (0, 2, 1)  <2> |--> (3, 1, 0) <20>
// Tuple (0, 2, 3)  <3> |--> (3, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (3, 1, 0) <20>
// Tuple (0, 3, 2)  <5> |--> (3, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (0, 3, 1) <4>
// Tuple (1, 0, 3)  <7> |--> (0, 3, 1) <4>
// Tuple (1, 2, 0)  <8> |--> (0, 1, 3) <1>
// Tuple (1, 2, 3)  <9> |--> (0, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (0, 1, 3) <1>
// Tuple (1, 3, 2) <11> |--> (0, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (1, 3, 0) <10>
// Tuple (2, 0, 3) <13> |--> (1, 3, 1) --> s^-1(1) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (1, 0, 3) <7>
// Tuple (2, 1, 3) <15> |--> (1, 0, 1) --> s^-1(1) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (1, 1, 3) --> s^-1(1) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (1, 1, 0) --> s^-1(1) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (1, 3, 0) <10>
// Tuple (3, 0, 2) <19> |--> (1, 3, 1) --> s^-1(1) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (1, 0, 3) <7>
// Tuple (3, 1, 2) <21> |--> (1, 0, 1) --> s^-1(1) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (1, 1, 3) --> s^-1(1) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (1, 1, 0) --> s^-1(1) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   8  --  --   6  --  --  14  --  --  12  --  --  --  --  --  --  --   0  --   2  --  --  --
//  --  10  --  --   7  --  --  20  --  --  18  --  --  --  --  --  --  --   1  --   4  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 3};
  int const Spreimage_start[k] = {1, 2, 0, 0};
  int const Spreimage_end[k] = {2, 4, 0, 1};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (int i1 = 0; i1 < 3; ++i1){M[ 1] = imageS[i1];   // M[ 1] in {0, 1, 3}
  for (M[ 8] = Spreimage_start[M[ 1]]; M[ 8] < Spreimage_end[M[ 1]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[ 1]}]
  for (M[10] = Spreimage_start[M[ 1]]; M[10] < Spreimage_end[M[ 1]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 1]}]
  for (M[12] = Spreimage_start[M[10]]; M[12] < Spreimage_end[M[10]]; M[12] += 1)   // M[12] in s^{-1}[{M[10]}]
  for (M[18] = Spreimage_start[M[10]]; M[18] < Spreimage_end[M[10]]; M[18] += 1)   // M[18] in s^{-1}[{M[10]}]
  for (M[ 0] = Spreimage_start[M[18]]; M[ 0] < Spreimage_end[M[18]]; M[ 0] += 1)   // M[ 0] in s^{-1}[{M[18]}]
  for (int i4 = 0; i4 < 3; ++i4){M[ 4] = imageS[i4];   // M[ 4] in {0, 1, 3}
  for (M[ 6] = Spreimage_start[M[ 4]]; M[ 6] < Spreimage_end[M[ 4]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[ 4]}]
  for (M[ 7] = Spreimage_start[M[ 4]]; M[ 7] < Spreimage_end[M[ 4]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[ 4]}]
  for (M[14] = Spreimage_start[M[ 7]]; M[14] < Spreimage_end[M[ 7]]; M[14] += 1)   // M[14] in s^{-1}[{M[ 7]}]
  for (M[20] = Spreimage_start[M[ 7]]; M[20] < Spreimage_end[M[ 7]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 7]}]
  for (M[ 2] = Spreimage_start[M[20]]; M[ 2] < Spreimage_end[M[20]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu199bicent()
// compute f* for all majority functions f commuting with the function u199
/*
Operation u199 = 3013 has image {0, 1, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(3) = 3, i.e., u = 0, v = 3, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 
// 1:  2, 
// 2:  
// 3:  0, 3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 0, 1) <18>
// Tuple (0, 1, 3)  <1> |--> (3, 0, 3) --> s^-1(3) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (3, 1, 0) <20>
// Tuple (0, 2, 3)  <3> |--> (3, 1, 3) --> s^-1(3) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (3, 3, 0) --> s^-1(3) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (3, 3, 1) --> s^-1(3) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (0, 3, 1) <4>
// Tuple (1, 0, 3)  <7> |--> (0, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (0, 1, 3) <1>
// Tuple (1, 2, 3)  <9> |--> (0, 1, 3) <1>
// Tuple (1, 3, 0) <10> |--> (0, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (0, 3, 1) <4>
// Tuple (2, 0, 1) <12> |--> (1, 3, 0) <10>
// Tuple (2, 0, 3) <13> |--> (1, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (1, 0, 3) <7>
// Tuple (2, 1, 3) <15> |--> (1, 0, 3) <7>
// Tuple (2, 3, 0) <16> |--> (1, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (1, 3, 0) <10>
// Tuple (3, 0, 1) <18> |--> (3, 3, 0) --> s^-1(3) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (3, 3, 1) --> s^-1(3) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (3, 0, 3) --> s^-1(3) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (3, 0, 1) <18>
// Tuple (3, 2, 0) <22> |--> (3, 1, 3) --> s^-1(3) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (3, 1, 0) <20>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --   8  --  --   6  --  --  14  --  --  12  --  --  --  --  --  --  --   0  --   2  --  --  --
//  --   9  --  --  11  --  --  15  --  --  17  --  --  --  --  --  --  --  21  --  23  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {1, 2, 0, 0};
  int const Spreimage_end[k] = {2, 3, 0, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (M[ 8] = Spreimage_start[M[ 1]]; M[ 8] < Spreimage_end[M[ 1]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[ 1]}]
  for (M[ 9] = Spreimage_start[M[ 1]]; M[ 9] < Spreimage_end[M[ 1]]; M[ 9] += 3)   // M[ 9] in s^{-1}[{M[ 1]}]
  for (M[ 6] = Spreimage_start[M[ 4]]; M[ 6] < Spreimage_end[M[ 4]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[ 4]}]
  for (M[11] = Spreimage_start[M[ 4]]; M[11] < Spreimage_end[M[ 4]]; M[11] += 3)   // M[11] in s^{-1}[{M[ 4]}]
  for (M[14] = Spreimage_start[M[ 7]]; M[14] < Spreimage_end[M[ 7]]; M[14] += 3)   // M[14] in s^{-1}[{M[ 7]}]
  for (M[15] = Spreimage_start[M[ 7]]; M[15] < Spreimage_end[M[ 7]]; M[15] += 3)   // M[15] in s^{-1}[{M[ 7]}]
  for (M[12] = Spreimage_start[M[10]]; M[12] < Spreimage_end[M[10]]; M[12] += 3)   // M[12] in s^{-1}[{M[10]}]
  for (M[17] = Spreimage_start[M[10]]; M[17] < Spreimage_end[M[10]]; M[17] += 3)   // M[17] in s^{-1}[{M[10]}]
  for (M[ 0] = Spreimage_start[M[18]]; M[ 0] < Spreimage_end[M[18]]; M[ 0] += 3)   // M[ 0] in s^{-1}[{M[18]}]
  for (M[21] = Spreimage_start[M[18]]; M[21] < Spreimage_end[M[18]]; M[21] += 3)   // M[21] in s^{-1}[{M[18]}]
  for (M[ 2] = Spreimage_start[M[20]]; M[ 2] < Spreimage_end[M[20]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[20]}]
  for (M[23] = Spreimage_start[M[20]]; M[23] < Spreimage_end[M[20]]; M[23] += 3)   // M[23] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu200bicent()
// compute f* for all majority functions f commuting with the function u200
/*
Operation u200 = 3020 has image {0, 2, 3}      */
// s restricted to its image is a permutation.
// s(1) = s(3) = 0, i.e., u = 1, v = 3, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 3, 
// 1:  
// 2:  2, 
// 3:  0, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 0, 2) <19>
// Tuple (0, 1, 3)  <1> |--> (3, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (3, 2, 0) <22>
// Tuple (0, 2, 3)  <3> |--> (3, 2, 0) <22>
// Tuple (0, 3, 1)  <4> |--> (3, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (3, 0, 2) <19>
// Tuple (1, 0, 2)  <6> |--> (0, 3, 2) <5>
// Tuple (1, 0, 3)  <7> |--> (0, 3, 0) --> s^-1(0) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (0, 2, 3) <3>
// Tuple (1, 2, 3)  <9> |--> (0, 2, 0) --> s^-1(0) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (0, 0, 3) --> s^-1(0) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (0, 0, 2) --> s^-1(0) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (2, 3, 0) <16>
// Tuple (2, 0, 3) <13> |--> (2, 3, 0) <16>
// Tuple (2, 1, 0) <14> |--> (2, 0, 3) <13>
// Tuple (2, 1, 3) <15> |--> (2, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (2, 0, 3) <13>
// Tuple (2, 3, 1) <17> |--> (2, 0, 0) --> s^-1(0) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (0, 3, 0) --> s^-1(0) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (0, 3, 2) <5>
// Tuple (3, 1, 0) <20> |--> (0, 0, 3) --> s^-1(0) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (0, 0, 2) --> s^-1(0) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (0, 2, 3) <3>
// Tuple (3, 2, 1) <23> |--> (0, 2, 0) --> s^-1(0) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   8  --   6  --  --  --  --  --  --  --  14  --  --  12  --  --   0  --  --   2  --
//  --  --  --  22  --  19  --  --  --  --  --  --  --  16  --  --  13  --  --   5  --  --   3  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 2, 3};
  int const Spreimage_start[k] = {1, 0, 2, 0};
  int const Spreimage_end[k] = {4, 0, 3, 1};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (int i3 = 0; i3 < 3; ++i3){M[ 3] = imageS[i3];   // M[ 3] in {0, 2, 3}
  for (M[ 8] = Spreimage_start[M[ 3]]; M[ 8] < Spreimage_end[M[ 3]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[ 3]}]
  for (M[22] = Spreimage_start[M[ 3]]; M[22] < Spreimage_end[M[ 3]]; M[22] += 2)   // M[22] in s^{-1}[{M[ 3]}]
  for (M[ 2] = Spreimage_start[M[22]]; M[ 2] < Spreimage_end[M[22]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[22]}]
  for (int i5 = 0; i5 < 3; ++i5){M[ 5] = imageS[i5];   // M[ 5] in {0, 2, 3}
  for (M[ 6] = Spreimage_start[M[ 5]]; M[ 6] < Spreimage_end[M[ 5]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[ 5]}]
  for (M[19] = Spreimage_start[M[ 5]]; M[19] < Spreimage_end[M[ 5]]; M[19] += 2)   // M[19] in s^{-1}[{M[ 5]}]
  for (M[ 0] = Spreimage_start[M[19]]; M[ 0] < Spreimage_end[M[19]]; M[ 0] += 2)   // M[ 0] in s^{-1}[{M[19]}]
  for (int i13 = 0; i13 < 3; ++i13){M[13] = imageS[i13];   // M[13] in {0, 2, 3}
  for (M[14] = Spreimage_start[M[13]]; M[14] < Spreimage_end[M[13]]; M[14] += 2)   // M[14] in s^{-1}[{M[13]}]
  for (M[16] = Spreimage_start[M[13]]; M[16] < Spreimage_end[M[13]]; M[16] += 2)   // M[16] in s^{-1}[{M[13]}]
  for (M[12] = Spreimage_start[M[16]]; M[12] < Spreimage_end[M[16]]; M[12] += 2)   // M[12] in s^{-1}[{M[16]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu202bicent()
// compute f* for all majority functions f commuting with the function u202
/*
Operation u202 = 3022 has image {0, 2, 3}      */
// s restricted to its image is not a permutation.
// s(2) = s(3) = 2, i.e., u = 2, v = 3, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 
// 1:  
// 2:  2, 3, 
// 3:  0, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 0, 2) <19>
// Tuple (0, 1, 3)  <1> |--> (3, 0, 2) <19>
// Tuple (0, 2, 1)  <2> |--> (3, 2, 0) <22>
// Tuple (0, 2, 3)  <3> |--> (3, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (3, 2, 0) <22>
// Tuple (0, 3, 2)  <5> |--> (3, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (0, 3, 2) <5>
// Tuple (1, 0, 3)  <7> |--> (0, 3, 2) <5>
// Tuple (1, 2, 0)  <8> |--> (0, 2, 3) <3>
// Tuple (1, 2, 3)  <9> |--> (0, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (0, 2, 3) <3>
// Tuple (1, 3, 2) <11> |--> (0, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (2, 3, 0) <16>
// Tuple (2, 0, 3) <13> |--> (2, 3, 2) --> s^-1(2) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (2, 0, 3) <13>
// Tuple (2, 1, 3) <15> |--> (2, 0, 2) --> s^-1(2) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (2, 2, 3) --> s^-1(2) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (2, 2, 0) --> s^-1(2) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (2, 3, 0) <16>
// Tuple (3, 0, 2) <19> |--> (2, 3, 2) --> s^-1(2) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (2, 0, 3) <13>
// Tuple (3, 1, 2) <21> |--> (2, 0, 2) --> s^-1(2) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (2, 2, 3) --> s^-1(2) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (2, 2, 0) --> s^-1(2) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   8  --   6  --  --  --  --  --  --  --  14  --  --  12  --  --   0  --  --   2  --
//  --  --  --  10  --   7  --  --  --  --  --  --  --  20  --  --  18  --  --   1  --  --   4  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {1, 0, 2, 0};
  int const Spreimage_end[k] = {2, 0, 4, 1};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (M[ 8] = Spreimage_start[M[ 3]]; M[ 8] < Spreimage_end[M[ 3]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[ 3]}]
  for (M[10] = Spreimage_start[M[ 3]]; M[10] < Spreimage_end[M[ 3]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 3]}]
  for (M[ 6] = Spreimage_start[M[ 5]]; M[ 6] < Spreimage_end[M[ 5]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[ 5]}]
  for (M[ 7] = Spreimage_start[M[ 5]]; M[ 7] < Spreimage_end[M[ 5]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[ 5]}]
  for (M[14] = Spreimage_start[M[13]]; M[14] < Spreimage_end[M[13]]; M[14] += 1)   // M[14] in s^{-1}[{M[13]}]
  for (M[20] = Spreimage_start[M[13]]; M[20] < Spreimage_end[M[13]]; M[20] += 1)   // M[20] in s^{-1}[{M[13]}]
  for (M[12] = Spreimage_start[M[16]]; M[12] < Spreimage_end[M[16]]; M[12] += 1)   // M[12] in s^{-1}[{M[16]}]
  for (M[18] = Spreimage_start[M[16]]; M[18] < Spreimage_end[M[16]]; M[18] += 1)   // M[18] in s^{-1}[{M[16]}]
  for (M[ 0] = Spreimage_start[M[19]]; M[ 0] < Spreimage_end[M[19]]; M[ 0] += 1)   // M[ 0] in s^{-1}[{M[19]}]
  for (M[ 1] = Spreimage_start[M[19]]; M[ 1] < Spreimage_end[M[19]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[19]}]
  for (M[ 2] = Spreimage_start[M[22]]; M[ 2] < Spreimage_end[M[22]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[22]}]
  for (M[ 4] = Spreimage_start[M[22]]; M[ 4] < Spreimage_end[M[22]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu203bicent()
// compute f* for all majority functions f commuting with the function u203
/*
Operation u203 = 3023 has image {0, 2, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(3) = 3, i.e., u = 0, v = 3, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 
// 1:  
// 2:  2, 
// 3:  0, 3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 0, 2) <19>
// Tuple (0, 1, 3)  <1> |--> (3, 0, 3) --> s^-1(3) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (3, 2, 0) <22>
// Tuple (0, 2, 3)  <3> |--> (3, 2, 3) --> s^-1(3) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (3, 3, 0) --> s^-1(3) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (3, 3, 2) --> s^-1(3) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (0, 3, 2) <5>
// Tuple (1, 0, 3)  <7> |--> (0, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (0, 2, 3) <3>
// Tuple (1, 2, 3)  <9> |--> (0, 2, 3) <3>
// Tuple (1, 3, 0) <10> |--> (0, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (0, 3, 2) <5>
// Tuple (2, 0, 1) <12> |--> (2, 3, 0) <16>
// Tuple (2, 0, 3) <13> |--> (2, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (2, 0, 3) <13>
// Tuple (2, 1, 3) <15> |--> (2, 0, 3) <13>
// Tuple (2, 3, 0) <16> |--> (2, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (2, 3, 0) <16>
// Tuple (3, 0, 1) <18> |--> (3, 3, 0) --> s^-1(3) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (3, 3, 2) --> s^-1(3) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (3, 0, 3) --> s^-1(3) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (3, 0, 2) <19>
// Tuple (3, 2, 0) <22> |--> (3, 2, 3) --> s^-1(3) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (3, 2, 0) <22>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --   8  --   6  --  --  --  --  --  --  --  14  --  --  12  --  --   0  --  --   2  --
//  --  --  --   9  --  11  --  --  --  --  --  --  --  15  --  --  17  --  --  21  --  --  23  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {1, 0, 2, 0};
  int const Spreimage_end[k] = {2, 0, 3, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (M[ 8] = Spreimage_start[M[ 3]]; M[ 8] < Spreimage_end[M[ 3]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[ 3]}]
  for (M[ 9] = Spreimage_start[M[ 3]]; M[ 9] < Spreimage_end[M[ 3]]; M[ 9] += 3)   // M[ 9] in s^{-1}[{M[ 3]}]
  for (M[ 6] = Spreimage_start[M[ 5]]; M[ 6] < Spreimage_end[M[ 5]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[ 5]}]
  for (M[11] = Spreimage_start[M[ 5]]; M[11] < Spreimage_end[M[ 5]]; M[11] += 3)   // M[11] in s^{-1}[{M[ 5]}]
  for (M[14] = Spreimage_start[M[13]]; M[14] < Spreimage_end[M[13]]; M[14] += 3)   // M[14] in s^{-1}[{M[13]}]
  for (M[15] = Spreimage_start[M[13]]; M[15] < Spreimage_end[M[13]]; M[15] += 3)   // M[15] in s^{-1}[{M[13]}]
  for (M[12] = Spreimage_start[M[16]]; M[12] < Spreimage_end[M[16]]; M[12] += 3)   // M[12] in s^{-1}[{M[16]}]
  for (M[17] = Spreimage_start[M[16]]; M[17] < Spreimage_end[M[16]]; M[17] += 3)   // M[17] in s^{-1}[{M[16]}]
  for (M[ 0] = Spreimage_start[M[19]]; M[ 0] < Spreimage_end[M[19]]; M[ 0] += 3)   // M[ 0] in s^{-1}[{M[19]}]
  for (M[21] = Spreimage_start[M[19]]; M[21] < Spreimage_end[M[19]]; M[21] += 3)   // M[21] in s^{-1}[{M[19]}]
  for (M[ 2] = Spreimage_start[M[22]]; M[ 2] < Spreimage_end[M[22]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[22]}]
  for (M[23] = Spreimage_start[M[22]]; M[23] < Spreimage_end[M[22]]; M[23] += 3)   // M[23] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu205bicent()
// compute f* for all majority functions f commuting with the function u205
/*
Operation u205 = 3031 has image {0, 1, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(2) = 3, i.e., u = 0, v = 2, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 
// 1:  3, 
// 2:  
// 3:  0, 2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 0, 3) --> s^-1(3) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (3, 0, 1) <18>
// Tuple (0, 2, 1)  <2> |--> (3, 3, 0) --> s^-1(3) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (3, 3, 1) --> s^-1(3) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (3, 1, 0) <20>
// Tuple (0, 3, 2)  <5> |--> (3, 1, 3) --> s^-1(3) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (0, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (0, 3, 1) <4>
// Tuple (1, 2, 0)  <8> |--> (0, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (0, 3, 1) <4>
// Tuple (1, 3, 0) <10> |--> (0, 1, 3) <1>
// Tuple (1, 3, 2) <11> |--> (0, 1, 3) <1>
// Tuple (2, 0, 1) <12> |--> (3, 3, 0) --> s^-1(3) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (3, 3, 1) --> s^-1(3) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (3, 0, 3) --> s^-1(3) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (3, 0, 1) <18>
// Tuple (2, 3, 0) <16> |--> (3, 1, 3) --> s^-1(3) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (3, 1, 0) <20>
// Tuple (3, 0, 1) <18> |--> (1, 3, 0) <10>
// Tuple (3, 0, 2) <19> |--> (1, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (1, 0, 3) <7>
// Tuple (3, 1, 2) <21> |--> (1, 0, 3) <7>
// Tuple (3, 2, 0) <22> |--> (1, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (1, 3, 0) <10>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  10  --  --   7  --  --  20  --  --  18  --  --  --  --  --  --  --   1  --   4  --  --  --
//  --  11  --  --   9  --  --  21  --  --  23  --  --  --  --  --  --  --  15  --  17  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 3};
  int const Spreimage_start[k] = {1, 3, 0, 0};
  int const Spreimage_end[k] = {2, 4, 0, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (int i1 = 0; i1 < 3; ++i1){M[ 1] = imageS[i1];   // M[ 1] in {0, 1, 3}
  for (M[11] = Spreimage_start[M[ 1]]; M[11] < Spreimage_end[M[ 1]]; M[11] += 2)   // M[11] in s^{-1}[{M[ 1]}]
  for (M[10] = Spreimage_start[M[ 1]]; M[10] < Spreimage_end[M[ 1]]; M[10] += 2)   // M[10] in s^{-1}[{M[ 1]}]
  for (M[23] = Spreimage_start[M[10]]; M[23] < Spreimage_end[M[10]]; M[23] += 2)   // M[23] in s^{-1}[{M[10]}]
  for (M[18] = Spreimage_start[M[10]]; M[18] < Spreimage_end[M[10]]; M[18] += 2)   // M[18] in s^{-1}[{M[10]}]
  for (M[15] = Spreimage_start[M[18]]; M[15] < Spreimage_end[M[18]]; M[15] += 2)   // M[15] in s^{-1}[{M[18]}]
  for (int i4 = 0; i4 < 3; ++i4){M[ 4] = imageS[i4];   // M[ 4] in {0, 1, 3}
  for (M[ 9] = Spreimage_start[M[ 4]]; M[ 9] < Spreimage_end[M[ 4]]; M[ 9] += 2)   // M[ 9] in s^{-1}[{M[ 4]}]
  for (M[ 7] = Spreimage_start[M[ 4]]; M[ 7] < Spreimage_end[M[ 4]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[ 4]}]
  for (M[21] = Spreimage_start[M[ 7]]; M[21] < Spreimage_end[M[ 7]]; M[21] += 2)   // M[21] in s^{-1}[{M[ 7]}]
  for (M[20] = Spreimage_start[M[ 7]]; M[20] < Spreimage_end[M[ 7]]; M[20] += 2)   // M[20] in s^{-1}[{M[ 7]}]
  for (M[17] = Spreimage_start[M[20]]; M[17] < Spreimage_end[M[20]]; M[17] += 2)   // M[17] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu206bicent()
// compute f* for all majority functions f commuting with the function u206
/*
Operation u206 = 3032 has image {0, 2, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(2) = 3, i.e., u = 0, v = 2, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  1, 
// 1:  
// 2:  3, 
// 3:  0, 2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 0, 3) --> s^-1(3) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (3, 0, 2) <19>
// Tuple (0, 2, 1)  <2> |--> (3, 3, 0) --> s^-1(3) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (3, 3, 2) --> s^-1(3) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (3, 2, 0) <22>
// Tuple (0, 3, 2)  <5> |--> (3, 2, 3) --> s^-1(3) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (0, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (0, 3, 2) <5>
// Tuple (1, 2, 0)  <8> |--> (0, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (0, 3, 2) <5>
// Tuple (1, 3, 0) <10> |--> (0, 2, 3) <3>
// Tuple (1, 3, 2) <11> |--> (0, 2, 3) <3>
// Tuple (2, 0, 1) <12> |--> (3, 3, 0) --> s^-1(3) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (3, 3, 2) --> s^-1(3) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (3, 0, 3) --> s^-1(3) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (3, 0, 2) <19>
// Tuple (2, 3, 0) <16> |--> (3, 2, 3) --> s^-1(3) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (3, 2, 0) <22>
// Tuple (3, 0, 1) <18> |--> (2, 3, 0) <16>
// Tuple (3, 0, 2) <19> |--> (2, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (2, 0, 3) <13>
// Tuple (3, 1, 2) <21> |--> (2, 0, 3) <13>
// Tuple (3, 2, 0) <22> |--> (2, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (2, 3, 0) <16>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  10  --   7  --  --  --  --  --  --  --  20  --  --  18  --  --   1  --  --   4  --
//  --  --  --  11  --   9  --  --  --  --  --  --  --  21  --  --  23  --  --  15  --  --  17  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {1, 0, 3, 0};
  int const Spreimage_end[k] = {2, 0, 4, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (M[10] = Spreimage_start[M[ 3]]; M[10] < Spreimage_end[M[ 3]]; M[10] += 2)   // M[10] in s^{-1}[{M[ 3]}]
  for (M[11] = Spreimage_start[M[ 3]]; M[11] < Spreimage_end[M[ 3]]; M[11] += 2)   // M[11] in s^{-1}[{M[ 3]}]
  for (M[ 7] = Spreimage_start[M[ 5]]; M[ 7] < Spreimage_end[M[ 5]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[ 5]}]
  for (M[ 9] = Spreimage_start[M[ 5]]; M[ 9] < Spreimage_end[M[ 5]]; M[ 9] += 2)   // M[ 9] in s^{-1}[{M[ 5]}]
  for (M[20] = Spreimage_start[M[13]]; M[20] < Spreimage_end[M[13]]; M[20] += 2)   // M[20] in s^{-1}[{M[13]}]
  for (M[21] = Spreimage_start[M[13]]; M[21] < Spreimage_end[M[13]]; M[21] += 2)   // M[21] in s^{-1}[{M[13]}]
  for (M[18] = Spreimage_start[M[16]]; M[18] < Spreimage_end[M[16]]; M[18] += 2)   // M[18] in s^{-1}[{M[16]}]
  for (M[23] = Spreimage_start[M[16]]; M[23] < Spreimage_end[M[16]]; M[23] += 2)   // M[23] in s^{-1}[{M[16]}]
  for (M[ 1] = Spreimage_start[M[19]]; M[ 1] < Spreimage_end[M[19]]; M[ 1] += 2)   // M[ 1] in s^{-1}[{M[19]}]
  for (M[15] = Spreimage_start[M[19]]; M[15] < Spreimage_end[M[19]]; M[15] += 2)   // M[15] in s^{-1}[{M[19]}]
  for (M[ 4] = Spreimage_start[M[22]]; M[ 4] < Spreimage_end[M[22]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[22]}]
  for (M[17] = Spreimage_start[M[22]]; M[17] < Spreimage_end[M[22]]; M[17] += 2)   // M[17] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu208bicent()
// compute f* for all majority functions f commuting with the function u208
/*
Operation u208 = 3100 has image {0, 1, 3}      */
// s restricted to its image is a permutation.
// s(2) = s(3) = 0, i.e., u = 2, v = 3, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 3, 
// 1:  1, 
// 2:  
// 3:  0, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 1, 0) <20>
// Tuple (0, 1, 3)  <1> |--> (3, 1, 0) <20>
// Tuple (0, 2, 1)  <2> |--> (3, 0, 1) <18>
// Tuple (0, 2, 3)  <3> |--> (3, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (3, 0, 1) <18>
// Tuple (0, 3, 2)  <5> |--> (3, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (1, 3, 0) <10>
// Tuple (1, 0, 3)  <7> |--> (1, 3, 0) <10>
// Tuple (1, 2, 0)  <8> |--> (1, 0, 3) <7>
// Tuple (1, 2, 3)  <9> |--> (1, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (1, 0, 3) <7>
// Tuple (1, 3, 2) <11> |--> (1, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (0, 3, 1) <4>
// Tuple (2, 0, 3) <13> |--> (0, 3, 0) --> s^-1(0) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (0, 1, 3) <1>
// Tuple (2, 1, 3) <15> |--> (0, 1, 0) --> s^-1(0) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (0, 0, 3) --> s^-1(0) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (0, 0, 1) --> s^-1(0) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (0, 3, 1) <4>
// Tuple (3, 0, 2) <19> |--> (0, 3, 0) --> s^-1(0) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (0, 1, 3) <1>
// Tuple (3, 1, 2) <21> |--> (0, 1, 0) --> s^-1(0) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (0, 0, 3) --> s^-1(0) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (0, 0, 1) --> s^-1(0) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  14  --  --  12  --  --   8  --  --   6  --  --  --  --  --  --  --   2  --   0  --  --  --
//  --  20  --  --  18  --  --  10  --  --   7  --  --  --  --  --  --  --   4  --   1  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 3};
  int const Spreimage_start[k] = {2, 1, 0, 0};
  int const Spreimage_end[k] = {4, 2, 0, 1};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (int i1 = 0; i1 < 3; ++i1){M[ 1] = imageS[i1];   // M[ 1] in {0, 1, 3}
  for (M[14] = Spreimage_start[M[ 1]]; M[14] < Spreimage_end[M[ 1]]; M[14] += 1)   // M[14] in s^{-1}[{M[ 1]}]
  for (M[20] = Spreimage_start[M[ 1]]; M[20] < Spreimage_end[M[ 1]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 1]}]
  for (M[ 0] = Spreimage_start[M[20]]; M[ 0] < Spreimage_end[M[20]]; M[ 0] += 1)   // M[ 0] in s^{-1}[{M[20]}]
  for (int i4 = 0; i4 < 3; ++i4){M[ 4] = imageS[i4];   // M[ 4] in {0, 1, 3}
  for (M[12] = Spreimage_start[M[ 4]]; M[12] < Spreimage_end[M[ 4]]; M[12] += 1)   // M[12] in s^{-1}[{M[ 4]}]
  for (M[18] = Spreimage_start[M[ 4]]; M[18] < Spreimage_end[M[ 4]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 4]}]
  for (M[ 2] = Spreimage_start[M[18]]; M[ 2] < Spreimage_end[M[18]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[18]}]
  for (int i7 = 0; i7 < 3; ++i7){M[ 7] = imageS[i7];   // M[ 7] in {0, 1, 3}
  for (M[ 8] = Spreimage_start[M[ 7]]; M[ 8] < Spreimage_end[M[ 7]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[ 7]}]
  for (M[10] = Spreimage_start[M[ 7]]; M[10] < Spreimage_end[M[ 7]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 7]}]
  for (M[ 6] = Spreimage_start[M[10]]; M[ 6] < Spreimage_end[M[10]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[10]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu209bicent()
// compute f* for all majority functions f commuting with the function u209
/*
Operation u209 = 3101 has image {0, 1, 3}      */
// s restricted to its image is not a permutation.
// s(1) = s(3) = 1, i.e., u = 1, v = 3, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 
// 1:  1, 3, 
// 2:  
// 3:  0, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 1, 0) <20>
// Tuple (0, 1, 3)  <1> |--> (3, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (3, 0, 1) <18>
// Tuple (0, 2, 3)  <3> |--> (3, 0, 1) <18>
// Tuple (0, 3, 1)  <4> |--> (3, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (3, 1, 0) <20>
// Tuple (1, 0, 2)  <6> |--> (1, 3, 0) <10>
// Tuple (1, 0, 3)  <7> |--> (1, 3, 1) --> s^-1(1) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (1, 0, 3) <7>
// Tuple (1, 2, 3)  <9> |--> (1, 0, 1) --> s^-1(1) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (1, 1, 3) --> s^-1(1) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (1, 1, 0) --> s^-1(1) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (0, 3, 1) <4>
// Tuple (2, 0, 3) <13> |--> (0, 3, 1) <4>
// Tuple (2, 1, 0) <14> |--> (0, 1, 3) <1>
// Tuple (2, 1, 3) <15> |--> (0, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (0, 1, 3) <1>
// Tuple (2, 3, 1) <17> |--> (0, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (1, 3, 1) --> s^-1(1) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (1, 3, 0) <10>
// Tuple (3, 1, 0) <20> |--> (1, 1, 3) --> s^-1(1) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (1, 1, 0) --> s^-1(1) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (1, 0, 3) <7>
// Tuple (3, 2, 1) <23> |--> (1, 0, 1) --> s^-1(1) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  14  --  --  12  --  --   8  --  --   6  --  --  --  --  --  --  --   2  --   0  --  --  --
//  --  16  --  --  13  --  --  22  --  --  19  --  --  --  --  --  --  --   3  --   5  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {2, 1, 0, 0};
  int const Spreimage_end[k] = {3, 4, 0, 1};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (M[14] = Spreimage_start[M[ 1]]; M[14] < Spreimage_end[M[ 1]]; M[14] += 2)   // M[14] in s^{-1}[{M[ 1]}]
  for (M[16] = Spreimage_start[M[ 1]]; M[16] < Spreimage_end[M[ 1]]; M[16] += 2)   // M[16] in s^{-1}[{M[ 1]}]
  for (M[12] = Spreimage_start[M[ 4]]; M[12] < Spreimage_end[M[ 4]]; M[12] += 2)   // M[12] in s^{-1}[{M[ 4]}]
  for (M[13] = Spreimage_start[M[ 4]]; M[13] < Spreimage_end[M[ 4]]; M[13] += 2)   // M[13] in s^{-1}[{M[ 4]}]
  for (M[ 8] = Spreimage_start[M[ 7]]; M[ 8] < Spreimage_end[M[ 7]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[ 7]}]
  for (M[22] = Spreimage_start[M[ 7]]; M[22] < Spreimage_end[M[ 7]]; M[22] += 2)   // M[22] in s^{-1}[{M[ 7]}]
  for (M[ 6] = Spreimage_start[M[10]]; M[ 6] < Spreimage_end[M[10]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[10]}]
  for (M[19] = Spreimage_start[M[10]]; M[19] < Spreimage_end[M[10]]; M[19] += 2)   // M[19] in s^{-1}[{M[10]}]
  for (M[ 2] = Spreimage_start[M[18]]; M[ 2] < Spreimage_end[M[18]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[18]}]
  for (M[ 3] = Spreimage_start[M[18]]; M[ 3] < Spreimage_end[M[18]]; M[ 3] += 2)   // M[ 3] in s^{-1}[{M[18]}]
  for (M[ 0] = Spreimage_start[M[20]]; M[ 0] < Spreimage_end[M[20]]; M[ 0] += 2)   // M[ 0] in s^{-1}[{M[20]}]
  for (M[ 5] = Spreimage_start[M[20]]; M[ 5] < Spreimage_end[M[20]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu211bicent()
// compute f* for all majority functions f commuting with the function u211
/*
Operation u211 = 3103 has image {0, 1, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(3) = 3, i.e., u = 0, v = 3, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 
// 1:  1, 
// 2:  
// 3:  0, 3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 1, 0) <20>
// Tuple (0, 1, 3)  <1> |--> (3, 1, 3) --> s^-1(3) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (3, 0, 1) <18>
// Tuple (0, 2, 3)  <3> |--> (3, 0, 3) --> s^-1(3) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (3, 3, 1) --> s^-1(3) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (3, 3, 0) --> s^-1(3) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (1, 3, 0) <10>
// Tuple (1, 0, 3)  <7> |--> (1, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (1, 0, 3) <7>
// Tuple (1, 2, 3)  <9> |--> (1, 0, 3) <7>
// Tuple (1, 3, 0) <10> |--> (1, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (1, 3, 0) <10>
// Tuple (2, 0, 1) <12> |--> (0, 3, 1) <4>
// Tuple (2, 0, 3) <13> |--> (0, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (0, 1, 3) <1>
// Tuple (2, 1, 3) <15> |--> (0, 1, 3) <1>
// Tuple (2, 3, 0) <16> |--> (0, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (0, 3, 1) <4>
// Tuple (3, 0, 1) <18> |--> (3, 3, 1) --> s^-1(3) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (3, 3, 0) --> s^-1(3) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (3, 1, 3) --> s^-1(3) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (3, 1, 0) <20>
// Tuple (3, 2, 0) <22> |--> (3, 0, 3) --> s^-1(3) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (3, 0, 1) <18>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  14  --  --  12  --  --   8  --  --   6  --  --  --  --  --  --  --   2  --   0  --  --  --
//  --  15  --  --  17  --  --   9  --  --  11  --  --  --  --  --  --  --  23  --  21  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {2, 1, 0, 0};
  int const Spreimage_end[k] = {3, 2, 0, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (M[14] = Spreimage_start[M[ 1]]; M[14] < Spreimage_end[M[ 1]]; M[14] += 3)   // M[14] in s^{-1}[{M[ 1]}]
  for (M[15] = Spreimage_start[M[ 1]]; M[15] < Spreimage_end[M[ 1]]; M[15] += 3)   // M[15] in s^{-1}[{M[ 1]}]
  for (M[12] = Spreimage_start[M[ 4]]; M[12] < Spreimage_end[M[ 4]]; M[12] += 3)   // M[12] in s^{-1}[{M[ 4]}]
  for (M[17] = Spreimage_start[M[ 4]]; M[17] < Spreimage_end[M[ 4]]; M[17] += 3)   // M[17] in s^{-1}[{M[ 4]}]
  for (M[ 8] = Spreimage_start[M[ 7]]; M[ 8] < Spreimage_end[M[ 7]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[ 7]}]
  for (M[ 9] = Spreimage_start[M[ 7]]; M[ 9] < Spreimage_end[M[ 7]]; M[ 9] += 3)   // M[ 9] in s^{-1}[{M[ 7]}]
  for (M[ 6] = Spreimage_start[M[10]]; M[ 6] < Spreimage_end[M[10]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[10]}]
  for (M[11] = Spreimage_start[M[10]]; M[11] < Spreimage_end[M[10]]; M[11] += 3)   // M[11] in s^{-1}[{M[10]}]
  for (M[ 2] = Spreimage_start[M[18]]; M[ 2] < Spreimage_end[M[18]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[18]}]
  for (M[23] = Spreimage_start[M[18]]; M[23] < Spreimage_end[M[18]]; M[23] += 3)   // M[23] in s^{-1}[{M[18]}]
  for (M[ 0] = Spreimage_start[M[20]]; M[ 0] < Spreimage_end[M[20]]; M[ 0] += 3)   // M[ 0] in s^{-1}[{M[20]}]
  for (M[21] = Spreimage_start[M[20]]; M[21] < Spreimage_end[M[20]]; M[21] += 3)   // M[21] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu212bicent()
// compute f* for all majority functions f commuting with the function u212
/*
Operation u212 = 3110 has image {0, 1, 3}      */
// s restricted to its image is a permutation.
// s(1) = s(2) = 1, i.e., u = 1, v = 2, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  3, 
// 1:  1, 2, 
// 2:  
// 3:  0, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 1, 1) --> s^-1(1) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (3, 1, 0) <20>
// Tuple (0, 2, 1)  <2> |--> (3, 1, 1) --> s^-1(1) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (3, 1, 0) <20>
// Tuple (0, 3, 1)  <4> |--> (3, 0, 1) <18>
// Tuple (0, 3, 2)  <5> |--> (3, 0, 1) <18>
// Tuple (1, 0, 2)  <6> |--> (1, 3, 1) --> s^-1(1) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (1, 3, 0) <10>
// Tuple (1, 2, 0)  <8> |--> (1, 1, 3) --> s^-1(1) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (1, 1, 0) --> s^-1(1) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (1, 0, 3) <7>
// Tuple (1, 3, 2) <11> |--> (1, 0, 1) --> s^-1(1) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (1, 3, 1) --> s^-1(1) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (1, 3, 0) <10>
// Tuple (2, 1, 0) <14> |--> (1, 1, 3) --> s^-1(1) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (1, 1, 0) --> s^-1(1) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (1, 0, 3) <7>
// Tuple (2, 3, 1) <17> |--> (1, 0, 1) --> s^-1(1) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (0, 3, 1) <4>
// Tuple (3, 0, 2) <19> |--> (0, 3, 1) <4>
// Tuple (3, 1, 0) <20> |--> (0, 1, 3) <1>
// Tuple (3, 1, 2) <21> |--> (0, 1, 1) --> s^-1(1) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (0, 1, 3) <1>
// Tuple (3, 2, 1) <23> |--> (0, 1, 1) --> s^-1(1) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  20  --  --  18  --  --  10  --  --   7  --  --  --  --  --  --  --   4  --   1  --  --  --
//  --  22  --  --  19  --  --  16  --  --  13  --  --  --  --  --  --  --   5  --   3  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 3};
  int const Spreimage_start[k] = {3, 1, 0, 0};
  int const Spreimage_end[k] = {4, 3, 0, 1};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (int i1 = 0; i1 < 3; ++i1){M[ 1] = imageS[i1];   // M[ 1] in {0, 1, 3}
  for (M[22] = Spreimage_start[M[ 1]]; M[22] < Spreimage_end[M[ 1]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 1]}]
  for (M[20] = Spreimage_start[M[ 1]]; M[20] < Spreimage_end[M[ 1]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 1]}]
  for (M[ 3] = Spreimage_start[M[20]]; M[ 3] < Spreimage_end[M[20]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[20]}]
  for (int i4 = 0; i4 < 3; ++i4){M[ 4] = imageS[i4];   // M[ 4] in {0, 1, 3}
  for (M[19] = Spreimage_start[M[ 4]]; M[19] < Spreimage_end[M[ 4]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 4]}]
  for (M[18] = Spreimage_start[M[ 4]]; M[18] < Spreimage_end[M[ 4]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 4]}]
  for (M[ 5] = Spreimage_start[M[18]]; M[ 5] < Spreimage_end[M[18]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[18]}]
  for (int i7 = 0; i7 < 3; ++i7){M[ 7] = imageS[i7];   // M[ 7] in {0, 1, 3}
  for (M[16] = Spreimage_start[M[ 7]]; M[16] < Spreimage_end[M[ 7]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 7]}]
  for (M[10] = Spreimage_start[M[ 7]]; M[10] < Spreimage_end[M[ 7]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 7]}]
  for (M[13] = Spreimage_start[M[10]]; M[13] < Spreimage_end[M[10]]; M[13] += 1)   // M[13] in s^{-1}[{M[10]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu214bicent()
// compute f* for all majority functions f commuting with the function u214
/*
Operation u214 = 3112 has image {1, 2, 3}      */
// s restricted to its image is not a permutation.
// s(1) = s(2) = 1, i.e., u = 1, v = 2, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  1, 2, 
// 2:  3, 
// 3:  0, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 1, 1) --> s^-1(1) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (3, 1, 2) <21>
// Tuple (0, 2, 1)  <2> |--> (3, 1, 1) --> s^-1(1) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (3, 1, 2) <21>
// Tuple (0, 3, 1)  <4> |--> (3, 2, 1) <23>
// Tuple (0, 3, 2)  <5> |--> (3, 2, 1) <23>
// Tuple (1, 0, 2)  <6> |--> (1, 3, 1) --> s^-1(1) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (1, 3, 2) <11>
// Tuple (1, 2, 0)  <8> |--> (1, 1, 3) --> s^-1(1) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (1, 1, 2) --> s^-1(1) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (1, 2, 3) <9>
// Tuple (1, 3, 2) <11> |--> (1, 2, 1) --> s^-1(1) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (1, 3, 1) --> s^-1(1) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (1, 3, 2) <11>
// Tuple (2, 1, 0) <14> |--> (1, 1, 3) --> s^-1(1) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (1, 1, 2) --> s^-1(1) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (1, 2, 3) <9>
// Tuple (2, 3, 1) <17> |--> (1, 2, 1) --> s^-1(1) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (2, 3, 1) <17>
// Tuple (3, 0, 2) <19> |--> (2, 3, 1) <17>
// Tuple (3, 1, 0) <20> |--> (2, 1, 3) <15>
// Tuple (3, 1, 2) <21> |--> (2, 1, 1) --> s^-1(1) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (2, 1, 3) <15>
// Tuple (3, 2, 1) <23> |--> (2, 1, 1) --> s^-1(1) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --  10  --   7  --  --  --  20  --  18  --  --  --   1  --   4
//  --  --  --  --  --  --  --  --  --  16  --  13  --  --  --  22  --  19  --  --  --   3  --   5
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 1, 3, 0};
  int const Spreimage_end[k] = {0, 3, 4, 1};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (M[10] = Spreimage_start[M[ 9]]; M[10] < Spreimage_end[M[ 9]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 9]}]
  for (M[16] = Spreimage_start[M[ 9]]; M[16] < Spreimage_end[M[ 9]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 9]}]
  for (M[ 7] = Spreimage_start[M[11]]; M[ 7] < Spreimage_end[M[11]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[11]}]
  for (M[13] = Spreimage_start[M[11]]; M[13] < Spreimage_end[M[11]]; M[13] += 1)   // M[13] in s^{-1}[{M[11]}]
  for (M[20] = Spreimage_start[M[15]]; M[20] < Spreimage_end[M[15]]; M[20] += 1)   // M[20] in s^{-1}[{M[15]}]
  for (M[22] = Spreimage_start[M[15]]; M[22] < Spreimage_end[M[15]]; M[22] += 1)   // M[22] in s^{-1}[{M[15]}]
  for (M[18] = Spreimage_start[M[17]]; M[18] < Spreimage_end[M[17]]; M[18] += 1)   // M[18] in s^{-1}[{M[17]}]
  for (M[19] = Spreimage_start[M[17]]; M[19] < Spreimage_end[M[17]]; M[19] += 1)   // M[19] in s^{-1}[{M[17]}]
  for (M[ 1] = Spreimage_start[M[21]]; M[ 1] < Spreimage_end[M[21]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[21]}]
  for (M[ 3] = Spreimage_start[M[21]]; M[ 3] < Spreimage_end[M[21]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[21]}]
  for (M[ 4] = Spreimage_start[M[23]]; M[ 4] < Spreimage_end[M[23]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[23]}]
  for (M[ 5] = Spreimage_start[M[23]]; M[ 5] < Spreimage_end[M[23]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu217bicent()
// compute f* for all majority functions f commuting with the function u217
/*
Operation u217 = 3121 has image {1, 2, 3}      */
// s restricted to its image is not a permutation.
// s(1) = s(3) = 1, i.e., u = 1, v = 3, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  1, 3, 
// 2:  2, 
// 3:  0, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 1, 2) <21>
// Tuple (0, 1, 3)  <1> |--> (3, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (3, 2, 1) <23>
// Tuple (0, 2, 3)  <3> |--> (3, 2, 1) <23>
// Tuple (0, 3, 1)  <4> |--> (3, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (3, 1, 2) <21>
// Tuple (1, 0, 2)  <6> |--> (1, 3, 2) <11>
// Tuple (1, 0, 3)  <7> |--> (1, 3, 1) --> s^-1(1) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (1, 2, 3) <9>
// Tuple (1, 2, 3)  <9> |--> (1, 2, 1) --> s^-1(1) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (1, 1, 3) --> s^-1(1) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (1, 1, 2) --> s^-1(1) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (2, 3, 1) <17>
// Tuple (2, 0, 3) <13> |--> (2, 3, 1) <17>
// Tuple (2, 1, 0) <14> |--> (2, 1, 3) <15>
// Tuple (2, 1, 3) <15> |--> (2, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (2, 1, 3) <15>
// Tuple (2, 3, 1) <17> |--> (2, 1, 1) --> s^-1(1) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (1, 3, 1) --> s^-1(1) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (1, 3, 2) <11>
// Tuple (3, 1, 0) <20> |--> (1, 1, 3) --> s^-1(1) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (1, 1, 2) --> s^-1(1) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (1, 2, 3) <9>
// Tuple (3, 2, 1) <23> |--> (1, 2, 1) --> s^-1(1) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   8  --   6  --  --  --  14  --  12  --  --  --   0  --   2
//  --  --  --  --  --  --  --  --  --  22  --  19  --  --  --  16  --  13  --  --  --   5  --   3
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 1, 2, 0};
  int const Spreimage_end[k] = {0, 4, 3, 1};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (M[ 8] = Spreimage_start[M[ 9]]; M[ 8] < Spreimage_end[M[ 9]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[ 9]}]
  for (M[22] = Spreimage_start[M[ 9]]; M[22] < Spreimage_end[M[ 9]]; M[22] += 2)   // M[22] in s^{-1}[{M[ 9]}]
  for (M[ 6] = Spreimage_start[M[11]]; M[ 6] < Spreimage_end[M[11]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[11]}]
  for (M[19] = Spreimage_start[M[11]]; M[19] < Spreimage_end[M[11]]; M[19] += 2)   // M[19] in s^{-1}[{M[11]}]
  for (M[14] = Spreimage_start[M[15]]; M[14] < Spreimage_end[M[15]]; M[14] += 2)   // M[14] in s^{-1}[{M[15]}]
  for (M[16] = Spreimage_start[M[15]]; M[16] < Spreimage_end[M[15]]; M[16] += 2)   // M[16] in s^{-1}[{M[15]}]
  for (M[12] = Spreimage_start[M[17]]; M[12] < Spreimage_end[M[17]]; M[12] += 2)   // M[12] in s^{-1}[{M[17]}]
  for (M[13] = Spreimage_start[M[17]]; M[13] < Spreimage_end[M[17]]; M[13] += 2)   // M[13] in s^{-1}[{M[17]}]
  for (M[ 0] = Spreimage_start[M[21]]; M[ 0] < Spreimage_end[M[21]]; M[ 0] += 2)   // M[ 0] in s^{-1}[{M[21]}]
  for (M[ 5] = Spreimage_start[M[21]]; M[ 5] < Spreimage_end[M[21]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[21]}]
  for (M[ 2] = Spreimage_start[M[23]]; M[ 2] < Spreimage_end[M[23]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[23]}]
  for (M[ 3] = Spreimage_start[M[23]]; M[ 3] < Spreimage_end[M[23]]; M[ 3] += 2)   // M[ 3] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu218bicent()
// compute f* for all majority functions f commuting with the function u218
/*
Operation u218 = 3122 has image {1, 2, 3}      */
// s restricted to its image is not a permutation.
// s(2) = s(3) = 2, i.e., u = 2, v = 3, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  1, 
// 2:  2, 3, 
// 3:  0, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 1, 2) <21>
// Tuple (0, 1, 3)  <1> |--> (3, 1, 2) <21>
// Tuple (0, 2, 1)  <2> |--> (3, 2, 1) <23>
// Tuple (0, 2, 3)  <3> |--> (3, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (3, 2, 1) <23>
// Tuple (0, 3, 2)  <5> |--> (3, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (1, 3, 2) <11>
// Tuple (1, 0, 3)  <7> |--> (1, 3, 2) <11>
// Tuple (1, 2, 0)  <8> |--> (1, 2, 3) <9>
// Tuple (1, 2, 3)  <9> |--> (1, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (1, 2, 3) <9>
// Tuple (1, 3, 2) <11> |--> (1, 2, 2) --> s^-1(2) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (2, 3, 1) <17>
// Tuple (2, 0, 3) <13> |--> (2, 3, 2) --> s^-1(2) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (2, 1, 3) <15>
// Tuple (2, 1, 3) <15> |--> (2, 1, 2) --> s^-1(2) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (2, 2, 3) --> s^-1(2) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (2, 2, 1) --> s^-1(2) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (2, 3, 1) <17>
// Tuple (3, 0, 2) <19> |--> (2, 3, 2) --> s^-1(2) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (2, 1, 3) <15>
// Tuple (3, 1, 2) <21> |--> (2, 1, 2) --> s^-1(2) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (2, 2, 3) --> s^-1(2) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (2, 2, 1) --> s^-1(2) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   8  --   6  --  --  --  14  --  12  --  --  --   0  --   2
//  --  --  --  --  --  --  --  --  --  10  --   7  --  --  --  20  --  18  --  --  --   1  --   4
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 1, 2, 0};
  int const Spreimage_end[k] = {0, 2, 4, 1};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (M[ 8] = Spreimage_start[M[ 9]]; M[ 8] < Spreimage_end[M[ 9]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[ 9]}]
  for (M[10] = Spreimage_start[M[ 9]]; M[10] < Spreimage_end[M[ 9]]; M[10] += 1)   // M[10] in s^{-1}[{M[ 9]}]
  for (M[ 6] = Spreimage_start[M[11]]; M[ 6] < Spreimage_end[M[11]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[11]}]
  for (M[ 7] = Spreimage_start[M[11]]; M[ 7] < Spreimage_end[M[11]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[11]}]
  for (M[14] = Spreimage_start[M[15]]; M[14] < Spreimage_end[M[15]]; M[14] += 1)   // M[14] in s^{-1}[{M[15]}]
  for (M[20] = Spreimage_start[M[15]]; M[20] < Spreimage_end[M[15]]; M[20] += 1)   // M[20] in s^{-1}[{M[15]}]
  for (M[12] = Spreimage_start[M[17]]; M[12] < Spreimage_end[M[17]]; M[12] += 1)   // M[12] in s^{-1}[{M[17]}]
  for (M[18] = Spreimage_start[M[17]]; M[18] < Spreimage_end[M[17]]; M[18] += 1)   // M[18] in s^{-1}[{M[17]}]
  for (M[ 0] = Spreimage_start[M[21]]; M[ 0] < Spreimage_end[M[21]]; M[ 0] += 1)   // M[ 0] in s^{-1}[{M[21]}]
  for (M[ 1] = Spreimage_start[M[21]]; M[ 1] < Spreimage_end[M[21]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[21]}]
  for (M[ 2] = Spreimage_start[M[23]]; M[ 2] < Spreimage_end[M[23]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[23]}]
  for (M[ 4] = Spreimage_start[M[23]]; M[ 4] < Spreimage_end[M[23]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu219bicent()
// compute f* for all majority functions f commuting with the function u219
/*
Operation u219 = 3123 has image {1, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(3) = 3, i.e., u = 0, v = 3, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  1, 
// 2:  2, 
// 3:  0, 3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 1, 2) <21>
// Tuple (0, 1, 3)  <1> |--> (3, 1, 3) --> s^-1(3) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (3, 2, 1) <23>
// Tuple (0, 2, 3)  <3> |--> (3, 2, 3) --> s^-1(3) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (3, 3, 1) --> s^-1(3) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (3, 3, 2) --> s^-1(3) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (1, 3, 2) <11>
// Tuple (1, 0, 3)  <7> |--> (1, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (1, 2, 3) <9>
// Tuple (1, 2, 3)  <9> |--> (1, 2, 3) <9>
// Tuple (1, 3, 0) <10> |--> (1, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (1, 3, 2) <11>
// Tuple (2, 0, 1) <12> |--> (2, 3, 1) <17>
// Tuple (2, 0, 3) <13> |--> (2, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (2, 1, 3) <15>
// Tuple (2, 1, 3) <15> |--> (2, 1, 3) <15>
// Tuple (2, 3, 0) <16> |--> (2, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (2, 3, 1) <17>
// Tuple (3, 0, 1) <18> |--> (3, 3, 1) --> s^-1(3) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (3, 3, 2) --> s^-1(3) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (3, 1, 3) --> s^-1(3) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (3, 1, 2) <21>
// Tuple (3, 2, 0) <22> |--> (3, 2, 3) --> s^-1(3) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (3, 2, 1) <23>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --   8  --   6  --  --  --  14  --  12  --  --  --   0  --   2
//  --  --  --  --  --  --  --  --  --   9  --  11  --  --  --  15  --  17  --  --  --  21  --  23
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {1, 2, 3};
  int const Spreimage_start[k] = {0, 1, 2, 0};
  int const Spreimage_end[k] = {0, 2, 3, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (int i9 = 0; i9 < 3; ++i9){M[ 9] = imageS[i9];   // M[ 9] in {1, 2, 3}
  for (M[ 8] = Spreimage_start[M[ 9]]; M[ 8] < Spreimage_end[M[ 9]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[ 9]}]
  for (int i11 = 0; i11 < 3; ++i11){M[11] = imageS[i11];   // M[11] in {1, 2, 3}
  for (M[ 6] = Spreimage_start[M[11]]; M[ 6] < Spreimage_end[M[11]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[11]}]
  for (int i15 = 0; i15 < 3; ++i15){M[15] = imageS[i15];   // M[15] in {1, 2, 3}
  for (M[14] = Spreimage_start[M[15]]; M[14] < Spreimage_end[M[15]]; M[14] += 3)   // M[14] in s^{-1}[{M[15]}]
  for (int i17 = 0; i17 < 3; ++i17){M[17] = imageS[i17];   // M[17] in {1, 2, 3}
  for (M[12] = Spreimage_start[M[17]]; M[12] < Spreimage_end[M[17]]; M[12] += 3)   // M[12] in s^{-1}[{M[17]}]
  for (int i21 = 0; i21 < 3; ++i21){M[21] = imageS[i21];   // M[21] in {1, 2, 3}
  for (M[ 0] = Spreimage_start[M[21]]; M[ 0] < Spreimage_end[M[21]]; M[ 0] += 3)   // M[ 0] in s^{-1}[{M[21]}]
  for (int i23 = 0; i23 < 3; ++i23){M[23] = imageS[i23];   // M[23] in {1, 2, 3}
  for (M[ 2] = Spreimage_start[M[23]]; M[ 2] < Spreimage_end[M[23]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}}}}
}
void testu220bicent()
// compute f* for all majority functions f commuting with the function u220
/*
Operation u220 = 3130 has image {0, 1, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(2) = 3, i.e., u = 0, v = 2, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  3, 
// 1:  1, 
// 2:  
// 3:  0, 2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 1, 3) --> s^-1(3) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (3, 1, 0) <20>
// Tuple (0, 2, 1)  <2> |--> (3, 3, 1) --> s^-1(3) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (3, 3, 0) --> s^-1(3) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (3, 0, 1) <18>
// Tuple (0, 3, 2)  <5> |--> (3, 0, 3) --> s^-1(3) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (1, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (1, 3, 0) <10>
// Tuple (1, 2, 0)  <8> |--> (1, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (1, 3, 0) <10>
// Tuple (1, 3, 0) <10> |--> (1, 0, 3) <7>
// Tuple (1, 3, 2) <11> |--> (1, 0, 3) <7>
// Tuple (2, 0, 1) <12> |--> (3, 3, 1) --> s^-1(3) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (3, 3, 0) --> s^-1(3) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (3, 1, 3) --> s^-1(3) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (3, 1, 0) <20>
// Tuple (2, 3, 0) <16> |--> (3, 0, 3) --> s^-1(3) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (3, 0, 1) <18>
// Tuple (3, 0, 1) <18> |--> (0, 3, 1) <4>
// Tuple (3, 0, 2) <19> |--> (0, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (0, 1, 3) <1>
// Tuple (3, 1, 2) <21> |--> (0, 1, 3) <1>
// Tuple (3, 2, 0) <22> |--> (0, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (0, 3, 1) <4>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  20  --  --  18  --  --  10  --  --   7  --  --  --  --  --  --  --   4  --   1  --  --  --
//  --  21  --  --  23  --  --  11  --  --   9  --  --  --  --  --  --  --  17  --  15  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 1, 3};
  int const Spreimage_start[k] = {3, 1, 0, 0};
  int const Spreimage_end[k] = {4, 2, 0, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (int i1 = 0; i1 < 3; ++i1){M[ 1] = imageS[i1];   // M[ 1] in {0, 1, 3}
  for (M[21] = Spreimage_start[M[ 1]]; M[21] < Spreimage_end[M[ 1]]; M[21] += 2)   // M[21] in s^{-1}[{M[ 1]}]
  for (M[20] = Spreimage_start[M[ 1]]; M[20] < Spreimage_end[M[ 1]]; M[20] += 2)   // M[20] in s^{-1}[{M[ 1]}]
  for (M[15] = Spreimage_start[M[20]]; M[15] < Spreimage_end[M[20]]; M[15] += 2)   // M[15] in s^{-1}[{M[20]}]
  for (int i4 = 0; i4 < 3; ++i4){M[ 4] = imageS[i4];   // M[ 4] in {0, 1, 3}
  for (M[23] = Spreimage_start[M[ 4]]; M[23] < Spreimage_end[M[ 4]]; M[23] += 2)   // M[23] in s^{-1}[{M[ 4]}]
  for (M[18] = Spreimage_start[M[ 4]]; M[18] < Spreimage_end[M[ 4]]; M[18] += 2)   // M[18] in s^{-1}[{M[ 4]}]
  for (M[17] = Spreimage_start[M[18]]; M[17] < Spreimage_end[M[18]]; M[17] += 2)   // M[17] in s^{-1}[{M[18]}]
  for (int i7 = 0; i7 < 3; ++i7){M[ 7] = imageS[i7];   // M[ 7] in {0, 1, 3}
  for (M[11] = Spreimage_start[M[ 7]]; M[11] < Spreimage_end[M[ 7]]; M[11] += 2)   // M[11] in s^{-1}[{M[ 7]}]
  for (M[10] = Spreimage_start[M[ 7]]; M[10] < Spreimage_end[M[ 7]]; M[10] += 2)   // M[10] in s^{-1}[{M[ 7]}]
  for (M[ 9] = Spreimage_start[M[10]]; M[ 9] < Spreimage_end[M[10]]; M[ 9] += 2)   // M[ 9] in s^{-1}[{M[10]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu222bicent()
// compute f* for all majority functions f commuting with the function u222
/*
Operation u222 = 3132 has image {1, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(2) = 3, i.e., u = 0, v = 2, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  1, 
// 2:  3, 
// 3:  0, 2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 1, 3) --> s^-1(3) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (3, 1, 2) <21>
// Tuple (0, 2, 1)  <2> |--> (3, 3, 1) --> s^-1(3) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (3, 3, 2) --> s^-1(3) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (3, 2, 1) <23>
// Tuple (0, 3, 2)  <5> |--> (3, 2, 3) --> s^-1(3) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (1, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (1, 3, 2) <11>
// Tuple (1, 2, 0)  <8> |--> (1, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (1, 3, 2) <11>
// Tuple (1, 3, 0) <10> |--> (1, 2, 3) <9>
// Tuple (1, 3, 2) <11> |--> (1, 2, 3) <9>
// Tuple (2, 0, 1) <12> |--> (3, 3, 1) --> s^-1(3) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (3, 3, 2) --> s^-1(3) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (3, 1, 3) --> s^-1(3) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (3, 1, 2) <21>
// Tuple (2, 3, 0) <16> |--> (3, 2, 3) --> s^-1(3) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (3, 2, 1) <23>
// Tuple (3, 0, 1) <18> |--> (2, 3, 1) <17>
// Tuple (3, 0, 2) <19> |--> (2, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (2, 1, 3) <15>
// Tuple (3, 1, 2) <21> |--> (2, 1, 3) <15>
// Tuple (3, 2, 0) <22> |--> (2, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (2, 3, 1) <17>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --  10  --   7  --  --  --  20  --  18  --  --  --   1  --   4
//  --  --  --  --  --  --  --  --  --  11  --   9  --  --  --  21  --  23  --  --  --  15  --  17
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {1, 2, 3};
  int const Spreimage_start[k] = {0, 1, 3, 0};
  int const Spreimage_end[k] = {0, 2, 4, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (int i9 = 0; i9 < 3; ++i9){M[ 9] = imageS[i9];   // M[ 9] in {1, 2, 3}
  for (M[10] = Spreimage_start[M[ 9]]; M[10] < Spreimage_end[M[ 9]]; M[10] += 2)   // M[10] in s^{-1}[{M[ 9]}]
  for (M[11] = Spreimage_start[M[ 9]]; M[11] < Spreimage_end[M[ 9]]; M[11] += 2)   // M[11] in s^{-1}[{M[ 9]}]
  for (M[ 7] = Spreimage_start[M[11]]; M[ 7] < Spreimage_end[M[11]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[11]}]
  for (int i15 = 0; i15 < 3; ++i15){M[15] = imageS[i15];   // M[15] in {1, 2, 3}
  for (M[20] = Spreimage_start[M[15]]; M[20] < Spreimage_end[M[15]]; M[20] += 2)   // M[20] in s^{-1}[{M[15]}]
  for (M[21] = Spreimage_start[M[15]]; M[21] < Spreimage_end[M[15]]; M[21] += 2)   // M[21] in s^{-1}[{M[15]}]
  for (M[ 1] = Spreimage_start[M[21]]; M[ 1] < Spreimage_end[M[21]]; M[ 1] += 2)   // M[ 1] in s^{-1}[{M[21]}]
  for (int i17 = 0; i17 < 3; ++i17){M[17] = imageS[i17];   // M[17] in {1, 2, 3}
  for (M[18] = Spreimage_start[M[17]]; M[18] < Spreimage_end[M[17]]; M[18] += 2)   // M[18] in s^{-1}[{M[17]}]
  for (M[23] = Spreimage_start[M[17]]; M[23] < Spreimage_end[M[17]]; M[23] += 2)   // M[23] in s^{-1}[{M[17]}]
  for (M[ 4] = Spreimage_start[M[23]]; M[ 4] < Spreimage_end[M[23]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu224bicent()
// compute f* for all majority functions f commuting with the function u224
/*
Operation u224 = 3200 has image {0, 2, 3}      */
// s restricted to its image is not a permutation.
// s(2) = s(3) = 0, i.e., u = 2, v = 3, alpha = 0
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 3, 
// 1:  
// 2:  1, 
// 3:  0, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 2, 0) <22>
// Tuple (0, 1, 3)  <1> |--> (3, 2, 0) <22>
// Tuple (0, 2, 1)  <2> |--> (3, 0, 2) <19>
// Tuple (0, 2, 3)  <3> |--> (3, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (3, 0, 2) <19>
// Tuple (0, 3, 2)  <5> |--> (3, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (2, 3, 0) <16>
// Tuple (1, 0, 3)  <7> |--> (2, 3, 0) <16>
// Tuple (1, 2, 0)  <8> |--> (2, 0, 3) <13>
// Tuple (1, 2, 3)  <9> |--> (2, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (2, 0, 3) <13>
// Tuple (1, 3, 2) <11> |--> (2, 0, 0) --> s^-1(0) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (0, 3, 2) <5>
// Tuple (2, 0, 3) <13> |--> (0, 3, 0) --> s^-1(0) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (0, 2, 3) <3>
// Tuple (2, 1, 3) <15> |--> (0, 2, 0) --> s^-1(0) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (0, 0, 3) --> s^-1(0) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (0, 0, 2) --> s^-1(0) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (0, 3, 2) <5>
// Tuple (3, 0, 2) <19> |--> (0, 3, 0) --> s^-1(0) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (0, 2, 3) <3>
// Tuple (3, 1, 2) <21> |--> (0, 2, 0) --> s^-1(0) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (0, 0, 3) --> s^-1(0) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (0, 0, 2) --> s^-1(0) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  14  --  12  --  --  --  --  --  --  --   8  --  --   6  --  --   2  --  --   0  --
//  --  --  --  20  --  18  --  --  --  --  --  --  --  10  --  --   7  --  --   4  --  --   1  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {2, 0, 1, 0};
  int const Spreimage_end[k] = {4, 0, 2, 1};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (M[14] = Spreimage_start[M[ 3]]; M[14] < Spreimage_end[M[ 3]]; M[14] += 1)   // M[14] in s^{-1}[{M[ 3]}]
  for (M[20] = Spreimage_start[M[ 3]]; M[20] < Spreimage_end[M[ 3]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 3]}]
  for (M[12] = Spreimage_start[M[ 5]]; M[12] < Spreimage_end[M[ 5]]; M[12] += 1)   // M[12] in s^{-1}[{M[ 5]}]
  for (M[18] = Spreimage_start[M[ 5]]; M[18] < Spreimage_end[M[ 5]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 5]}]
  for (M[ 8] = Spreimage_start[M[13]]; M[ 8] < Spreimage_end[M[13]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[13]}]
  for (M[10] = Spreimage_start[M[13]]; M[10] < Spreimage_end[M[13]]; M[10] += 1)   // M[10] in s^{-1}[{M[13]}]
  for (M[ 6] = Spreimage_start[M[16]]; M[ 6] < Spreimage_end[M[16]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[16]}]
  for (M[ 7] = Spreimage_start[M[16]]; M[ 7] < Spreimage_end[M[16]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[16]}]
  for (M[ 2] = Spreimage_start[M[19]]; M[ 2] < Spreimage_end[M[19]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[19]}]
  for (M[ 4] = Spreimage_start[M[19]]; M[ 4] < Spreimage_end[M[19]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[19]}]
  for (M[ 0] = Spreimage_start[M[22]]; M[ 0] < Spreimage_end[M[22]]; M[ 0] += 1)   // M[ 0] in s^{-1}[{M[22]}]
  for (M[ 1] = Spreimage_start[M[22]]; M[ 1] < Spreimage_end[M[22]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu226bicent()
// compute f* for all majority functions f commuting with the function u226
/*
Operation u226 = 3202 has image {0, 2, 3}      */
// s restricted to its image is a permutation.
// s(1) = s(3) = 2, i.e., u = 1, v = 3, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 
// 1:  
// 2:  1, 3, 
// 3:  0, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 2, 0) <22>
// Tuple (0, 1, 3)  <1> |--> (3, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (3, 0, 2) <19>
// Tuple (0, 2, 3)  <3> |--> (3, 0, 2) <19>
// Tuple (0, 3, 1)  <4> |--> (3, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (3, 2, 0) <22>
// Tuple (1, 0, 2)  <6> |--> (2, 3, 0) <16>
// Tuple (1, 0, 3)  <7> |--> (2, 3, 2) --> s^-1(2) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (2, 0, 3) <13>
// Tuple (1, 2, 3)  <9> |--> (2, 0, 2) --> s^-1(2) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (2, 2, 3) --> s^-1(2) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (2, 2, 0) --> s^-1(2) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (0, 3, 2) <5>
// Tuple (2, 0, 3) <13> |--> (0, 3, 2) <5>
// Tuple (2, 1, 0) <14> |--> (0, 2, 3) <3>
// Tuple (2, 1, 3) <15> |--> (0, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (0, 2, 3) <3>
// Tuple (2, 3, 1) <17> |--> (0, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (2, 3, 2) --> s^-1(2) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (2, 3, 0) <16>
// Tuple (3, 1, 0) <20> |--> (2, 2, 3) --> s^-1(2) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (2, 2, 0) --> s^-1(2) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (2, 0, 3) <13>
// Tuple (3, 2, 1) <23> |--> (2, 0, 2) --> s^-1(2) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  14  --  12  --  --  --  --  --  --  --   8  --  --   6  --  --   2  --  --   0  --
//  --  --  --  16  --  13  --  --  --  --  --  --  --  22  --  --  19  --  --   3  --  --   5  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 2, 3};
  int const Spreimage_start[k] = {2, 0, 1, 0};
  int const Spreimage_end[k] = {3, 0, 4, 1};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (int i3 = 0; i3 < 3; ++i3){M[ 3] = imageS[i3];   // M[ 3] in {0, 2, 3}
  for (M[14] = Spreimage_start[M[ 3]]; M[14] < Spreimage_end[M[ 3]]; M[14] += 2)   // M[14] in s^{-1}[{M[ 3]}]
  for (M[16] = Spreimage_start[M[ 3]]; M[16] < Spreimage_end[M[ 3]]; M[16] += 2)   // M[16] in s^{-1}[{M[ 3]}]
  for (M[ 6] = Spreimage_start[M[16]]; M[ 6] < Spreimage_end[M[16]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[16]}]
  for (M[19] = Spreimage_start[M[16]]; M[19] < Spreimage_end[M[16]]; M[19] += 2)   // M[19] in s^{-1}[{M[16]}]
  for (M[ 2] = Spreimage_start[M[19]]; M[ 2] < Spreimage_end[M[19]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[19]}]
  for (int i5 = 0; i5 < 3; ++i5){M[ 5] = imageS[i5];   // M[ 5] in {0, 2, 3}
  for (M[12] = Spreimage_start[M[ 5]]; M[12] < Spreimage_end[M[ 5]]; M[12] += 2)   // M[12] in s^{-1}[{M[ 5]}]
  for (M[13] = Spreimage_start[M[ 5]]; M[13] < Spreimage_end[M[ 5]]; M[13] += 2)   // M[13] in s^{-1}[{M[ 5]}]
  for (M[ 8] = Spreimage_start[M[13]]; M[ 8] < Spreimage_end[M[13]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[13]}]
  for (M[22] = Spreimage_start[M[13]]; M[22] < Spreimage_end[M[13]]; M[22] += 2)   // M[22] in s^{-1}[{M[13]}]
  for (M[ 0] = Spreimage_start[M[22]]; M[ 0] < Spreimage_end[M[22]]; M[ 0] += 2)   // M[ 0] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu227bicent()
// compute f* for all majority functions f commuting with the function u227
/*
Operation u227 = 3203 has image {0, 2, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(3) = 3, i.e., u = 0, v = 3, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 
// 1:  
// 2:  1, 
// 3:  0, 3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 2, 0) <22>
// Tuple (0, 1, 3)  <1> |--> (3, 2, 3) --> s^-1(3) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (3, 0, 2) <19>
// Tuple (0, 2, 3)  <3> |--> (3, 0, 3) --> s^-1(3) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (3, 3, 2) --> s^-1(3) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (3, 3, 0) --> s^-1(3) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (2, 3, 0) <16>
// Tuple (1, 0, 3)  <7> |--> (2, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (2, 0, 3) <13>
// Tuple (1, 2, 3)  <9> |--> (2, 0, 3) <13>
// Tuple (1, 3, 0) <10> |--> (2, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (2, 3, 0) <16>
// Tuple (2, 0, 1) <12> |--> (0, 3, 2) <5>
// Tuple (2, 0, 3) <13> |--> (0, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (0, 2, 3) <3>
// Tuple (2, 1, 3) <15> |--> (0, 2, 3) <3>
// Tuple (2, 3, 0) <16> |--> (0, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (0, 3, 2) <5>
// Tuple (3, 0, 1) <18> |--> (3, 3, 2) --> s^-1(3) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (3, 3, 0) --> s^-1(3) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (3, 2, 3) --> s^-1(3) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (3, 2, 0) <22>
// Tuple (3, 2, 0) <22> |--> (3, 0, 3) --> s^-1(3) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (3, 0, 2) <19>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  14  --  12  --  --  --  --  --  --  --   8  --  --   6  --  --   2  --  --   0  --
//  --  --  --  15  --  17  --  --  --  --  --  --  --   9  --  --  11  --  --  23  --  --  21  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {2, 0, 1, 0};
  int const Spreimage_end[k] = {3, 0, 2, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (M[14] = Spreimage_start[M[ 3]]; M[14] < Spreimage_end[M[ 3]]; M[14] += 3)   // M[14] in s^{-1}[{M[ 3]}]
  for (M[15] = Spreimage_start[M[ 3]]; M[15] < Spreimage_end[M[ 3]]; M[15] += 3)   // M[15] in s^{-1}[{M[ 3]}]
  for (M[12] = Spreimage_start[M[ 5]]; M[12] < Spreimage_end[M[ 5]]; M[12] += 3)   // M[12] in s^{-1}[{M[ 5]}]
  for (M[17] = Spreimage_start[M[ 5]]; M[17] < Spreimage_end[M[ 5]]; M[17] += 3)   // M[17] in s^{-1}[{M[ 5]}]
  for (M[ 8] = Spreimage_start[M[13]]; M[ 8] < Spreimage_end[M[13]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[13]}]
  for (M[ 9] = Spreimage_start[M[13]]; M[ 9] < Spreimage_end[M[13]]; M[ 9] += 3)   // M[ 9] in s^{-1}[{M[13]}]
  for (M[ 6] = Spreimage_start[M[16]]; M[ 6] < Spreimage_end[M[16]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[16]}]
  for (M[11] = Spreimage_start[M[16]]; M[11] < Spreimage_end[M[16]]; M[11] += 3)   // M[11] in s^{-1}[{M[16]}]
  for (M[ 2] = Spreimage_start[M[19]]; M[ 2] < Spreimage_end[M[19]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[19]}]
  for (M[23] = Spreimage_start[M[19]]; M[23] < Spreimage_end[M[19]]; M[23] += 3)   // M[23] in s^{-1}[{M[19]}]
  for (M[ 0] = Spreimage_start[M[22]]; M[ 0] < Spreimage_end[M[22]]; M[ 0] += 3)   // M[ 0] in s^{-1}[{M[22]}]
  for (M[21] = Spreimage_start[M[22]]; M[21] < Spreimage_end[M[22]]; M[21] += 3)   // M[21] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu229bicent()
// compute f* for all majority functions f commuting with the function u229
/*
Operation u229 = 3211 has image {1, 2, 3}      */
// s restricted to its image is not a permutation.
// s(2) = s(3) = 1, i.e., u = 2, v = 3, alpha = 1
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  2, 3, 
// 2:  1, 
// 3:  0, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 2, 1) <23>
// Tuple (0, 1, 3)  <1> |--> (3, 2, 1) <23>
// Tuple (0, 2, 1)  <2> |--> (3, 1, 2) <21>
// Tuple (0, 2, 3)  <3> |--> (3, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (0, 3, 1)  <4> |--> (3, 1, 2) <21>
// Tuple (0, 3, 2)  <5> |--> (3, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (1, 0, 2)  <6> |--> (2, 3, 1) <17>
// Tuple (1, 0, 3)  <7> |--> (2, 3, 1) <17>
// Tuple (1, 2, 0)  <8> |--> (2, 1, 3) <15>
// Tuple (1, 2, 3)  <9> |--> (2, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (1, 3, 0) <10> |--> (2, 1, 3) <15>
// Tuple (1, 3, 2) <11> |--> (2, 1, 1) --> s^-1(1) = {2, 3}
// Tuple (2, 0, 1) <12> |--> (1, 3, 2) <11>
// Tuple (2, 0, 3) <13> |--> (1, 3, 1) --> s^-1(1) = {2, 3}
// Tuple (2, 1, 0) <14> |--> (1, 2, 3) <9>
// Tuple (2, 1, 3) <15> |--> (1, 2, 1) --> s^-1(1) = {2, 3}
// Tuple (2, 3, 0) <16> |--> (1, 1, 3) --> s^-1(1) = {2, 3}
// Tuple (2, 3, 1) <17> |--> (1, 1, 2) --> s^-1(1) = {2, 3}
// Tuple (3, 0, 1) <18> |--> (1, 3, 2) <11>
// Tuple (3, 0, 2) <19> |--> (1, 3, 1) --> s^-1(1) = {2, 3}
// Tuple (3, 1, 0) <20> |--> (1, 2, 3) <9>
// Tuple (3, 1, 2) <21> |--> (1, 2, 1) --> s^-1(1) = {2, 3}
// Tuple (3, 2, 0) <22> |--> (1, 1, 3) --> s^-1(1) = {2, 3}
// Tuple (3, 2, 1) <23> |--> (1, 1, 2) --> s^-1(1) = {2, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --  14  --  12  --  --  --   8  --   6  --  --  --   2  --   0
//  --  --  --  --  --  --  --  --  --  20  --  18  --  --  --  10  --   7  --  --  --   4  --   1
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 2, 1, 0};
  int const Spreimage_end[k] = {0, 4, 2, 1};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 3] = 2; M[ 3] <= 3; M[ 3] += 1)   // M[ 3] in {2, 3}
  for (M[ 5] = 2; M[ 5] <= 3; M[ 5] += 1)   // M[ 5] in {2, 3}
  for (M[ 9] = 2; M[ 9] <= 3; M[ 9] += 1)   // M[ 9] in {2, 3}
  for (M[11] = 2; M[11] <= 3; M[11] += 1)   // M[11] in {2, 3}
  for (M[13] = 2; M[13] <= 3; M[13] += 1)   // M[13] in {2, 3}
  for (M[15] = 2; M[15] <= 3; M[15] += 1)   // M[15] in {2, 3}
  for (M[16] = 2; M[16] <= 3; M[16] += 1)   // M[16] in {2, 3}
  for (M[17] = 2; M[17] <= 3; M[17] += 1)   // M[17] in {2, 3}
  for (M[19] = 2; M[19] <= 3; M[19] += 1)   // M[19] in {2, 3}
  for (M[21] = 2; M[21] <= 3; M[21] += 1)   // M[21] in {2, 3}
  for (M[22] = 2; M[22] <= 3; M[22] += 1)   // M[22] in {2, 3}
  for (M[23] = 2; M[23] <= 3; M[23] += 1)   // M[23] in {2, 3}
  for (M[14] = Spreimage_start[M[ 9]]; M[14] < Spreimage_end[M[ 9]]; M[14] += 1)   // M[14] in s^{-1}[{M[ 9]}]
  for (M[20] = Spreimage_start[M[ 9]]; M[20] < Spreimage_end[M[ 9]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 9]}]
  for (M[12] = Spreimage_start[M[11]]; M[12] < Spreimage_end[M[11]]; M[12] += 1)   // M[12] in s^{-1}[{M[11]}]
  for (M[18] = Spreimage_start[M[11]]; M[18] < Spreimage_end[M[11]]; M[18] += 1)   // M[18] in s^{-1}[{M[11]}]
  for (M[ 8] = Spreimage_start[M[15]]; M[ 8] < Spreimage_end[M[15]]; M[ 8] += 1)   // M[ 8] in s^{-1}[{M[15]}]
  for (M[10] = Spreimage_start[M[15]]; M[10] < Spreimage_end[M[15]]; M[10] += 1)   // M[10] in s^{-1}[{M[15]}]
  for (M[ 6] = Spreimage_start[M[17]]; M[ 6] < Spreimage_end[M[17]]; M[ 6] += 1)   // M[ 6] in s^{-1}[{M[17]}]
  for (M[ 7] = Spreimage_start[M[17]]; M[ 7] < Spreimage_end[M[17]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[17]}]
  for (M[ 2] = Spreimage_start[M[21]]; M[ 2] < Spreimage_end[M[21]]; M[ 2] += 1)   // M[ 2] in s^{-1}[{M[21]}]
  for (M[ 4] = Spreimage_start[M[21]]; M[ 4] < Spreimage_end[M[21]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[21]}]
  for (M[ 0] = Spreimage_start[M[23]]; M[ 0] < Spreimage_end[M[23]]; M[ 0] += 1)   // M[ 0] in s^{-1}[{M[23]}]
  for (M[ 1] = Spreimage_start[M[23]]; M[ 1] < Spreimage_end[M[23]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu230bicent()
// compute f* for all majority functions f commuting with the function u230
/*
Operation u230 = 3212 has image {1, 2, 3}      */
// s restricted to its image is not a permutation.
// s(1) = s(3) = 2, i.e., u = 1, v = 3, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  2, 
// 2:  1, 3, 
// 3:  0, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 2, 1) <23>
// Tuple (0, 1, 3)  <1> |--> (3, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (0, 2, 1)  <2> |--> (3, 1, 2) <21>
// Tuple (0, 2, 3)  <3> |--> (3, 1, 2) <21>
// Tuple (0, 3, 1)  <4> |--> (3, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (0, 3, 2)  <5> |--> (3, 2, 1) <23>
// Tuple (1, 0, 2)  <6> |--> (2, 3, 1) <17>
// Tuple (1, 0, 3)  <7> |--> (2, 3, 2) --> s^-1(2) = {1, 3}
// Tuple (1, 2, 0)  <8> |--> (2, 1, 3) <15>
// Tuple (1, 2, 3)  <9> |--> (2, 1, 2) --> s^-1(2) = {1, 3}
// Tuple (1, 3, 0) <10> |--> (2, 2, 3) --> s^-1(2) = {1, 3}
// Tuple (1, 3, 2) <11> |--> (2, 2, 1) --> s^-1(2) = {1, 3}
// Tuple (2, 0, 1) <12> |--> (1, 3, 2) <11>
// Tuple (2, 0, 3) <13> |--> (1, 3, 2) <11>
// Tuple (2, 1, 0) <14> |--> (1, 2, 3) <9>
// Tuple (2, 1, 3) <15> |--> (1, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (2, 3, 0) <16> |--> (1, 2, 3) <9>
// Tuple (2, 3, 1) <17> |--> (1, 2, 2) --> s^-1(2) = {1, 3}
// Tuple (3, 0, 1) <18> |--> (2, 3, 2) --> s^-1(2) = {1, 3}
// Tuple (3, 0, 2) <19> |--> (2, 3, 1) <17>
// Tuple (3, 1, 0) <20> |--> (2, 2, 3) --> s^-1(2) = {1, 3}
// Tuple (3, 1, 2) <21> |--> (2, 2, 1) --> s^-1(2) = {1, 3}
// Tuple (3, 2, 0) <22> |--> (2, 1, 3) <15>
// Tuple (3, 2, 1) <23> |--> (2, 1, 2) --> s^-1(2) = {1, 3}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --  14  --  12  --  --  --   8  --   6  --  --  --   2  --   0
//  --  --  --  --  --  --  --  --  --  16  --  13  --  --  --  22  --  19  --  --  --   3  --   5
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 2, 1, 0};
  int const Spreimage_end[k] = {0, 3, 4, 1};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 1; M[ 1] <= 3; M[ 1] += 2)   // M[ 1] in {1, 3}
  for (M[ 4] = 1; M[ 4] <= 3; M[ 4] += 2)   // M[ 4] in {1, 3}
  for (M[ 7] = 1; M[ 7] <= 3; M[ 7] += 2)   // M[ 7] in {1, 3}
  for (M[ 9] = 1; M[ 9] <= 3; M[ 9] += 2)   // M[ 9] in {1, 3}
  for (M[10] = 1; M[10] <= 3; M[10] += 2)   // M[10] in {1, 3}
  for (M[11] = 1; M[11] <= 3; M[11] += 2)   // M[11] in {1, 3}
  for (M[15] = 1; M[15] <= 3; M[15] += 2)   // M[15] in {1, 3}
  for (M[17] = 1; M[17] <= 3; M[17] += 2)   // M[17] in {1, 3}
  for (M[18] = 1; M[18] <= 3; M[18] += 2)   // M[18] in {1, 3}
  for (M[20] = 1; M[20] <= 3; M[20] += 2)   // M[20] in {1, 3}
  for (M[21] = 1; M[21] <= 3; M[21] += 2)   // M[21] in {1, 3}
  for (M[23] = 1; M[23] <= 3; M[23] += 2)   // M[23] in {1, 3}
  for (M[14] = Spreimage_start[M[ 9]]; M[14] < Spreimage_end[M[ 9]]; M[14] += 2)   // M[14] in s^{-1}[{M[ 9]}]
  for (M[16] = Spreimage_start[M[ 9]]; M[16] < Spreimage_end[M[ 9]]; M[16] += 2)   // M[16] in s^{-1}[{M[ 9]}]
  for (M[12] = Spreimage_start[M[11]]; M[12] < Spreimage_end[M[11]]; M[12] += 2)   // M[12] in s^{-1}[{M[11]}]
  for (M[13] = Spreimage_start[M[11]]; M[13] < Spreimage_end[M[11]]; M[13] += 2)   // M[13] in s^{-1}[{M[11]}]
  for (M[ 8] = Spreimage_start[M[15]]; M[ 8] < Spreimage_end[M[15]]; M[ 8] += 2)   // M[ 8] in s^{-1}[{M[15]}]
  for (M[22] = Spreimage_start[M[15]]; M[22] < Spreimage_end[M[15]]; M[22] += 2)   // M[22] in s^{-1}[{M[15]}]
  for (M[ 6] = Spreimage_start[M[17]]; M[ 6] < Spreimage_end[M[17]]; M[ 6] += 2)   // M[ 6] in s^{-1}[{M[17]}]
  for (M[19] = Spreimage_start[M[17]]; M[19] < Spreimage_end[M[17]]; M[19] += 2)   // M[19] in s^{-1}[{M[17]}]
  for (M[ 2] = Spreimage_start[M[21]]; M[ 2] < Spreimage_end[M[21]]; M[ 2] += 2)   // M[ 2] in s^{-1}[{M[21]}]
  for (M[ 3] = Spreimage_start[M[21]]; M[ 3] < Spreimage_end[M[21]]; M[ 3] += 2)   // M[ 3] in s^{-1}[{M[21]}]
  for (M[ 0] = Spreimage_start[M[23]]; M[ 0] < Spreimage_end[M[23]]; M[ 0] += 2)   // M[ 0] in s^{-1}[{M[23]}]
  for (M[ 5] = Spreimage_start[M[23]]; M[ 5] < Spreimage_end[M[23]]; M[ 5] += 2)   // M[ 5] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu231bicent()
// compute f* for all majority functions f commuting with the function u231
/*
Operation u231 = 3213 has image {1, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(3) = 3, i.e., u = 0, v = 3, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  2, 
// 2:  1, 
// 3:  0, 3, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 2, 1) <23>
// Tuple (0, 1, 3)  <1> |--> (3, 2, 3) --> s^-1(3) = {0, 3}
// Tuple (0, 2, 1)  <2> |--> (3, 1, 2) <21>
// Tuple (0, 2, 3)  <3> |--> (3, 1, 3) --> s^-1(3) = {0, 3}
// Tuple (0, 3, 1)  <4> |--> (3, 3, 2) --> s^-1(3) = {0, 3}
// Tuple (0, 3, 2)  <5> |--> (3, 3, 1) --> s^-1(3) = {0, 3}
// Tuple (1, 0, 2)  <6> |--> (2, 3, 1) <17>
// Tuple (1, 0, 3)  <7> |--> (2, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (1, 2, 0)  <8> |--> (2, 1, 3) <15>
// Tuple (1, 2, 3)  <9> |--> (2, 1, 3) <15>
// Tuple (1, 3, 0) <10> |--> (2, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (1, 3, 2) <11> |--> (2, 3, 1) <17>
// Tuple (2, 0, 1) <12> |--> (1, 3, 2) <11>
// Tuple (2, 0, 3) <13> |--> (1, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (2, 1, 0) <14> |--> (1, 2, 3) <9>
// Tuple (2, 1, 3) <15> |--> (1, 2, 3) <9>
// Tuple (2, 3, 0) <16> |--> (1, 3, 3) --> s^-1(3) = {0, 3}
// Tuple (2, 3, 1) <17> |--> (1, 3, 2) <11>
// Tuple (3, 0, 1) <18> |--> (3, 3, 2) --> s^-1(3) = {0, 3}
// Tuple (3, 0, 2) <19> |--> (3, 3, 1) --> s^-1(3) = {0, 3}
// Tuple (3, 1, 0) <20> |--> (3, 2, 3) --> s^-1(3) = {0, 3}
// Tuple (3, 1, 2) <21> |--> (3, 2, 1) <23>
// Tuple (3, 2, 0) <22> |--> (3, 1, 3) --> s^-1(3) = {0, 3}
// Tuple (3, 2, 1) <23> |--> (3, 1, 2) <21>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --  14  --  12  --  --  --   8  --   6  --  --  --   2  --   0
//  --  --  --  --  --  --  --  --  --  15  --  17  --  --  --   9  --  11  --  --  --  23  --  21
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {1, 2, 3};
  int const Spreimage_start[k] = {0, 2, 1, 0};
  int const Spreimage_end[k] = {0, 3, 2, 4};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 1] = 0; M[ 1] <= 3; M[ 1] += 3)   // M[ 1] in {0, 3}
  for (M[ 3] = 0; M[ 3] <= 3; M[ 3] += 3)   // M[ 3] in {0, 3}
  for (M[ 4] = 0; M[ 4] <= 3; M[ 4] += 3)   // M[ 4] in {0, 3}
  for (M[ 5] = 0; M[ 5] <= 3; M[ 5] += 3)   // M[ 5] in {0, 3}
  for (M[ 7] = 0; M[ 7] <= 3; M[ 7] += 3)   // M[ 7] in {0, 3}
  for (M[10] = 0; M[10] <= 3; M[10] += 3)   // M[10] in {0, 3}
  for (M[13] = 0; M[13] <= 3; M[13] += 3)   // M[13] in {0, 3}
  for (M[16] = 0; M[16] <= 3; M[16] += 3)   // M[16] in {0, 3}
  for (M[18] = 0; M[18] <= 3; M[18] += 3)   // M[18] in {0, 3}
  for (M[19] = 0; M[19] <= 3; M[19] += 3)   // M[19] in {0, 3}
  for (M[20] = 0; M[20] <= 3; M[20] += 3)   // M[20] in {0, 3}
  for (M[22] = 0; M[22] <= 3; M[22] += 3)   // M[22] in {0, 3}
  for (int i9 = 0; i9 < 3; ++i9){M[ 9] = imageS[i9];   // M[ 9] in {1, 2, 3}
  for (M[14] = Spreimage_start[M[ 9]]; M[14] < Spreimage_end[M[ 9]]; M[14] += 3)   // M[14] in s^{-1}[{M[ 9]}]
  for (M[15] = Spreimage_start[M[ 9]]; M[15] < Spreimage_end[M[ 9]]; M[15] += 3)   // M[15] in s^{-1}[{M[ 9]}]
  for (M[ 8] = Spreimage_start[M[15]]; M[ 8] < Spreimage_end[M[15]]; M[ 8] += 3)   // M[ 8] in s^{-1}[{M[15]}]
  for (int i11 = 0; i11 < 3; ++i11){M[11] = imageS[i11];   // M[11] in {1, 2, 3}
  for (M[12] = Spreimage_start[M[11]]; M[12] < Spreimage_end[M[11]]; M[12] += 3)   // M[12] in s^{-1}[{M[11]}]
  for (M[17] = Spreimage_start[M[11]]; M[17] < Spreimage_end[M[11]]; M[17] += 3)   // M[17] in s^{-1}[{M[11]}]
  for (M[ 6] = Spreimage_start[M[17]]; M[ 6] < Spreimage_end[M[17]]; M[ 6] += 3)   // M[ 6] in s^{-1}[{M[17]}]
  for (int i21 = 0; i21 < 3; ++i21){M[21] = imageS[i21];   // M[21] in {1, 2, 3}
  for (M[ 2] = Spreimage_start[M[21]]; M[ 2] < Spreimage_end[M[21]]; M[ 2] += 3)   // M[ 2] in s^{-1}[{M[21]}]
  for (M[23] = Spreimage_start[M[21]]; M[23] < Spreimage_end[M[21]]; M[23] += 3)   // M[23] in s^{-1}[{M[21]}]
  for (M[ 0] = Spreimage_start[M[23]]; M[ 0] < Spreimage_end[M[23]]; M[ 0] += 3)   // M[ 0] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu232bicent()
// compute f* for all majority functions f commuting with the function u232
/*
Operation u232 = 3220 has image {0, 2, 3}      */
// s restricted to its image is a permutation.
// s(1) = s(2) = 2, i.e., u = 1, v = 2, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  3, 
// 1:  
// 2:  1, 2, 
// 3:  0, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 2, 2) --> s^-1(2) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (3, 2, 0) <22>
// Tuple (0, 2, 1)  <2> |--> (3, 2, 2) --> s^-1(2) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (3, 2, 0) <22>
// Tuple (0, 3, 1)  <4> |--> (3, 0, 2) <19>
// Tuple (0, 3, 2)  <5> |--> (3, 0, 2) <19>
// Tuple (1, 0, 2)  <6> |--> (2, 3, 2) --> s^-1(2) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (2, 3, 0) <16>
// Tuple (1, 2, 0)  <8> |--> (2, 2, 3) --> s^-1(2) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (2, 2, 0) --> s^-1(2) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (2, 0, 3) <13>
// Tuple (1, 3, 2) <11> |--> (2, 0, 2) --> s^-1(2) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (2, 3, 2) --> s^-1(2) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (2, 3, 0) <16>
// Tuple (2, 1, 0) <14> |--> (2, 2, 3) --> s^-1(2) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (2, 2, 0) --> s^-1(2) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (2, 0, 3) <13>
// Tuple (2, 3, 1) <17> |--> (2, 0, 2) --> s^-1(2) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (0, 3, 2) <5>
// Tuple (3, 0, 2) <19> |--> (0, 3, 2) <5>
// Tuple (3, 1, 0) <20> |--> (0, 2, 3) <3>
// Tuple (3, 1, 2) <21> |--> (0, 2, 2) --> s^-1(2) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (0, 2, 3) <3>
// Tuple (3, 2, 1) <23> |--> (0, 2, 2) --> s^-1(2) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  20  --  18  --  --  --  --  --  --  --  10  --  --   7  --  --   4  --  --   1  --
//  --  --  --  22  --  19  --  --  --  --  --  --  --  16  --  --  13  --  --   5  --  --   3  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 2, 3};
  int const Spreimage_start[k] = {3, 0, 1, 0};
  int const Spreimage_end[k] = {4, 0, 3, 1};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (int i3 = 0; i3 < 3; ++i3){M[ 3] = imageS[i3];   // M[ 3] in {0, 2, 3}
  for (M[20] = Spreimage_start[M[ 3]]; M[20] < Spreimage_end[M[ 3]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 3]}]
  for (M[22] = Spreimage_start[M[ 3]]; M[22] < Spreimage_end[M[ 3]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 3]}]
  for (M[ 1] = Spreimage_start[M[22]]; M[ 1] < Spreimage_end[M[22]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[22]}]
  for (int i5 = 0; i5 < 3; ++i5){M[ 5] = imageS[i5];   // M[ 5] in {0, 2, 3}
  for (M[18] = Spreimage_start[M[ 5]]; M[18] < Spreimage_end[M[ 5]]; M[18] += 1)   // M[18] in s^{-1}[{M[ 5]}]
  for (M[19] = Spreimage_start[M[ 5]]; M[19] < Spreimage_end[M[ 5]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 5]}]
  for (M[ 4] = Spreimage_start[M[19]]; M[ 4] < Spreimage_end[M[19]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[19]}]
  for (int i13 = 0; i13 < 3; ++i13){M[13] = imageS[i13];   // M[13] in {0, 2, 3}
  for (M[10] = Spreimage_start[M[13]]; M[10] < Spreimage_end[M[13]]; M[10] += 1)   // M[10] in s^{-1}[{M[13]}]
  for (M[16] = Spreimage_start[M[13]]; M[16] < Spreimage_end[M[13]]; M[16] += 1)   // M[16] in s^{-1}[{M[13]}]
  for (M[ 7] = Spreimage_start[M[16]]; M[ 7] < Spreimage_end[M[16]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[16]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu233bicent()
// compute f* for all majority functions f commuting with the function u233
/*
Operation u233 = 3221 has image {1, 2, 3}      */
// s restricted to its image is not a permutation.
// s(1) = s(2) = 2, i.e., u = 1, v = 2, alpha = 2
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  3, 
// 2:  1, 2, 
// 3:  0, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 2, 2) --> s^-1(2) = {1, 2}
// Tuple (0, 1, 3)  <1> |--> (3, 2, 1) <23>
// Tuple (0, 2, 1)  <2> |--> (3, 2, 2) --> s^-1(2) = {1, 2}
// Tuple (0, 2, 3)  <3> |--> (3, 2, 1) <23>
// Tuple (0, 3, 1)  <4> |--> (3, 1, 2) <21>
// Tuple (0, 3, 2)  <5> |--> (3, 1, 2) <21>
// Tuple (1, 0, 2)  <6> |--> (2, 3, 2) --> s^-1(2) = {1, 2}
// Tuple (1, 0, 3)  <7> |--> (2, 3, 1) <17>
// Tuple (1, 2, 0)  <8> |--> (2, 2, 3) --> s^-1(2) = {1, 2}
// Tuple (1, 2, 3)  <9> |--> (2, 2, 1) --> s^-1(2) = {1, 2}
// Tuple (1, 3, 0) <10> |--> (2, 1, 3) <15>
// Tuple (1, 3, 2) <11> |--> (2, 1, 2) --> s^-1(2) = {1, 2}
// Tuple (2, 0, 1) <12> |--> (2, 3, 2) --> s^-1(2) = {1, 2}
// Tuple (2, 0, 3) <13> |--> (2, 3, 1) <17>
// Tuple (2, 1, 0) <14> |--> (2, 2, 3) --> s^-1(2) = {1, 2}
// Tuple (2, 1, 3) <15> |--> (2, 2, 1) --> s^-1(2) = {1, 2}
// Tuple (2, 3, 0) <16> |--> (2, 1, 3) <15>
// Tuple (2, 3, 1) <17> |--> (2, 1, 2) --> s^-1(2) = {1, 2}
// Tuple (3, 0, 1) <18> |--> (1, 3, 2) <11>
// Tuple (3, 0, 2) <19> |--> (1, 3, 2) <11>
// Tuple (3, 1, 0) <20> |--> (1, 2, 3) <9>
// Tuple (3, 1, 2) <21> |--> (1, 2, 2) --> s^-1(2) = {1, 2}
// Tuple (3, 2, 0) <22> |--> (1, 2, 3) <9>
// Tuple (3, 2, 1) <23> |--> (1, 2, 2) --> s^-1(2) = {1, 2}
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --  20  --  18  --  --  --  10  --   7  --  --  --   4  --   1
//  --  --  --  --  --  --  --  --  --  22  --  19  --  --  --  16  --  13  --  --  --   5  --   3
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {0, 3, 1, 0};
  int const Spreimage_end[k] = {0, 4, 3, 1};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 1; M[ 0] <= 2; M[ 0] += 1)   // M[ 0] in {1, 2}
  for (M[ 2] = 1; M[ 2] <= 2; M[ 2] += 1)   // M[ 2] in {1, 2}
  for (M[ 6] = 1; M[ 6] <= 2; M[ 6] += 1)   // M[ 6] in {1, 2}
  for (M[ 8] = 1; M[ 8] <= 2; M[ 8] += 1)   // M[ 8] in {1, 2}
  for (M[ 9] = 1; M[ 9] <= 2; M[ 9] += 1)   // M[ 9] in {1, 2}
  for (M[11] = 1; M[11] <= 2; M[11] += 1)   // M[11] in {1, 2}
  for (M[12] = 1; M[12] <= 2; M[12] += 1)   // M[12] in {1, 2}
  for (M[14] = 1; M[14] <= 2; M[14] += 1)   // M[14] in {1, 2}
  for (M[15] = 1; M[15] <= 2; M[15] += 1)   // M[15] in {1, 2}
  for (M[17] = 1; M[17] <= 2; M[17] += 1)   // M[17] in {1, 2}
  for (M[21] = 1; M[21] <= 2; M[21] += 1)   // M[21] in {1, 2}
  for (M[23] = 1; M[23] <= 2; M[23] += 1)   // M[23] in {1, 2}
  for (M[20] = Spreimage_start[M[ 9]]; M[20] < Spreimage_end[M[ 9]]; M[20] += 1)   // M[20] in s^{-1}[{M[ 9]}]
  for (M[22] = Spreimage_start[M[ 9]]; M[22] < Spreimage_end[M[ 9]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 9]}]
  for (M[18] = Spreimage_start[M[11]]; M[18] < Spreimage_end[M[11]]; M[18] += 1)   // M[18] in s^{-1}[{M[11]}]
  for (M[19] = Spreimage_start[M[11]]; M[19] < Spreimage_end[M[11]]; M[19] += 1)   // M[19] in s^{-1}[{M[11]}]
  for (M[10] = Spreimage_start[M[15]]; M[10] < Spreimage_end[M[15]]; M[10] += 1)   // M[10] in s^{-1}[{M[15]}]
  for (M[16] = Spreimage_start[M[15]]; M[16] < Spreimage_end[M[15]]; M[16] += 1)   // M[16] in s^{-1}[{M[15]}]
  for (M[ 7] = Spreimage_start[M[17]]; M[ 7] < Spreimage_end[M[17]]; M[ 7] += 1)   // M[ 7] in s^{-1}[{M[17]}]
  for (M[13] = Spreimage_start[M[17]]; M[13] < Spreimage_end[M[17]]; M[13] += 1)   // M[13] in s^{-1}[{M[17]}]
  for (M[ 4] = Spreimage_start[M[21]]; M[ 4] < Spreimage_end[M[21]]; M[ 4] += 1)   // M[ 4] in s^{-1}[{M[21]}]
  for (M[ 5] = Spreimage_start[M[21]]; M[ 5] < Spreimage_end[M[21]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[21]}]
  for (M[ 1] = Spreimage_start[M[23]]; M[ 1] < Spreimage_end[M[23]]; M[ 1] += 1)   // M[ 1] in s^{-1}[{M[23]}]
  for (M[ 3] = Spreimage_start[M[23]]; M[ 3] < Spreimage_end[M[23]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu236bicent()
// compute f* for all majority functions f commuting with the function u236
/*
Operation u236 = 3230 has image {0, 2, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(2) = 3, i.e., u = 0, v = 2, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  3, 
// 1:  
// 2:  1, 
// 3:  0, 2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 2, 3) --> s^-1(3) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (3, 2, 0) <22>
// Tuple (0, 2, 1)  <2> |--> (3, 3, 2) --> s^-1(3) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (3, 3, 0) --> s^-1(3) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (3, 0, 2) <19>
// Tuple (0, 3, 2)  <5> |--> (3, 0, 3) --> s^-1(3) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (2, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (2, 3, 0) <16>
// Tuple (1, 2, 0)  <8> |--> (2, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (2, 3, 0) <16>
// Tuple (1, 3, 0) <10> |--> (2, 0, 3) <13>
// Tuple (1, 3, 2) <11> |--> (2, 0, 3) <13>
// Tuple (2, 0, 1) <12> |--> (3, 3, 2) --> s^-1(3) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (3, 3, 0) --> s^-1(3) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (3, 2, 3) --> s^-1(3) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (3, 2, 0) <22>
// Tuple (2, 3, 0) <16> |--> (3, 0, 3) --> s^-1(3) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (3, 0, 2) <19>
// Tuple (3, 0, 1) <18> |--> (0, 3, 2) <5>
// Tuple (3, 0, 2) <19> |--> (0, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (0, 2, 3) <3>
// Tuple (3, 1, 2) <21> |--> (0, 2, 3) <3>
// Tuple (3, 2, 0) <22> |--> (0, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (0, 3, 2) <5>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  20  --  18  --  --  --  --  --  --  --  10  --  --   7  --  --   4  --  --   1  --
//  --  --  --  21  --  23  --  --  --  --  --  --  --  11  --  --   9  --  --  17  --  --  15  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {3, 0, 1, 0};
  int const Spreimage_end[k] = {4, 0, 2, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (M[20] = Spreimage_start[M[ 3]]; M[20] < Spreimage_end[M[ 3]]; M[20] += 2)   // M[20] in s^{-1}[{M[ 3]}]
  for (M[21] = Spreimage_start[M[ 3]]; M[21] < Spreimage_end[M[ 3]]; M[21] += 2)   // M[21] in s^{-1}[{M[ 3]}]
  for (M[18] = Spreimage_start[M[ 5]]; M[18] < Spreimage_end[M[ 5]]; M[18] += 2)   // M[18] in s^{-1}[{M[ 5]}]
  for (M[23] = Spreimage_start[M[ 5]]; M[23] < Spreimage_end[M[ 5]]; M[23] += 2)   // M[23] in s^{-1}[{M[ 5]}]
  for (M[10] = Spreimage_start[M[13]]; M[10] < Spreimage_end[M[13]]; M[10] += 2)   // M[10] in s^{-1}[{M[13]}]
  for (M[11] = Spreimage_start[M[13]]; M[11] < Spreimage_end[M[13]]; M[11] += 2)   // M[11] in s^{-1}[{M[13]}]
  for (M[ 7] = Spreimage_start[M[16]]; M[ 7] < Spreimage_end[M[16]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[16]}]
  for (M[ 9] = Spreimage_start[M[16]]; M[ 9] < Spreimage_end[M[16]]; M[ 9] += 2)   // M[ 9] in s^{-1}[{M[16]}]
  for (M[ 4] = Spreimage_start[M[19]]; M[ 4] < Spreimage_end[M[19]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[19]}]
  for (M[17] = Spreimage_start[M[19]]; M[17] < Spreimage_end[M[19]]; M[17] += 2)   // M[17] in s^{-1}[{M[19]}]
  for (M[ 1] = Spreimage_start[M[22]]; M[ 1] < Spreimage_end[M[22]]; M[ 1] += 2)   // M[ 1] in s^{-1}[{M[22]}]
  for (M[15] = Spreimage_start[M[22]]; M[15] < Spreimage_end[M[22]]; M[15] += 2)   // M[15] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu237bicent()
// compute f* for all majority functions f commuting with the function u237
/*
Operation u237 = 3231 has image {1, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(2) = 3, i.e., u = 0, v = 2, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  3, 
// 2:  1, 
// 3:  0, 2, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 2, 3) --> s^-1(3) = {0, 2}
// Tuple (0, 1, 3)  <1> |--> (3, 2, 1) <23>
// Tuple (0, 2, 1)  <2> |--> (3, 3, 2) --> s^-1(3) = {0, 2}
// Tuple (0, 2, 3)  <3> |--> (3, 3, 1) --> s^-1(3) = {0, 2}
// Tuple (0, 3, 1)  <4> |--> (3, 1, 2) <21>
// Tuple (0, 3, 2)  <5> |--> (3, 1, 3) --> s^-1(3) = {0, 2}
// Tuple (1, 0, 2)  <6> |--> (2, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (1, 0, 3)  <7> |--> (2, 3, 1) <17>
// Tuple (1, 2, 0)  <8> |--> (2, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (1, 2, 3)  <9> |--> (2, 3, 1) <17>
// Tuple (1, 3, 0) <10> |--> (2, 1, 3) <15>
// Tuple (1, 3, 2) <11> |--> (2, 1, 3) <15>
// Tuple (2, 0, 1) <12> |--> (3, 3, 2) --> s^-1(3) = {0, 2}
// Tuple (2, 0, 3) <13> |--> (3, 3, 1) --> s^-1(3) = {0, 2}
// Tuple (2, 1, 0) <14> |--> (3, 2, 3) --> s^-1(3) = {0, 2}
// Tuple (2, 1, 3) <15> |--> (3, 2, 1) <23>
// Tuple (2, 3, 0) <16> |--> (3, 1, 3) --> s^-1(3) = {0, 2}
// Tuple (2, 3, 1) <17> |--> (3, 1, 2) <21>
// Tuple (3, 0, 1) <18> |--> (1, 3, 2) <11>
// Tuple (3, 0, 2) <19> |--> (1, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (3, 1, 0) <20> |--> (1, 2, 3) <9>
// Tuple (3, 1, 2) <21> |--> (1, 2, 3) <9>
// Tuple (3, 2, 0) <22> |--> (1, 3, 3) --> s^-1(3) = {0, 2}
// Tuple (3, 2, 1) <23> |--> (1, 3, 2) <11>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --  20  --  18  --  --  --  10  --   7  --  --  --   4  --   1
//  --  --  --  --  --  --  --  --  --  21  --  23  --  --  --  11  --   9  --  --  --  17  --  15
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {1, 2, 3};
  int const Spreimage_start[k] = {0, 3, 1, 0};
  int const Spreimage_end[k] = {0, 4, 2, 3};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 2; M[ 0] += 2)   // M[ 0] in {0, 2}
  for (M[ 2] = 0; M[ 2] <= 2; M[ 2] += 2)   // M[ 2] in {0, 2}
  for (M[ 3] = 0; M[ 3] <= 2; M[ 3] += 2)   // M[ 3] in {0, 2}
  for (M[ 5] = 0; M[ 5] <= 2; M[ 5] += 2)   // M[ 5] in {0, 2}
  for (M[ 6] = 0; M[ 6] <= 2; M[ 6] += 2)   // M[ 6] in {0, 2}
  for (M[ 8] = 0; M[ 8] <= 2; M[ 8] += 2)   // M[ 8] in {0, 2}
  for (M[12] = 0; M[12] <= 2; M[12] += 2)   // M[12] in {0, 2}
  for (M[13] = 0; M[13] <= 2; M[13] += 2)   // M[13] in {0, 2}
  for (M[14] = 0; M[14] <= 2; M[14] += 2)   // M[14] in {0, 2}
  for (M[16] = 0; M[16] <= 2; M[16] += 2)   // M[16] in {0, 2}
  for (M[19] = 0; M[19] <= 2; M[19] += 2)   // M[19] in {0, 2}
  for (M[22] = 0; M[22] <= 2; M[22] += 2)   // M[22] in {0, 2}
  for (int i9 = 0; i9 < 3; ++i9){M[ 9] = imageS[i9];   // M[ 9] in {1, 2, 3}
  for (M[20] = Spreimage_start[M[ 9]]; M[20] < Spreimage_end[M[ 9]]; M[20] += 2)   // M[20] in s^{-1}[{M[ 9]}]
  for (M[21] = Spreimage_start[M[ 9]]; M[21] < Spreimage_end[M[ 9]]; M[21] += 2)   // M[21] in s^{-1}[{M[ 9]}]
  for (M[ 4] = Spreimage_start[M[21]]; M[ 4] < Spreimage_end[M[21]]; M[ 4] += 2)   // M[ 4] in s^{-1}[{M[21]}]
  for (M[17] = Spreimage_start[M[21]]; M[17] < Spreimage_end[M[21]]; M[17] += 2)   // M[17] in s^{-1}[{M[21]}]
  for (M[ 7] = Spreimage_start[M[17]]; M[ 7] < Spreimage_end[M[17]]; M[ 7] += 2)   // M[ 7] in s^{-1}[{M[17]}]
  for (int i11 = 0; i11 < 3; ++i11){M[11] = imageS[i11];   // M[11] in {1, 2, 3}
  for (M[18] = Spreimage_start[M[11]]; M[18] < Spreimage_end[M[11]]; M[18] += 2)   // M[18] in s^{-1}[{M[11]}]
  for (M[23] = Spreimage_start[M[11]]; M[23] < Spreimage_end[M[11]]; M[23] += 2)   // M[23] in s^{-1}[{M[11]}]
  for (M[ 1] = Spreimage_start[M[23]]; M[ 1] < Spreimage_end[M[23]]; M[ 1] += 2)   // M[ 1] in s^{-1}[{M[23]}]
  for (M[15] = Spreimage_start[M[23]]; M[15] < Spreimage_end[M[23]]; M[15] += 2)   // M[15] in s^{-1}[{M[23]}]
  for (M[10] = Spreimage_start[M[15]]; M[10] < Spreimage_end[M[15]]; M[10] += 2)   // M[10] in s^{-1}[{M[15]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu241bicent()
// compute f* for all majority functions f commuting with the function u241
/*
Operation u241 = 3301 has image {0, 1, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(1) = 3, i.e., u = 0, v = 1, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 
// 1:  3, 
// 2:  
// 3:  0, 1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 3, 0) --> s^-1(3) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (3, 3, 1) --> s^-1(3) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (3, 0, 3) --> s^-1(3) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (3, 0, 1) <18>
// Tuple (0, 3, 1)  <4> |--> (3, 1, 3) --> s^-1(3) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (3, 1, 0) <20>
// Tuple (1, 0, 2)  <6> |--> (3, 3, 0) --> s^-1(3) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (3, 3, 1) --> s^-1(3) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (3, 0, 3) --> s^-1(3) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (3, 0, 1) <18>
// Tuple (1, 3, 0) <10> |--> (3, 1, 3) --> s^-1(3) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (3, 1, 0) <20>
// Tuple (2, 0, 1) <12> |--> (0, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (0, 3, 1) <4>
// Tuple (2, 1, 0) <14> |--> (0, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (0, 3, 1) <4>
// Tuple (2, 3, 0) <16> |--> (0, 1, 3) <1>
// Tuple (2, 3, 1) <17> |--> (0, 1, 3) <1>
// Tuple (3, 0, 1) <18> |--> (1, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (1, 3, 0) <10>
// Tuple (3, 1, 0) <20> |--> (1, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (1, 3, 0) <10>
// Tuple (3, 2, 0) <22> |--> (1, 0, 3) <7>
// Tuple (3, 2, 1) <23> |--> (1, 0, 3) <7>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  16  --  --  13  --  --  22  --  --  19  --  --  --  --  --  --  --   3  --   5  --  --  --
//  --  17  --  --  15  --  --  23  --  --  21  --  --  --  --  --  --  --   9  --  11  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {2, 3, 0, 0};
  int const Spreimage_end[k] = {3, 4, 0, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (M[16] = Spreimage_start[M[ 1]]; M[16] < Spreimage_end[M[ 1]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 1]}]
  for (M[17] = Spreimage_start[M[ 1]]; M[17] < Spreimage_end[M[ 1]]; M[17] += 1)   // M[17] in s^{-1}[{M[ 1]}]
  for (M[13] = Spreimage_start[M[ 4]]; M[13] < Spreimage_end[M[ 4]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 4]}]
  for (M[15] = Spreimage_start[M[ 4]]; M[15] < Spreimage_end[M[ 4]]; M[15] += 1)   // M[15] in s^{-1}[{M[ 4]}]
  for (M[22] = Spreimage_start[M[ 7]]; M[22] < Spreimage_end[M[ 7]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 7]}]
  for (M[23] = Spreimage_start[M[ 7]]; M[23] < Spreimage_end[M[ 7]]; M[23] += 1)   // M[23] in s^{-1}[{M[ 7]}]
  for (M[19] = Spreimage_start[M[10]]; M[19] < Spreimage_end[M[10]]; M[19] += 1)   // M[19] in s^{-1}[{M[10]}]
  for (M[21] = Spreimage_start[M[10]]; M[21] < Spreimage_end[M[10]]; M[21] += 1)   // M[21] in s^{-1}[{M[10]}]
  for (M[ 3] = Spreimage_start[M[18]]; M[ 3] < Spreimage_end[M[18]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[18]}]
  for (M[ 9] = Spreimage_start[M[18]]; M[ 9] < Spreimage_end[M[18]]; M[ 9] += 1)   // M[ 9] in s^{-1}[{M[18]}]
  for (M[ 5] = Spreimage_start[M[20]]; M[ 5] < Spreimage_end[M[20]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[20]}]
  for (M[11] = Spreimage_start[M[20]]; M[11] < Spreimage_end[M[20]]; M[11] += 1)   // M[11] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu242bicent()
// compute f* for all majority functions f commuting with the function u242
/*
Operation u242 = 3302 has image {0, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(1) = 3, i.e., u = 0, v = 1, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  2, 
// 1:  
// 2:  3, 
// 3:  0, 1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 3, 0) --> s^-1(3) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (3, 3, 2) --> s^-1(3) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (3, 0, 3) --> s^-1(3) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (3, 0, 2) <19>
// Tuple (0, 3, 1)  <4> |--> (3, 2, 3) --> s^-1(3) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (3, 2, 0) <22>
// Tuple (1, 0, 2)  <6> |--> (3, 3, 0) --> s^-1(3) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (3, 3, 2) --> s^-1(3) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (3, 0, 3) --> s^-1(3) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (3, 0, 2) <19>
// Tuple (1, 3, 0) <10> |--> (3, 2, 3) --> s^-1(3) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (3, 2, 0) <22>
// Tuple (2, 0, 1) <12> |--> (0, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (0, 3, 2) <5>
// Tuple (2, 1, 0) <14> |--> (0, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (0, 3, 2) <5>
// Tuple (2, 3, 0) <16> |--> (0, 2, 3) <3>
// Tuple (2, 3, 1) <17> |--> (0, 2, 3) <3>
// Tuple (3, 0, 1) <18> |--> (2, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (2, 3, 0) <16>
// Tuple (3, 1, 0) <20> |--> (2, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (2, 3, 0) <16>
// Tuple (3, 2, 0) <22> |--> (2, 0, 3) <13>
// Tuple (3, 2, 1) <23> |--> (2, 0, 3) <13>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  16  --  13  --  --  --  --  --  --  --  22  --  --  19  --  --   3  --  --   5  --
//  --  --  --  17  --  15  --  --  --  --  --  --  --  23  --  --  21  --  --   9  --  --  11  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 2, 3};
  int const Spreimage_start[k] = {2, 0, 3, 0};
  int const Spreimage_end[k] = {3, 0, 4, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (int i3 = 0; i3 < 3; ++i3){M[ 3] = imageS[i3];   // M[ 3] in {0, 2, 3}
  for (M[17] = Spreimage_start[M[ 3]]; M[17] < Spreimage_end[M[ 3]]; M[17] += 1)   // M[17] in s^{-1}[{M[ 3]}]
  for (M[16] = Spreimage_start[M[ 3]]; M[16] < Spreimage_end[M[ 3]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 3]}]
  for (M[21] = Spreimage_start[M[16]]; M[21] < Spreimage_end[M[16]]; M[21] += 1)   // M[21] in s^{-1}[{M[16]}]
  for (M[19] = Spreimage_start[M[16]]; M[19] < Spreimage_end[M[16]]; M[19] += 1)   // M[19] in s^{-1}[{M[16]}]
  for (M[ 9] = Spreimage_start[M[19]]; M[ 9] < Spreimage_end[M[19]]; M[ 9] += 1)   // M[ 9] in s^{-1}[{M[19]}]
  for (int i5 = 0; i5 < 3; ++i5){M[ 5] = imageS[i5];   // M[ 5] in {0, 2, 3}
  for (M[15] = Spreimage_start[M[ 5]]; M[15] < Spreimage_end[M[ 5]]; M[15] += 1)   // M[15] in s^{-1}[{M[ 5]}]
  for (M[13] = Spreimage_start[M[ 5]]; M[13] < Spreimage_end[M[ 5]]; M[13] += 1)   // M[13] in s^{-1}[{M[ 5]}]
  for (M[23] = Spreimage_start[M[13]]; M[23] < Spreimage_end[M[13]]; M[23] += 1)   // M[23] in s^{-1}[{M[13]}]
  for (M[22] = Spreimage_start[M[13]]; M[22] < Spreimage_end[M[13]]; M[22] += 1)   // M[22] in s^{-1}[{M[13]}]
  for (M[11] = Spreimage_start[M[22]]; M[11] < Spreimage_end[M[22]]; M[11] += 1)   // M[11] in s^{-1}[{M[22]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu244bicent()
// compute f* for all majority functions f commuting with the function u244
/*
Operation u244 = 3310 has image {0, 1, 3}      */
// s restricted to its image is not a permutation.
// s(0) = s(1) = 3, i.e., u = 0, v = 1, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  3, 
// 1:  2, 
// 2:  
// 3:  0, 1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 3, 1) --> s^-1(3) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (3, 3, 0) --> s^-1(3) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (3, 1, 3) --> s^-1(3) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (3, 1, 0) <20>
// Tuple (0, 3, 1)  <4> |--> (3, 0, 3) --> s^-1(3) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (3, 0, 1) <18>
// Tuple (1, 0, 2)  <6> |--> (3, 3, 1) --> s^-1(3) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (3, 3, 0) --> s^-1(3) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (3, 1, 3) --> s^-1(3) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (3, 1, 0) <20>
// Tuple (1, 3, 0) <10> |--> (3, 0, 3) --> s^-1(3) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (3, 0, 1) <18>
// Tuple (2, 0, 1) <12> |--> (1, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (1, 3, 0) <10>
// Tuple (2, 1, 0) <14> |--> (1, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (1, 3, 0) <10>
// Tuple (2, 3, 0) <16> |--> (1, 0, 3) <7>
// Tuple (2, 3, 1) <17> |--> (1, 0, 3) <7>
// Tuple (3, 0, 1) <18> |--> (0, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (0, 3, 1) <4>
// Tuple (3, 1, 0) <20> |--> (0, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (0, 3, 1) <4>
// Tuple (3, 2, 0) <22> |--> (0, 1, 3) <1>
// Tuple (3, 2, 1) <23> |--> (0, 1, 3) <1>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  22  --  --  19  --  --  16  --  --  13  --  --  --  --  --  --  --   5  --   3  --  --  --
//  --  23  --  --  21  --  --  17  --  --  15  --  --  --  --  --  --  --  11  --   9  --  --  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const Spreimage_start[k] = {3, 2, 0, 0};
  int const Spreimage_end[k] = {4, 3, 0, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (M[22] = Spreimage_start[M[ 1]]; M[22] < Spreimage_end[M[ 1]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 1]}]
  for (M[23] = Spreimage_start[M[ 1]]; M[23] < Spreimage_end[M[ 1]]; M[23] += 1)   // M[23] in s^{-1}[{M[ 1]}]
  for (M[19] = Spreimage_start[M[ 4]]; M[19] < Spreimage_end[M[ 4]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 4]}]
  for (M[21] = Spreimage_start[M[ 4]]; M[21] < Spreimage_end[M[ 4]]; M[21] += 1)   // M[21] in s^{-1}[{M[ 4]}]
  for (M[16] = Spreimage_start[M[ 7]]; M[16] < Spreimage_end[M[ 7]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 7]}]
  for (M[17] = Spreimage_start[M[ 7]]; M[17] < Spreimage_end[M[ 7]]; M[17] += 1)   // M[17] in s^{-1}[{M[ 7]}]
  for (M[13] = Spreimage_start[M[10]]; M[13] < Spreimage_end[M[10]]; M[13] += 1)   // M[13] in s^{-1}[{M[10]}]
  for (M[15] = Spreimage_start[M[10]]; M[15] < Spreimage_end[M[10]]; M[15] += 1)   // M[15] in s^{-1}[{M[10]}]
  for (M[ 5] = Spreimage_start[M[18]]; M[ 5] < Spreimage_end[M[18]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[18]}]
  for (M[11] = Spreimage_start[M[18]]; M[11] < Spreimage_end[M[18]]; M[11] += 1)   // M[11] in s^{-1}[{M[18]}]
  for (M[ 3] = Spreimage_start[M[20]]; M[ 3] < Spreimage_end[M[20]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[20]}]
  for (M[ 9] = Spreimage_start[M[20]]; M[ 9] < Spreimage_end[M[20]]; M[ 9] += 1)   // M[ 9] in s^{-1}[{M[20]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << std::endl;
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }
}
void testu246bicent()
// compute f* for all majority functions f commuting with the function u246
/*
Operation u246 = 3312 has image {1, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(1) = 3, i.e., u = 0, v = 1, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  2, 
// 2:  3, 
// 3:  0, 1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 3, 1) --> s^-1(3) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (3, 3, 2) --> s^-1(3) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (3, 1, 3) --> s^-1(3) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (3, 1, 2) <21>
// Tuple (0, 3, 1)  <4> |--> (3, 2, 3) --> s^-1(3) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (3, 2, 1) <23>
// Tuple (1, 0, 2)  <6> |--> (3, 3, 1) --> s^-1(3) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (3, 3, 2) --> s^-1(3) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (3, 1, 3) --> s^-1(3) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (3, 1, 2) <21>
// Tuple (1, 3, 0) <10> |--> (3, 2, 3) --> s^-1(3) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (3, 2, 1) <23>
// Tuple (2, 0, 1) <12> |--> (1, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (1, 3, 2) <11>
// Tuple (2, 1, 0) <14> |--> (1, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (1, 3, 2) <11>
// Tuple (2, 3, 0) <16> |--> (1, 2, 3) <9>
// Tuple (2, 3, 1) <17> |--> (1, 2, 3) <9>
// Tuple (3, 0, 1) <18> |--> (2, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (2, 3, 1) <17>
// Tuple (3, 1, 0) <20> |--> (2, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (2, 3, 1) <17>
// Tuple (3, 2, 0) <22> |--> (2, 1, 3) <15>
// Tuple (3, 2, 1) <23> |--> (2, 1, 3) <15>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --  16  --  13  --  --  --  22  --  19  --  --  --   3  --   5
//  --  --  --  --  --  --  --  --  --  17  --  15  --  --  --  23  --  21  --  --  --   9  --  11
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {1, 2, 3};
  int const Spreimage_start[k] = {0, 2, 3, 0};
  int const Spreimage_end[k] = {0, 3, 4, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (int i9 = 0; i9 < 3; ++i9){M[ 9] = imageS[i9];   // M[ 9] in {1, 2, 3}
  for (M[16] = Spreimage_start[M[ 9]]; M[16] < Spreimage_end[M[ 9]]; M[16] += 1)   // M[16] in s^{-1}[{M[ 9]}]
  for (M[17] = Spreimage_start[M[ 9]]; M[17] < Spreimage_end[M[ 9]]; M[17] += 1)   // M[17] in s^{-1}[{M[ 9]}]
  for (M[19] = Spreimage_start[M[17]]; M[19] < Spreimage_end[M[17]]; M[19] += 1)   // M[19] in s^{-1}[{M[17]}]
  for (M[21] = Spreimage_start[M[17]]; M[21] < Spreimage_end[M[17]]; M[21] += 1)   // M[21] in s^{-1}[{M[17]}]
  for (M[ 3] = Spreimage_start[M[21]]; M[ 3] < Spreimage_end[M[21]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[21]}]
  for (int i11 = 0; i11 < 3; ++i11){M[11] = imageS[i11];   // M[11] in {1, 2, 3}
  for (M[13] = Spreimage_start[M[11]]; M[13] < Spreimage_end[M[11]]; M[13] += 1)   // M[13] in s^{-1}[{M[11]}]
  for (M[15] = Spreimage_start[M[11]]; M[15] < Spreimage_end[M[11]]; M[15] += 1)   // M[15] in s^{-1}[{M[11]}]
  for (M[22] = Spreimage_start[M[15]]; M[22] < Spreimage_end[M[15]]; M[22] += 1)   // M[22] in s^{-1}[{M[15]}]
  for (M[23] = Spreimage_start[M[15]]; M[23] < Spreimage_end[M[15]]; M[23] += 1)   // M[23] in s^{-1}[{M[15]}]
  for (M[ 5] = Spreimage_start[M[23]]; M[ 5] < Spreimage_end[M[23]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[23]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}
}
void testu248bicent()
// compute f* for all majority functions f commuting with the function u248
/*
Operation u248 = 3320 has image {0, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(1) = 3, i.e., u = 0, v = 1, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  3, 
// 1:  
// 2:  2, 
// 3:  0, 1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 3, 2) --> s^-1(3) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (3, 3, 0) --> s^-1(3) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (3, 2, 3) --> s^-1(3) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (3, 2, 0) <22>
// Tuple (0, 3, 1)  <4> |--> (3, 0, 3) --> s^-1(3) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (3, 0, 2) <19>
// Tuple (1, 0, 2)  <6> |--> (3, 3, 2) --> s^-1(3) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (3, 3, 0) --> s^-1(3) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (3, 2, 3) --> s^-1(3) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (3, 2, 0) <22>
// Tuple (1, 3, 0) <10> |--> (3, 0, 3) --> s^-1(3) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (3, 0, 2) <19>
// Tuple (2, 0, 1) <12> |--> (2, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (2, 3, 0) <16>
// Tuple (2, 1, 0) <14> |--> (2, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (2, 3, 0) <16>
// Tuple (2, 3, 0) <16> |--> (2, 0, 3) <13>
// Tuple (2, 3, 1) <17> |--> (2, 0, 3) <13>
// Tuple (3, 0, 1) <18> |--> (0, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (0, 3, 2) <5>
// Tuple (3, 1, 0) <20> |--> (0, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (0, 3, 2) <5>
// Tuple (3, 2, 0) <22> |--> (0, 2, 3) <3>
// Tuple (3, 2, 1) <23> |--> (0, 2, 3) <3>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  22  --  19  --  --  --  --  --  --  --  16  --  --  13  --  --   5  --  --   3  --
//  --  --  --  23  --  21  --  --  --  --  --  --  --  17  --  --  15  --  --  11  --  --   9  --
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {0, 2, 3};
  int const Spreimage_start[k] = {3, 0, 2, 0};
  int const Spreimage_end[k] = {4, 0, 3, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (int i3 = 0; i3 < 3; ++i3){M[ 3] = imageS[i3];   // M[ 3] in {0, 2, 3}
  for (M[23] = Spreimage_start[M[ 3]]; M[23] < Spreimage_end[M[ 3]]; M[23] += 1)   // M[23] in s^{-1}[{M[ 3]}]
  for (M[22] = Spreimage_start[M[ 3]]; M[22] < Spreimage_end[M[ 3]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 3]}]
  for (M[ 9] = Spreimage_start[M[22]]; M[ 9] < Spreimage_end[M[22]]; M[ 9] += 1)   // M[ 9] in s^{-1}[{M[22]}]
  for (int i5 = 0; i5 < 3; ++i5){M[ 5] = imageS[i5];   // M[ 5] in {0, 2, 3}
  for (M[21] = Spreimage_start[M[ 5]]; M[21] < Spreimage_end[M[ 5]]; M[21] += 1)   // M[21] in s^{-1}[{M[ 5]}]
  for (M[19] = Spreimage_start[M[ 5]]; M[19] < Spreimage_end[M[ 5]]; M[19] += 1)   // M[19] in s^{-1}[{M[ 5]}]
  for (M[11] = Spreimage_start[M[19]]; M[11] < Spreimage_end[M[19]]; M[11] += 1)   // M[11] in s^{-1}[{M[19]}]
  for (int i13 = 0; i13 < 3; ++i13){M[13] = imageS[i13];   // M[13] in {0, 2, 3}
  for (M[17] = Spreimage_start[M[13]]; M[17] < Spreimage_end[M[13]]; M[17] += 1)   // M[17] in s^{-1}[{M[13]}]
  for (M[16] = Spreimage_start[M[13]]; M[16] < Spreimage_end[M[13]]; M[16] += 1)   // M[16] in s^{-1}[{M[13]}]
  for (M[15] = Spreimage_start[M[16]]; M[15] < Spreimage_end[M[16]]; M[15] += 1)   // M[15] in s^{-1}[{M[16]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}
void testu249bicent()
// compute f* for all majority functions f commuting with the function u249
/*
Operation u249 = 3321 has image {1, 2, 3}      */
// s restricted to its image is a permutation.
// s(0) = s(1) = 3, i.e., u = 0, v = 1, alpha = 3
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// preimage information about S
// 0:  
// 1:  3, 
// 2:  2, 
// 3:  0, 1, 
//~~~~~~~~~~~~~~~~~~~~~~~~~~~~
// Tuple (0, 1, 2)  <0> |--> (3, 3, 2) --> s^-1(3) = {0, 1}
// Tuple (0, 1, 3)  <1> |--> (3, 3, 1) --> s^-1(3) = {0, 1}
// Tuple (0, 2, 1)  <2> |--> (3, 2, 3) --> s^-1(3) = {0, 1}
// Tuple (0, 2, 3)  <3> |--> (3, 2, 1) <23>
// Tuple (0, 3, 1)  <4> |--> (3, 1, 3) --> s^-1(3) = {0, 1}
// Tuple (0, 3, 2)  <5> |--> (3, 1, 2) <21>
// Tuple (1, 0, 2)  <6> |--> (3, 3, 2) --> s^-1(3) = {0, 1}
// Tuple (1, 0, 3)  <7> |--> (3, 3, 1) --> s^-1(3) = {0, 1}
// Tuple (1, 2, 0)  <8> |--> (3, 2, 3) --> s^-1(3) = {0, 1}
// Tuple (1, 2, 3)  <9> |--> (3, 2, 1) <23>
// Tuple (1, 3, 0) <10> |--> (3, 1, 3) --> s^-1(3) = {0, 1}
// Tuple (1, 3, 2) <11> |--> (3, 1, 2) <21>
// Tuple (2, 0, 1) <12> |--> (2, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (2, 0, 3) <13> |--> (2, 3, 1) <17>
// Tuple (2, 1, 0) <14> |--> (2, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (2, 1, 3) <15> |--> (2, 3, 1) <17>
// Tuple (2, 3, 0) <16> |--> (2, 1, 3) <15>
// Tuple (2, 3, 1) <17> |--> (2, 1, 3) <15>
// Tuple (3, 0, 1) <18> |--> (1, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (3, 0, 2) <19> |--> (1, 3, 2) <11>
// Tuple (3, 1, 0) <20> |--> (1, 3, 3) --> s^-1(3) = {0, 1}
// Tuple (3, 1, 2) <21> |--> (1, 3, 2) <11>
// Tuple (3, 2, 0) <22> |--> (1, 2, 3) <9>
// Tuple (3, 2, 1) <23> |--> (1, 2, 3) <9>
//   0   1   2   3   4   5   6   7   8   9  10  11  12  13  14  15  16  17  18  19  20  21  22  23
//  --  --  --  --  --  --  --  --  --  22  --  19  --  --  --  16  --  13  --  --  --   5  --   3
//  --  --  --  --  --  --  --  --  --  23  --  21  --  --  --  17  --  15  --  --  --  11  --   9
{
  if (__fails_k_equals_4()) return;
  int M[n3] = {0};
  int const imageS[3] = {1, 2, 3};
  int const Spreimage_start[k] = {0, 3, 2, 0};
  int const Spreimage_end[k] = {0, 4, 3, 2};

  std::set<std::vector<bool> > context;
  unsigned int oldsize = context.size();
  for (M[ 0] = 0; M[ 0] <= 1; M[ 0] += 1)   // M[ 0] in {0, 1}
  for (M[ 1] = 0; M[ 1] <= 1; M[ 1] += 1)   // M[ 1] in {0, 1}
  for (M[ 2] = 0; M[ 2] <= 1; M[ 2] += 1)   // M[ 2] in {0, 1}
  for (M[ 4] = 0; M[ 4] <= 1; M[ 4] += 1)   // M[ 4] in {0, 1}
  for (M[ 6] = 0; M[ 6] <= 1; M[ 6] += 1)   // M[ 6] in {0, 1}
  for (M[ 7] = 0; M[ 7] <= 1; M[ 7] += 1)   // M[ 7] in {0, 1}
  for (M[ 8] = 0; M[ 8] <= 1; M[ 8] += 1)   // M[ 8] in {0, 1}
  for (M[10] = 0; M[10] <= 1; M[10] += 1)   // M[10] in {0, 1}
  for (M[12] = 0; M[12] <= 1; M[12] += 1)   // M[12] in {0, 1}
  for (M[14] = 0; M[14] <= 1; M[14] += 1)   // M[14] in {0, 1}
  for (M[18] = 0; M[18] <= 1; M[18] += 1)   // M[18] in {0, 1}
  for (M[20] = 0; M[20] <= 1; M[20] += 1)   // M[20] in {0, 1}
  for (int i9 = 0; i9 < 3; ++i9){M[ 9] = imageS[i9];   // M[ 9] in {1, 2, 3}
  for (M[22] = Spreimage_start[M[ 9]]; M[22] < Spreimage_end[M[ 9]]; M[22] += 1)   // M[22] in s^{-1}[{M[ 9]}]
  for (M[23] = Spreimage_start[M[ 9]]; M[23] < Spreimage_end[M[ 9]]; M[23] += 1)   // M[23] in s^{-1}[{M[ 9]}]
  for (M[ 3] = Spreimage_start[M[23]]; M[ 3] < Spreimage_end[M[23]]; M[ 3] += 1)   // M[ 3] in s^{-1}[{M[23]}]
  for (int i11 = 0; i11 < 3; ++i11){M[11] = imageS[i11];   // M[11] in {1, 2, 3}
  for (M[19] = Spreimage_start[M[11]]; M[19] < Spreimage_end[M[11]]; M[19] += 1)   // M[19] in s^{-1}[{M[11]}]
  for (M[21] = Spreimage_start[M[11]]; M[21] < Spreimage_end[M[11]]; M[21] += 1)   // M[21] in s^{-1}[{M[11]}]
  for (M[ 5] = Spreimage_start[M[21]]; M[ 5] < Spreimage_end[M[21]]; M[ 5] += 1)   // M[ 5] in s^{-1}[{M[21]}]
  for (int i15 = 0; i15 < 3; ++i15){M[15] = imageS[i15];   // M[15] in {1, 2, 3}
  for (M[16] = Spreimage_start[M[15]]; M[16] < Spreimage_end[M[15]]; M[16] += 1)   // M[16] in s^{-1}[{M[15]}]
  for (M[17] = Spreimage_start[M[15]]; M[17] < Spreimage_end[M[15]]; M[17] += 1)   // M[17] in s^{-1}[{M[15]}]
  for (M[13] = Spreimage_start[M[17]]; M[13] < Spreimage_end[M[17]]; M[13] += 1)   // M[13] in s^{-1}[{M[17]}]
  {
    std::vector<bool> &object_intent = getObjectIntent4(M);
    context.insert(object_intent);
    if (context.size() > oldsize)
    {
      ++oldsize;
      // output M to some stream
      std::cout << "a";
      for(int i = 0; i < n; ++i)
      {
        std::cout << M[i];
      }
      std::cout << "f";
      printNonTrivialPart(object_intent, std::cout) << std::endl;
      std::cout << "p";
      printNonTrivialPermutations(object_intent, std::cout) << std::endl;
      std::cout << std::endl;
    }
    //printNonTrivialPart(object_intent, std::cout) << std::endl;
    delete &object_intent;
  }}}}
}

void test_uglies()
{
  testu6bicent();
  testu7bicent();
  testu9bicent();
  testu11bicent();
  testu13bicent();
  testu14bicent();
  testu18bicent();
  testu19bicent();
  testu22bicent();
  testu23bicent();
  testu24bicent();
  testu25bicent();
  testu26bicent();
  testu28bicent();
  testu29bicent();
  testu31bicent();
  testu33bicent();
  testu35bicent();
  testu36bicent();
  testu37bicent();
  testu38bicent();
  testu41bicent();
  testu43bicent();
  testu44bicent();
  testu46bicent();
  testu47bicent();
  testu49bicent();
  testu50bicent();
  testu52bicent();
  testu53bicent();
  testu55bicent();
  testu56bicent();
  testu58bicent();
  testu59bicent();
  testu61bicent();
  testu62bicent();
  testu66bicent();
  testu67bicent();
  testu70bicent();
  testu71bicent();
  testu72bicent();
  testu73bicent();
  testu74bicent();
  testu76bicent();
  testu77bicent();
  testu79bicent();
  testu82bicent();
  testu83bicent();
  testu88bicent();
  testu91bicent();
  testu92bicent();
  testu94bicent();
  testu96bicent();
  testu97bicent();
  testu98bicent();
  testu100bicent();
  testu103bicent();
  testu104bicent();
  testu107bicent();
  testu109bicent();
  testu110bicent();
  testu111bicent();
  testu112bicent();
  testu113bicent();
  testu115bicent();
  testu116bicent();
  testu118bicent();
  testu121bicent();
  testu122bicent();
  testu123bicent();
  testu124bicent();
  testu126bicent();
  testu129bicent();
  testu131bicent();
  testu132bicent();
  testu133bicent();
  testu134bicent();
  testu137bicent();
  testu139bicent();
  testu140bicent();
  testu142bicent();
  testu143bicent();
  testu144bicent();
  testu145bicent();
  testu146bicent();
  testu148bicent();
  testu151bicent();
  testu152bicent();
  testu155bicent();
  testu157bicent();
  testu158bicent();
  testu159bicent();
  testu161bicent();
  testu163bicent();
  testu164bicent();
  testu167bicent();
  testu172bicent();
  testu173bicent();
  testu176bicent();
  testu178bicent();
  testu179bicent();
  testu181bicent();
  testu182bicent();
  testu183bicent();
  testu184bicent();
  testu185bicent();
  testu188bicent();
  testu189bicent();
  testu193bicent();
  testu194bicent();
  testu196bicent();
  testu197bicent();
  testu199bicent();
  testu200bicent();
  testu202bicent();
  testu203bicent();
  testu205bicent();
  testu206bicent();
  testu208bicent();
  testu209bicent();
  testu211bicent();
  testu212bicent();
  testu214bicent();
  testu217bicent();
  testu218bicent();
  testu219bicent();
  testu220bicent();
  testu222bicent();
  testu224bicent();
  testu226bicent();
  testu227bicent();
  testu229bicent();
  testu230bicent();
  testu231bicent();
  testu232bicent();
  testu233bicent();
  testu236bicent();
  testu237bicent();
  testu241bicent();
  testu242bicent();
  testu244bicent();
  testu246bicent();
  testu248bicent();
  testu249bicent();
}


==> anc/list_of_147_maximal_monoids.txt <==
List of all 147 centralising monoids on {0,1,2,3} that are inclusion maximal among those with majority operations as witnesses:
-------------------------------------------------------------------------------------------------------------------------------

Each unary operation s on {0,1,2,3} is represented as a number
  n = 64*s(0) + 16*s(1) + 4*s(2) + s(3),
where 0 <= n <= 255.

Each of the following lines (21 et seqq.) shows one of the 147 monoids
by presenting all unary operations in it as
  Mn = {fk}' = {comma separated list of unary operations},
cf. Tables 8 and 9 in the paper.

The integer n in Mn indicates that it is the n-th monoid in the list
given in the file list_of_1715_monoids.txt.

The integer k in fk indicates that the monoid is the unary part of the
centraliser clone of the k-th majority function given in the file
context_K2.cxt (or in Table 5) in the paper. The monoids are sorted by
ascending numbers k of the witnessing majority operations.

M1662 = {f1}' = {0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 19, 24, 27, 28, 30, 32, 33, 35, 36, 39, 44, 45, 48, 49, 50, 52, 54, 56, 57, 69, 81, 84, 85, 86, 87, 89, 93, 101, 117, 138, 154, 162, 166, 168, 169, 170, 171, 174, 186, 207, 223, 239, 243, 247, 251, 252, 253, 254, 255}
M1471 = {f2}' = {0, 1, 2, 3, 4, 8, 12, 21, 22, 23, 25, 27, 29, 30, 42, 63, 64, 81, 82, 83, 84, 85, 86, 87, 88, 89, 91, 92, 93, 94, 106, 127, 128, 145, 147, 148, 149, 151, 156, 157, 162, 166, 168, 169, 170, 171, 174, 191, 192, 209, 210, 212, 213, 214, 216, 217, 234, 243, 247, 251, 252, 253, 254, 255}
M871 = {f3}' = {0, 1, 2, 3, 16, 21, 26, 27, 32, 41, 42, 43, 48, 57, 58, 63, 64, 69, 74, 75, 84, 85, 86, 87, 101, 104, 106, 107, 117, 120, 122, 127, 128, 137, 138, 139, 149, 152, 154, 155, 168, 169, 170, 171, 184, 185, 186, 191, 192, 201, 202, 207, 213, 216, 218, 223, 232, 233, 234, 239, 252, 253, 254, 255}
M1575 = {f4}' = {0, 4, 8, 12, 16, 21, 27, 31, 32, 39, 42, 47, 48, 55, 59, 63, 64, 69, 75, 79, 81, 85, 89, 93, 99, 101, 106, 111, 115, 117, 123, 127, 128, 135, 138, 143, 147, 149, 154, 159, 162, 166, 170, 174, 179, 183, 186, 191, 192, 199, 203, 207, 211, 213, 219, 223, 227, 231, 234, 239, 243, 247, 251, 255}
M538 = {f5}' = {0, 1, 2, 3, 4, 8, 11, 12, 14, 27, 30, 75, 78, 81, 84, 85, 86, 87, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255}
M896 = {f8}' = {0, 11, 14, 27, 30, 75, 78, 85, 91, 94, 163, 167, 170, 172, 173, 242, 246, 248, 249, 255}
M1712 = {f9}' = {0, 27, 30, 39, 45, 54, 57, 75, 78, 85, 99, 108, 114, 120, 135, 141, 147, 156, 170, 177, 180, 198, 201, 210, 216, 225, 228, 255}
M1702 = {f14}' = {0, 5, 10, 11, 14, 15, 26, 27, 30, 31, 74, 75, 78, 79, 80, 85, 90, 91, 94, 95, 160, 161, 164, 165, 170, 175, 176, 177, 180, 181, 224, 225, 228, 229, 240, 241, 244, 245, 250, 255}
M1219 = {f16}' = {0, 26, 27, 30, 31, 37, 53, 74, 75, 78, 79, 85, 96, 112, 133, 144, 170, 197, 208, 255}
M1521 = {f18}' = {0, 1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 17, 19, 25, 27, 34, 38, 46, 51, 59, 68, 70, 76, 78, 81, 83, 84, 85, 86, 87, 89, 91, 92, 93, 94, 102, 110, 115, 119, 123, 136, 137, 139, 153, 155, 162, 166, 168, 169, 170, 171, 174, 187, 204, 206, 220, 221, 222, 238, 243, 247, 251, 252, 253, 254, 255}
M1706 = {f19}' = {0, 17, 19, 25, 27, 34, 49, 51, 57, 59, 68, 70, 76, 78, 85, 100, 102, 108, 110, 119, 136, 145, 147, 153, 155, 170, 177, 179, 185, 187, 196, 198, 204, 206, 221, 228, 230, 236, 238, 255}
M1714 = {f20}' = {0, 5, 10, 15, 17, 27, 34, 39, 51, 68, 78, 80, 85, 90, 95, 102, 114, 119, 136, 141, 153, 160, 165, 170, 175, 177, 187, 204, 216, 221, 228, 238, 240, 245, 250, 255}
M1284 = {f23}' = {0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 20, 23, 24, 27, 40, 43, 60, 61, 62, 65, 66, 77, 78, 81, 82, 84, 85, 86, 87, 88, 89, 91, 93, 94, 104, 105, 107, 125, 126, 130, 142, 146, 150, 158, 162, 166, 168, 169, 170, 171, 174, 190, 195, 199, 203, 215, 219, 235, 243, 247, 251, 252, 253, 254, 255}
M1699 = {f24}' = {0, 5, 10, 15, 20, 27, 40, 57, 60, 65, 78, 80, 85, 90, 95, 105, 108, 125, 130, 147, 150, 160, 165, 170, 175, 177, 190, 195, 198, 215, 228, 235, 240, 245, 250, 255}
M1713 = {f25}' = {0, 20, 23, 24, 27, 36, 39, 40, 43, 60, 65, 66, 77, 78, 85, 105, 113, 114, 125, 126, 129, 130, 141, 142, 150, 170, 177, 178, 189, 190, 195, 212, 215, 216, 219, 228, 231, 232, 235, 255}
M1679 = {f28}' = {0, 17, 20, 27, 30, 34, 40, 51, 60, 65, 68, 75, 78, 85, 102, 105, 119, 125, 130, 136, 150, 153, 170, 177, 180, 187, 190, 195, 204, 215, 221, 225, 228, 235, 238, 255}
M1522 = {f29}' = {0, 16, 17, 18, 19, 21, 25, 26, 27, 29, 31, 32, 34, 42, 48, 50, 51, 58, 59, 63, 64, 68, 69, 70, 71, 72, 74, 76, 78, 79, 85, 101, 102, 103, 106, 110, 111, 117, 119, 127, 128, 136, 138, 149, 153, 154, 155, 157, 159, 170, 186, 187, 191, 192, 200, 202, 204, 206, 207, 213, 221, 223, 234, 238, 239, 255}
M791 = {f30}' = {0, 16, 21, 26, 27, 30, 31, 32, 42, 48, 63, 64, 69, 74, 75, 78, 79, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255}
M1545 = {f32}' = {0, 16, 20, 21, 22, 23, 24, 26, 27, 28, 31, 32, 40, 42, 43, 44, 47, 48, 60, 63, 64, 65, 66, 67, 69, 73, 74, 77, 78, 79, 85, 101, 105, 106, 117, 121, 122, 125, 126, 127, 128, 130, 131, 138, 142, 143, 149, 150, 154, 170, 186, 190, 191, 192, 195, 207, 213, 214, 215, 218, 219, 223, 234, 235, 239, 255}
M1691 = {f33}' = {0, 4, 8, 12, 16, 24, 27, 32, 36, 39, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 216, 219, 223, 228, 231, 239, 243, 247, 251, 255}
M1696 = {f36}' = {0, 24, 27, 36, 39, 73, 85, 97, 109, 121, 134, 146, 158, 170, 182, 216, 219, 228, 231, 255}
M1708 = {f38}' = {0, 4, 5, 8, 10, 11, 12, 15, 16, 24, 26, 27, 28, 31, 32, 36, 37, 48, 52, 53, 69, 80, 81, 85, 88, 89, 90, 91, 92, 93, 95, 101, 117, 138, 154, 160, 162, 163, 164, 165, 166, 167, 170, 174, 175, 186, 202, 203, 207, 218, 219, 223, 224, 227, 228, 229, 231, 239, 240, 243, 244, 245, 247, 250, 251, 255}
M1704 = {f40}' = {0, 4, 8, 12, 16, 17, 19, 24, 25, 27, 32, 34, 36, 38, 44, 46, 48, 51, 56, 59, 68, 69, 71, 81, 85, 89, 93, 100, 101, 102, 103, 117, 119, 136, 138, 152, 153, 154, 155, 162, 166, 170, 174, 184, 186, 187, 196, 199, 204, 207, 209, 211, 217, 219, 221, 223, 228, 230, 231, 236, 238, 239, 243, 247, 251, 255}
M1693 = {f46}' = {0, 23, 27, 39, 43, 61, 62, 67, 85, 124, 131, 170, 188, 193, 194, 212, 216, 228, 232, 255}
M1701 = {f48}' = {0, 1, 2, 3, 5, 6, 7, 10, 11, 15, 21, 22, 23, 26, 27, 31, 42, 43, 47, 63, 64, 80, 84, 85, 86, 87, 90, 91, 95, 106, 107, 111, 127, 128, 144, 148, 149, 160, 164, 165, 168, 169, 170, 171, 175, 191, 192, 208, 212, 213, 224, 228, 229, 232, 233, 234, 240, 244, 245, 248, 249, 250, 252, 253, 254, 255}
M1683 = {f50}' = {0, 1, 2, 3, 21, 23, 27, 39, 42, 43, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 212, 213, 216, 228, 232, 234, 252, 253, 254, 255}
M1705 = {f52}' = {0, 1, 2, 3, 17, 19, 21, 23, 25, 27, 33, 34, 35, 41, 42, 43, 51, 55, 59, 63, 64, 68, 72, 84, 85, 86, 87, 100, 102, 104, 106, 119, 127, 128, 136, 149, 151, 153, 155, 168, 169, 170, 171, 183, 187, 191, 192, 196, 200, 204, 212, 213, 214, 220, 221, 222, 228, 230, 232, 234, 236, 238, 252, 253, 254, 255}
M1017 = {f53}' = {0, 1, 2, 3, 16, 19, 27, 32, 48, 49, 57, 69, 84, 85, 86, 87, 101, 117, 138, 147, 154, 155, 168, 169, 170, 171, 177, 185, 186, 207, 223, 239, 252, 253, 254, 255}
M1620 = {f56}' = {0, 19, 27, 49, 57, 71, 85, 103, 116, 118, 147, 155, 170, 177, 185, 205, 220, 222, 237, 255}
M1368 = {f58}' = {0, 1, 2, 3, 5, 10, 11, 15, 16, 18, 19, 26, 27, 31, 32, 33, 37, 48, 49, 53, 69, 80, 82, 83, 84, 85, 86, 87, 90, 91, 95, 101, 117, 138, 139, 143, 154, 155, 159, 160, 161, 165, 168, 169, 170, 171, 175, 176, 177, 181, 184, 185, 186, 207, 223, 239, 240, 241, 245, 248, 249, 250, 252, 253, 254, 255}
M1604 = {f64}' = {0, 25, 27, 38, 46, 57, 59, 72, 85, 98, 132, 140, 145, 147, 170, 177, 179, 200, 226, 255}
M1599 = {f66}' = {0, 4, 5, 8, 9, 10, 11, 12, 13, 15, 21, 25, 26, 27, 29, 31, 42, 58, 59, 63, 64, 80, 81, 85, 89, 90, 91, 93, 95, 106, 122, 123, 127, 128, 144, 145, 149, 160, 161, 162, 163, 165, 166, 167, 170, 174, 175, 176, 177, 179, 181, 183, 191, 192, 208, 209, 213, 234, 240, 241, 243, 245, 247, 250, 251, 255}
M1590 = {f67}' = {0, 4, 8, 12, 21, 25, 27, 42, 57, 59, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 147, 149, 162, 166, 170, 174, 177, 179, 191, 192, 213, 234, 243, 247, 251, 255}
M1663 = {f70}' = {0, 4, 8, 12, 20, 21, 23, 24, 25, 27, 40, 41, 42, 43, 52, 55, 56, 59, 60, 63, 64, 65, 67, 81, 85, 89, 93, 105, 106, 113, 115, 125, 127, 128, 129, 130, 131, 145, 146, 149, 150, 157, 158, 162, 166, 170, 174, 177, 178, 179, 189, 190, 191, 192, 195, 213, 215, 217, 219, 233, 234, 235, 243, 247, 251, 255}
M1261 = {f72}' = {0, 1, 2, 3, 16, 19, 20, 23, 24, 27, 32, 35, 40, 43, 48, 49, 50, 60, 61, 62, 65, 69, 73, 84, 85, 86, 87, 101, 105, 113, 117, 121, 125, 129, 130, 137, 138, 148, 150, 151, 152, 154, 155, 168, 169, 170, 171, 177, 178, 185, 186, 189, 190, 195, 207, 211, 215, 219, 223, 227, 235, 239, 252, 253, 254, 255}
M875 = {f73}' = {0, 1, 2, 3, 27, 39, 75, 84, 85, 86, 87, 99, 135, 147, 168, 169, 170, 171, 252, 253, 254, 255}
M462 = {f75}' = {0, 4, 8, 12, 27, 57, 75, 81, 85, 89, 93, 120, 162, 166, 170, 174, 201, 216, 243, 247, 251, 255}
M521 = {f77}' = {0, 16, 27, 30, 32, 48, 69, 85, 101, 117, 138, 147, 154, 156, 170, 186, 207, 210, 216, 223, 239, 255}
M622 = {f79}' = {0, 21, 27, 30, 39, 42, 45, 54, 57, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255}
M1158 = {f82}' = {0, 4, 8, 9, 11, 12, 13, 27, 75, 81, 85, 88, 89, 91, 92, 93, 162, 166, 170, 174, 243, 247, 248, 249, 251, 255}
M1190 = {f85}' = {0, 1, 2, 3, 6, 7, 11, 27, 75, 82, 83, 84, 85, 86, 87, 91, 163, 167, 168, 169, 170, 171, 252, 253, 254, 255}
M1322 = {f92}' = {0, 1, 2, 3, 5, 10, 11, 15, 26, 27, 31, 74, 75, 79, 80, 84, 85, 86, 87, 90, 91, 95, 160, 165, 168, 169, 170, 171, 175, 240, 245, 248, 249, 250, 252, 253, 254, 255}
M1212 = {f94}' = {0, 1, 2, 3, 26, 27, 37, 74, 75, 84, 85, 86, 87, 96, 133, 144, 168, 169, 170, 171, 252, 253, 254, 255}
M1316 = {f98}' = {0, 4, 5, 8, 10, 11, 12, 15, 26, 27, 31, 74, 75, 79, 80, 81, 85, 89, 90, 91, 93, 95, 160, 162, 163, 165, 166, 167, 170, 174, 175, 240, 243, 245, 247, 250, 251, 255}
M880 = {f100}' = {0, 4, 8, 12, 27, 31, 53, 75, 79, 81, 85, 89, 93, 112, 162, 166, 170, 174, 197, 208, 243, 247, 251, 255}
M1487 = {f101}' = {0, 4, 8, 12, 24, 25, 27, 56, 59, 72, 73, 75, 81, 85, 89, 93, 121, 123, 162, 166, 170, 174, 200, 203, 217, 219, 243, 247, 251, 255}
M1080 = {f102}' = {0, 1, 2, 3, 19, 23, 27, 35, 43, 67, 71, 75, 84, 85, 86, 87, 103, 107, 131, 139, 151, 155, 168, 169, 170, 171, 252, 253, 254, 255}
M870 = {f104}' = {0, 16, 21, 26, 27, 31, 32, 42, 48, 58, 63, 64, 69, 74, 75, 79, 85, 101, 106, 117, 122, 127, 128, 138, 149, 154, 170, 186, 191, 192, 202, 207, 213, 218, 223, 234, 239, 255}
M997 = {f106}' = {0, 16, 21, 26, 27, 31, 32, 42, 47, 48, 63, 64, 69, 74, 75, 79, 85, 101, 106, 111, 117, 127, 128, 138, 143, 149, 154, 159, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255}
M1110 = {f108}' = {0, 16, 18, 19, 27, 32, 48, 50, 69, 85, 101, 117, 138, 147, 152, 154, 155, 170, 184, 186, 207, 220, 222, 223, 239, 255}
M489 = {f110}' = {0, 1, 2, 3, 19, 27, 33, 35, 71, 84, 85, 86, 87, 103, 137, 139, 147, 155, 168, 169, 170, 171, 252, 253, 254, 255}
M1551 = {f118}' = {0, 16, 24, 26, 27, 28, 31, 32, 48, 69, 85, 101, 117, 138, 144, 146, 147, 154, 158, 159, 170, 186, 207, 208, 211, 218, 219, 223, 239, 255}
M1598 = {f119}' = {0, 1, 2, 3, 17, 19, 25, 27, 34, 51, 59, 68, 84, 85, 86, 87, 102, 119, 136, 145, 147, 153, 155, 168, 169, 170, 171, 179, 187, 204, 220, 221, 222, 238, 252, 253, 254, 255}
M1501 = {f121}' = {0, 1, 2, 3, 25, 27, 38, 72, 84, 85, 86, 87, 98, 132, 145, 147, 168, 169, 170, 171, 252, 253, 254, 255}
M1585 = {f125}' = {0, 16, 17, 19, 25, 27, 32, 34, 48, 51, 59, 68, 69, 71, 85, 101, 102, 103, 117, 119, 136, 138, 145, 147, 153, 154, 155, 170, 179, 186, 187, 204, 207, 221, 223, 238, 239, 255}
M1574 = {f127}' = {0, 16, 27, 32, 46, 48, 59, 69, 85, 101, 117, 138, 140, 147, 154, 170, 179, 186, 200, 207, 223, 226, 239, 255}
M1094 = {f128}' = {0, 1, 2, 3, 7, 11, 23, 27, 43, 67, 83, 84, 85, 86, 87, 91, 107, 131, 147, 151, 163, 167, 168, 169, 170, 171, 252, 253, 254, 255}
M1593 = {f129}' = {0, 4, 8, 12, 21, 25, 27, 29, 42, 59, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 147, 149, 157, 162, 166, 170, 174, 179, 191, 192, 209, 213, 217, 234, 243, 247, 251, 255}
M1596 = {f132}' = {0, 4, 8, 12, 21, 25, 27, 42, 55, 59, 63, 64, 81, 85, 89, 93, 106, 115, 123, 127, 128, 145, 147, 149, 162, 166, 170, 174, 179, 183, 191, 192, 213, 234, 243, 247, 251, 255}
M1550 = {f134}' = {0, 16, 24, 27, 28, 32, 44, 48, 69, 85, 101, 117, 138, 146, 154, 158, 170, 186, 207, 211, 216, 219, 223, 227, 239, 255}
M1643 = {f137}' = {0, 4, 8, 12, 24, 27, 52, 56, 73, 81, 85, 89, 93, 121, 162, 166, 170, 174, 199, 203, 216, 219, 243, 247, 251, 255}
M1121 = {f143}' = {0, 16, 18, 19, 26, 27, 31, 32, 48, 69, 85, 101, 117, 138, 144, 152, 154, 155, 159, 170, 186, 207, 208, 216, 218, 220, 222, 223, 239, 255}
M1493 = {f145}' = {0, 4, 8, 9, 11, 12, 25, 27, 59, 72, 81, 85, 88, 89, 91, 93, 123, 162, 166, 170, 174, 200, 216, 217, 243, 247, 248, 249, 251, 255}
M1277 = {f146}' = {0, 4, 8, 12, 20, 23, 24, 27, 40, 43, 60, 65, 81, 85, 89, 93, 105, 125, 130, 146, 150, 158, 162, 166, 170, 174, 190, 195, 212, 215, 216, 219, 232, 235, 243, 247, 251, 255}
M1082 = {f148}' = {0, 4, 8, 12, 23, 27, 61, 67, 81, 85, 89, 93, 124, 162, 166, 170, 174, 193, 212, 216, 243, 247, 251, 255}
M1246 = {f152}' = {0, 1, 2, 3, 21, 22, 23, 27, 42, 43, 63, 64, 84, 85, 86, 87, 106, 127, 128, 148, 149, 151, 168, 169, 170, 171, 191, 192, 212, 213, 214, 216, 232, 234, 252, 253, 254, 255}
M322 = {f154}' = {0, 16, 20, 23, 24, 27, 32, 40, 43, 48, 60, 65, 69, 73, 85, 101, 105, 117, 121, 125, 130, 138, 150, 154, 170, 186, 190, 195, 207, 212, 215, 216, 219, 223, 232, 235, 239, 255}
M509 = {f156}' = {0, 16, 27, 32, 43, 48, 62, 69, 85, 101, 117, 131, 138, 154, 170, 186, 188, 194, 207, 216, 223, 232, 239, 255}
M831 = {f158}' = {0, 1, 2, 3, 21, 23, 27, 41, 42, 43, 63, 64, 84, 85, 86, 87, 104, 106, 107, 127, 128, 149, 168, 169, 170, 171, 191, 192, 212, 213, 216, 232, 233, 234, 252, 253, 254, 255}
M1660 = {f159}' = {0, 4, 8, 12, 16, 24, 27, 28, 32, 36, 39, 44, 48, 52, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 219, 223, 231, 239, 243, 247, 251, 255}
M847 = {f161}' = {0, 1, 2, 3, 7, 11, 19, 27, 35, 39, 71, 83, 84, 85, 86, 87, 91, 103, 139, 155, 163, 167, 168, 169, 170, 171, 252, 253, 254, 255}
M1067 = {f162}' = {0, 1, 2, 3, 24, 27, 36, 39, 73, 84, 85, 86, 87, 97, 134, 146, 168, 169, 170, 171, 252, 253, 254, 255}
M931 = {f165}' = {0, 4, 8, 12, 16, 24, 27, 32, 36, 39, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 203, 207, 211, 219, 223, 227, 231, 239, 243, 247, 251, 255}
M917 = {f166}' = {0, 1, 2, 3, 20, 23, 24, 27, 36, 39, 40, 43, 60, 61, 62, 65, 84, 85, 86, 87, 105, 125, 130, 150, 168, 169, 170, 171, 190, 195, 215, 219, 231, 235, 252, 253, 254, 255}
M1260 = {f170}' = {0, 1, 2, 3, 23, 27, 39, 43, 67, 84, 85, 86, 87, 104, 107, 131, 148, 151, 168, 169, 170, 171, 252, 253, 254, 255}
M776 = {f177}' = {0, 21, 22, 23, 27, 39, 41, 42, 43, 61, 62, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 233, 234, 255}
M1446 = {f181}' = {0, 21, 25, 26, 27, 29, 31, 37, 38, 39, 42, 46, 47, 53, 55, 58, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255}
M1095 = {f182}' = {0, 20, 21, 23, 24, 27, 36, 39, 40, 42, 43, 60, 63, 64, 65, 67, 85, 105, 106, 125, 127, 128, 130, 131, 149, 150, 170, 190, 191, 192, 195, 213, 215, 219, 231, 234, 235, 255}
M1281 = {f184}' = {0, 21, 27, 39, 42, 63, 64, 85, 106, 109, 121, 127, 128, 149, 158, 170, 182, 191, 192, 213, 219, 231, 234, 255}
M1040 = {f185}' = {0, 1, 2, 3, 16, 18, 19, 27, 32, 33, 35, 48, 49, 50, 57, 69, 84, 85, 86, 87, 101, 117, 138, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255}
M1124 = {f187}' = {0, 4, 8, 12, 19, 27, 49, 57, 71, 81, 85, 89, 93, 116, 162, 166, 170, 174, 205, 220, 243, 247, 251, 255}
M1060 = {f189}' = {0, 4, 8, 9, 11, 12, 24, 27, 56, 57, 73, 81, 85, 88, 89, 91, 93, 121, 162, 166, 170, 174, 203, 219, 243, 247, 248, 249, 251, 255}
M1451 = {f190}' = {0, 4, 8, 12, 17, 19, 25, 27, 34, 38, 46, 49, 51, 57, 59, 68, 81, 85, 89, 93, 102, 119, 136, 153, 155, 162, 166, 170, 174, 185, 187, 204, 221, 238, 243, 247, 251, 255}
M1488 = {f194}' = {0, 4, 8, 12, 25, 27, 57, 59, 72, 81, 85, 89, 93, 115, 123, 162, 166, 170, 174, 200, 209, 217, 243, 247, 251, 255}
M1449 = {f201}' = {0, 21, 25, 27, 29, 38, 42, 46, 55, 57, 59, 63, 64, 85, 106, 127, 128, 149, 157, 170, 183, 191, 192, 213, 234, 255}
M771 = {f204}' = {0, 21, 22, 23, 26, 27, 31, 37, 41, 42, 43, 47, 53, 57, 58, 61, 62, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255}
M1027 = {f207}' = {0, 1, 2, 3, 16, 19, 27, 32, 48, 49, 57, 69, 84, 85, 86, 87, 101, 117, 137, 138, 139, 152, 154, 155, 168, 169, 170, 171, 184, 185, 186, 207, 223, 239, 252, 253, 254, 255}
M1492 = {f208}' = {0, 17, 19, 21, 25, 27, 34, 42, 49, 51, 57, 59, 63, 64, 68, 72, 85, 102, 106, 119, 127, 128, 136, 149, 153, 155, 170, 185, 187, 191, 192, 200, 204, 213, 221, 234, 238, 255}
M1615 = {f210}' = {0, 21, 27, 42, 57, 63, 64, 85, 103, 106, 118, 127, 128, 149, 155, 170, 185, 191, 192, 213, 222, 234, 237, 255}
M894 = {f211}' = {0, 11, 14, 16, 27, 30, 32, 48, 69, 85, 101, 117, 138, 154, 163, 170, 172, 186, 207, 223, 239, 242, 248, 255}
M1203 = {f212}' = {0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 27, 30, 81, 84, 85, 86, 87, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255}
M1552 = {f215}' = {0, 16, 18, 19, 24, 27, 28, 30, 32, 48, 69, 85, 101, 117, 138, 146, 152, 154, 155, 158, 170, 186, 207, 211, 219, 220, 222, 223, 239, 255}
M1308 = {f216}' = {0, 5, 10, 11, 14, 15, 16, 26, 27, 30, 31, 32, 37, 48, 53, 69, 80, 85, 90, 91, 94, 95, 101, 117, 138, 154, 160, 165, 170, 175, 186, 207, 223, 239, 240, 245, 250, 255}
M1002 = {f218}' = {0, 16, 26, 27, 30, 31, 32, 48, 69, 85, 101, 117, 138, 143, 144, 154, 159, 170, 186, 202, 207, 208, 218, 223, 239, 255}
M1146 = {f227}' = {0, 1, 2, 3, 4, 8, 11, 12, 14, 27, 30, 81, 82, 83, 84, 85, 86, 87, 88, 89, 91, 92, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255}
M625 = {f228}' = {0, 21, 27, 30, 42, 63, 64, 85, 91, 94, 106, 127, 128, 149, 167, 170, 173, 191, 192, 213, 234, 246, 249, 255}
M1312 = {f229}' = {0, 5, 10, 11, 14, 15, 21, 26, 27, 30, 31, 42, 63, 64, 80, 85, 90, 91, 94, 95, 106, 127, 128, 144, 149, 160, 165, 170, 175, 191, 192, 208, 213, 234, 240, 245, 250, 255}
M1450 = {f231}' = {0, 21, 22, 23, 25, 27, 29, 30, 38, 41, 42, 43, 46, 55, 59, 61, 62, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255}
M738 = {f232}' = {0, 21, 26, 27, 30, 31, 37, 42, 47, 53, 58, 63, 64, 85, 106, 111, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255}
M1356 = {f237}' = {0, 5, 10, 15, 16, 26, 27, 31, 32, 37, 48, 53, 69, 80, 85, 90, 95, 101, 117, 138, 143, 154, 160, 165, 170, 175, 176, 186, 207, 218, 223, 229, 239, 240, 245, 250, 255}
M1350 = {f242}' = {0, 5, 10, 15, 16, 26, 27, 31, 32, 37, 48, 53, 69, 80, 85, 90, 95, 101, 117, 138, 154, 159, 160, 165, 170, 175, 181, 186, 202, 207, 223, 224, 239, 240, 245, 250, 255}
M1363 = {f243}' = {0, 1, 2, 3, 5, 7, 10, 11, 15, 27, 80, 82, 84, 85, 86, 87, 90, 91, 95, 160, 161, 165, 168, 169, 170, 171, 175, 240, 244, 245, 248, 249, 250, 252, 253, 254, 255}
M1335 = {f244}' = {0, 4, 5, 8, 10, 11, 12, 13, 15, 27, 80, 81, 85, 88, 89, 90, 91, 93, 95, 160, 162, 163, 164, 165, 166, 167, 170, 174, 175, 240, 241, 243, 245, 247, 250, 251, 255}
M1336 = {f245}' = {0, 1, 2, 3, 5, 6, 10, 11, 15, 27, 80, 83, 84, 85, 86, 87, 90, 91, 95, 160, 164, 165, 168, 169, 170, 171, 175, 240, 241, 245, 248, 249, 250, 252, 253, 254, 255}
M1364 = {f246}' = {0, 4, 5, 8, 9, 10, 11, 12, 15, 27, 80, 81, 85, 89, 90, 91, 92, 93, 95, 160, 161, 162, 163, 165, 166, 167, 170, 174, 175, 240, 243, 244, 245, 247, 250, 251, 255}
M1349 = {f247}' = {0, 5, 10, 15, 21, 26, 27, 31, 42, 47, 63, 64, 80, 85, 90, 95, 106, 122, 127, 128, 144, 149, 160, 165, 170, 175, 181, 191, 192, 208, 213, 224, 234, 240, 245, 250, 255}
M1355 = {f248}' = {0, 5, 10, 15, 21, 26, 27, 31, 42, 58, 63, 64, 80, 85, 90, 95, 106, 111, 127, 128, 144, 149, 160, 165, 170, 175, 176, 191, 192, 208, 213, 229, 234, 240, 245, 250, 255}
M1518 = {f249}' = {0, 4, 8, 12, 17, 25, 27, 34, 38, 46, 51, 59, 68, 76, 81, 85, 89, 93, 102, 115, 119, 136, 153, 162, 166, 170, 174, 187, 204, 217, 221, 230, 238, 243, 247, 251, 255}
M1117 = {f254}' = {0, 1, 2, 3, 17, 19, 27, 34, 35, 51, 68, 70, 84, 85, 86, 87, 102, 119, 136, 137, 153, 155, 168, 169, 170, 171, 187, 204, 220, 221, 222, 236, 238, 252, 253, 254, 255}
M1512 = {f255}' = {0, 4, 8, 12, 17, 25, 27, 34, 38, 46, 51, 59, 68, 81, 85, 89, 93, 102, 110, 119, 123, 136, 153, 162, 166, 170, 174, 187, 196, 204, 209, 221, 238, 243, 247, 251, 255}
M907 = {f256}' = {0, 16, 17, 19, 27, 32, 34, 48, 50, 51, 68, 69, 71, 85, 100, 101, 102, 103, 117, 119, 136, 138, 152, 153, 154, 155, 170, 186, 187, 204, 206, 207, 221, 223, 238, 239, 255}
M1119 = {f257}' = {0, 1, 2, 3, 17, 19, 27, 33, 34, 51, 68, 84, 85, 86, 87, 100, 102, 119, 136, 139, 153, 155, 168, 169, 170, 171, 187, 204, 206, 220, 221, 222, 238, 252, 253, 254, 255}
M1513 = {f258}' = {0, 17, 21, 25, 27, 34, 42, 51, 55, 59, 63, 64, 68, 72, 85, 102, 106, 110, 119, 127, 128, 136, 149, 153, 157, 170, 187, 191, 192, 196, 200, 204, 213, 221, 234, 238, 255}
M799 = {f259}' = {0, 16, 17, 18, 19, 27, 32, 34, 48, 51, 68, 69, 70, 71, 85, 101, 102, 103, 117, 119, 136, 138, 153, 154, 155, 170, 184, 186, 187, 204, 207, 221, 223, 236, 238, 239, 255}
M1519 = {f260}' = {0, 17, 21, 25, 27, 29, 34, 42, 51, 59, 63, 64, 68, 72, 76, 85, 102, 106, 119, 127, 128, 136, 149, 153, 170, 183, 187, 191, 192, 200, 204, 213, 221, 230, 234, 238, 255}
M1165 = {f262}' = {0, 1, 2, 3, 20, 23, 27, 40, 43, 60, 61, 62, 65, 66, 84, 85, 86, 87, 104, 105, 125, 130, 150, 151, 168, 169, 170, 171, 189, 190, 195, 215, 235, 252, 253, 254, 255}
M1283 = {f263}' = {0, 4, 8, 12, 20, 24, 27, 40, 56, 60, 65, 77, 81, 85, 89, 93, 105, 125, 130, 146, 150, 158, 162, 166, 170, 174, 178, 190, 195, 199, 215, 219, 235, 243, 247, 251, 255}
M1645 = {f267}' = {0, 4, 8, 12, 20, 24, 27, 40, 52, 60, 65, 81, 85, 89, 93, 105, 113, 125, 130, 142, 146, 150, 158, 162, 166, 170, 174, 190, 195, 203, 215, 219, 235, 243, 247, 251, 255}
M1092 = {f268}' = {0, 20, 21, 23, 27, 40, 41, 42, 43, 60, 63, 64, 65, 67, 85, 105, 106, 125, 126, 127, 128, 129, 130, 131, 149, 150, 170, 190, 191, 192, 195, 213, 214, 215, 234, 235, 255}
M1233 = {f269}' = {0, 1, 2, 3, 20, 23, 27, 40, 43, 60, 61, 62, 65, 84, 85, 86, 87, 105, 107, 125, 126, 129, 130, 148, 150, 168, 169, 170, 171, 190, 195, 215, 235, 252, 253, 254, 255}
M340 = {f270}' = {0, 16, 20, 24, 27, 32, 40, 44, 48, 60, 65, 69, 73, 85, 101, 105, 113, 117, 121, 125, 130, 138, 142, 150, 154, 170, 186, 190, 195, 207, 211, 215, 219, 223, 235, 239, 255}
M1543 = {f271}' = {0, 16, 20, 24, 27, 28, 32, 40, 48, 60, 65, 69, 73, 77, 85, 101, 105, 117, 121, 125, 130, 138, 150, 154, 170, 178, 186, 190, 195, 207, 215, 219, 223, 227, 235, 239, 255}
M1167 = {f272}' = {0, 20, 21, 22, 23, 27, 40, 42, 43, 60, 63, 64, 65, 66, 67, 85, 105, 106, 125, 127, 128, 130, 131, 149, 150, 170, 189, 190, 191, 192, 195, 213, 215, 233, 234, 235, 255}
M794 = {f274}' = {0, 16, 21, 26, 27, 32, 42, 48, 58, 63, 64, 69, 74, 85, 101, 106, 117, 127, 128, 138, 149, 154, 155, 170, 186, 191, 192, 202, 207, 213, 222, 223, 234, 239, 255}
M867 = {f276}' = {0, 16, 21, 26, 27, 32, 42, 43, 48, 62, 63, 64, 69, 74, 85, 101, 106, 117, 122, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 218, 223, 234, 239, 255}
M1285 = {f283}' = {0, 16, 21, 27, 31, 32, 42, 47, 48, 63, 64, 69, 79, 85, 101, 106, 117, 127, 128, 138, 143, 149, 154, 158, 170, 186, 191, 192, 207, 213, 219, 223, 234, 239, 255}
M986 = {f284}' = {0, 16, 21, 27, 31, 32, 42, 46, 48, 59, 63, 64, 69, 79, 85, 101, 106, 111, 117, 127, 128, 138, 149, 154, 159, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255}
M1462 = {f286}' = {0, 4, 8, 12, 21, 25, 27, 29, 42, 63, 64, 81, 85, 89, 91, 93, 106, 127, 128, 145, 149, 162, 166, 170, 174, 191, 192, 209, 213, 234, 243, 247, 249, 251, 255}
M1459 = {f288}' = {0, 4, 8, 12, 21, 23, 25, 27, 42, 61, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 149, 157, 162, 166, 170, 174, 191, 192, 213, 217, 234, 243, 247, 251, 255}
M1568 = {f291}' = {0, 4, 8, 12, 21, 27, 31, 42, 53, 59, 63, 64, 81, 85, 89, 93, 106, 123, 127, 128, 149, 162, 166, 170, 174, 179, 183, 191, 192, 213, 234, 243, 247, 251, 255}
M1564 = {f296}' = {0, 4, 8, 12, 21, 27, 42, 55, 59, 63, 64, 81, 85, 89, 93, 106, 115, 121, 127, 128, 149, 162, 166, 170, 174, 179, 191, 192, 213, 219, 234, 243, 247, 251, 255}
M1237 = {f298}' = {0, 1, 2, 3, 21, 22, 23, 27, 42, 63, 64, 84, 85, 86, 87, 91, 106, 127, 128, 148, 149, 167, 168, 169, 170, 171, 191, 192, 212, 213, 234, 252, 253, 254, 255}
M1436 = {f302}' = {0, 1, 2, 3, 21, 23, 25, 27, 38, 42, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 151, 168, 169, 170, 171, 191, 192, 212, 213, 214, 234, 252, 253, 254, 255}
M709 = {f303}' = {0, 1, 2, 3, 21, 26, 27, 37, 42, 43, 63, 64, 84, 85, 86, 87, 106, 107, 127, 128, 149, 168, 169, 170, 171, 191, 192, 213, 232, 233, 234, 252, 253, 254, 255}
M821 = {f308}' = {0, 1, 2, 3, 21, 27, 41, 42, 43, 63, 64, 84, 85, 86, 87, 103, 104, 106, 127, 128, 149, 155, 168, 169, 170, 171, 191, 192, 213, 232, 234, 252, 253, 254, 255}
M1661 = {f310}' = {0, 4, 8, 11, 12, 16, 24, 27, 28, 32, 36, 48, 52, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 223, 239, 243, 247, 248, 251, 255}
M1120 = {f311}' = {0, 4, 8, 12, 16, 19, 24, 27, 32, 36, 44, 48, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 220, 223, 239, 243, 247, 251, 255}
M419 = {f315}' = {0, 4, 8, 12, 16, 27, 31, 32, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 203, 207, 208, 219, 223, 227, 231, 239, 243, 247, 251, 255}
M559 = {f318}' = {0, 4, 8, 12, 16, 27, 32, 48, 59, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 200, 207, 211, 219, 223, 231, 239, 243, 247, 251, 255}
M1035 = {f322}' = {0, 1, 2, 3, 11, 16, 18, 19, 27, 32, 33, 48, 49, 69, 84, 85, 86, 87, 101, 117, 138, 154, 163, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255}
M1022 = {f324}' = {0, 1, 2, 3, 16, 19, 24, 27, 32, 35, 48, 49, 50, 69, 84, 85, 86, 87, 101, 117, 138, 146, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255}
M258 = {f327}' = {0, 1, 2, 3, 16, 26, 27, 32, 48, 69, 84, 85, 86, 87, 101, 117, 138, 139, 144, 154, 155, 168, 169, 170, 171, 184, 185, 186, 207, 223, 239, 252, 253, 254, 255}
M283 = {f330}' = {0, 1, 2, 3, 16, 27, 32, 43, 48, 69, 84, 85, 86, 87, 101, 117, 131, 137, 138, 152, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255}
M1196 = {f335}' = {0, 1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 19, 27, 71, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255}
M403 = {f336}' = {0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 24, 27, 73, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255}
M1494 = {f339}' = {0, 1, 2, 3, 4, 8, 12, 25, 27, 72, 81, 83, 84, 85, 86, 87, 89, 91, 92, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255}
M1083 = {f342}' = {0, 1, 2, 3, 4, 8, 12, 23, 27, 67, 81, 82, 84, 85, 86, 87, 88, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255}


==> anc/list_of_1715_monoids.txt <==
List of all 1715 centralising monoids on {0,1,2,3} with majority operations as witnesses:
-----------------------------------------------------------------------------------------

Each unary operation s on {0,1,2,3} is represented by the number
  n = 64*s(0) + 16*s(1) + 4*s(2) + s(3),
where 0 <= n <= 255.
Each of the following lines represents one of the 1715 monoids by
presenting all unary operations in it as a comma separated list.

0, 27, 85, 170, 255
0, 27, 85, 156, 170, 210, 255
0, 27, 85, 170, 216, 255
0, 23, 27, 85, 170, 255
0, 27, 39, 85, 170, 255
0, 27, 85, 170, 177, 255
0, 27, 85, 91, 170, 255
0, 27, 85, 91, 94, 170, 255
0, 19, 27, 85, 170, 255
0, 27, 85, 147, 170, 255
0, 27, 57, 85, 170, 255
0, 27, 57, 85, 147, 170, 177, 255
0, 27, 85, 170, 219, 255
0, 27, 85, 121, 170, 219, 255
0, 27, 85, 109, 170, 182, 219, 255
0, 11, 27, 85, 170, 255
0, 11, 27, 85, 91, 170, 255
0, 11, 27, 85, 163, 170, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 156, 170, 186, 207, 210, 223, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 216, 223, 239, 255
0, 16, 19, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 147, 154, 170, 186, 207, 223, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 219, 223, 239, 255
0, 11, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 11, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 163, 170, 186, 207, 223, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 184, 186, 207, 223, 239, 255
0, 16, 19, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 184, 186, 207, 223, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 227, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 219, 223, 227, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 202, 207, 223, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 152, 154, 170, 186, 207, 223, 239, 255
0, 16, 19, 27, 32, 48, 69, 85, 101, 117, 138, 152, 154, 170, 186, 207, 223, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 152, 154, 170, 184, 186, 207, 223, 239, 255
0, 16, 19, 27, 32, 48, 69, 85, 101, 117, 138, 152, 154, 170, 184, 186, 207, 223, 239, 255
0, 16, 27, 32, 48, 50, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 19, 27, 32, 48, 50, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 27, 32, 48, 50, 69, 85, 101, 117, 138, 154, 170, 184, 186, 207, 223, 239, 255
0, 16, 27, 32, 48, 50, 69, 85, 101, 117, 138, 147, 154, 170, 184, 186, 207, 223, 239, 255
0, 16, 27, 32, 48, 50, 69, 85, 101, 117, 138, 152, 154, 170, 186, 207, 223, 239, 255
0, 16, 19, 27, 32, 48, 50, 69, 85, 101, 117, 138, 152, 154, 170, 186, 207, 223, 239, 255
0, 23, 27, 85, 124, 170, 193, 255
0, 19, 27, 71, 85, 170, 255
0, 23, 27, 85, 170, 212, 255
0, 23, 27, 85, 170, 212, 216, 255
0, 24, 27, 85, 170, 255
0, 24, 27, 85, 170, 219, 255
0, 24, 27, 85, 170, 216, 219, 255
0, 16, 24, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 19, 24, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 24, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 219, 223, 239, 255
0, 16, 24, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 216, 219, 223, 239, 255
0, 16, 24, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 227, 239, 255
0, 16, 24, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 219, 223, 227, 239, 255
0, 27, 78, 85, 170, 255
0, 27, 85, 91, 170, 249, 255
0, 23, 27, 61, 85, 170, 255
0, 27, 43, 85, 170, 255
0, 23, 27, 43, 85, 170, 255
0, 23, 27, 39, 43, 85, 170, 255
0, 16, 27, 32, 43, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 39, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 147, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 11, 27, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 11, 27, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 11, 19, 27, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 11, 27, 84, 85, 86, 87, 163, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 11, 19, 27, 84, 85, 86, 87, 163, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 48, 69, 84, 85, 86, 87, 101, 117, 138, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 48, 69, 84, 85, 86, 87, 101, 117, 138, 154, 168, 169, 170, 171, 177, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 48, 69, 84, 85, 86, 87, 101, 117, 138, 147, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 48, 57, 69, 84, 85, 86, 87, 101, 117, 138, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 48, 57, 69, 84, 85, 86, 87, 101, 117, 138, 147, 154, 168, 169, 170, 171, 177, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 71, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 11, 19, 27, 71, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 24, 27, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 43, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 43, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 39, 43, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 139, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 84, 85, 86, 87, 139, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 48, 69, 84, 85, 86, 87, 101, 117, 138, 139, 154, 168, 169, 170, 171, 184, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 7, 27, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 7, 27, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 7, 11, 27, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 7, 11, 27, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 82, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 82, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 11, 27, 82, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 11, 27, 82, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 7, 27, 82, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 7, 27, 82, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 7, 11, 27, 82, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 7, 11, 27, 82, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 24, 27, 73, 85, 170, 255
0, 24, 27, 73, 85, 121, 170, 219, 255
0, 24, 27, 73, 85, 121, 170, 216, 219, 255
0, 1, 2, 3, 24, 27, 73, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 27, 85, 155, 170, 255
0, 19, 27, 85, 155, 170, 255
0, 19, 27, 85, 147, 155, 170, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 155, 170, 186, 207, 223, 239, 255
0, 16, 19, 27, 32, 48, 69, 85, 101, 117, 138, 154, 155, 170, 186, 207, 223, 239, 255
0, 16, 19, 27, 32, 48, 69, 85, 101, 117, 138, 147, 154, 155, 170, 186, 207, 223, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 155, 170, 184, 186, 207, 223, 239, 255
0, 16, 19, 27, 32, 48, 69, 85, 101, 117, 138, 154, 155, 170, 184, 186, 207, 223, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 152, 154, 155, 170, 186, 207, 223, 239, 255
0, 16, 19, 27, 32, 48, 69, 85, 101, 117, 138, 152, 154, 155, 170, 186, 207, 223, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 152, 154, 155, 170, 184, 186, 207, 223, 239, 255
0, 16, 19, 27, 32, 48, 69, 85, 101, 117, 138, 152, 154, 155, 170, 184, 186, 207, 223, 239, 255
0, 16, 27, 32, 48, 50, 69, 85, 101, 117, 138, 154, 155, 170, 186, 207, 223, 239, 255
0, 16, 19, 27, 32, 48, 50, 69, 85, 101, 117, 138, 154, 155, 170, 186, 207, 223, 239, 255
0, 16, 27, 32, 48, 50, 69, 85, 101, 117, 138, 152, 154, 155, 170, 186, 207, 223, 239, 255
0, 16, 19, 27, 32, 48, 50, 69, 85, 101, 117, 138, 152, 154, 155, 170, 186, 207, 223, 239, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 84, 85, 86, 87, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 84, 85, 86, 87, 147, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 43, 84, 85, 86, 87, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 139, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 84, 85, 86, 87, 139, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 27, 85, 103, 155, 170, 255
0, 19, 27, 71, 85, 103, 155, 170, 255
0, 19, 27, 71, 85, 103, 147, 155, 170, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 103, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 71, 84, 85, 86, 87, 103, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 71, 84, 85, 86, 87, 103, 147, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 43, 84, 85, 86, 87, 103, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 27, 85, 155, 170, 222, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 155, 170, 186, 207, 222, 223, 239, 255
0, 16, 27, 32, 48, 50, 69, 85, 101, 117, 138, 154, 155, 170, 184, 186, 207, 222, 223, 239, 255
0, 27, 85, 155, 170, 185, 255
0, 27, 57, 85, 155, 170, 185, 255
0, 1, 2, 3, 16, 27, 32, 48, 69, 84, 85, 86, 87, 101, 117, 138, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 48, 57, 69, 84, 85, 86, 87, 101, 117, 138, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 48, 69, 84, 85, 86, 87, 101, 117, 138, 139, 154, 155, 168, 169, 170, 171, 184, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 20, 27, 40, 60, 65, 85, 105, 125, 130, 150, 170, 190, 195, 215, 235, 255
0, 20, 27, 40, 60, 65, 85, 105, 125, 130, 150, 170, 177, 190, 195, 215, 235, 255
0, 20, 24, 27, 40, 60, 65, 85, 105, 125, 130, 150, 170, 190, 195, 215, 219, 235, 255
0, 20, 24, 27, 40, 60, 65, 85, 105, 125, 130, 150, 170, 190, 195, 215, 216, 219, 235, 255
0, 20, 27, 40, 60, 65, 78, 85, 105, 125, 130, 150, 170, 190, 195, 215, 235, 255
0, 20, 23, 27, 40, 43, 60, 65, 85, 105, 125, 130, 150, 170, 190, 195, 215, 235, 255
0, 20, 23, 27, 39, 40, 43, 60, 65, 85, 105, 125, 130, 150, 170, 190, 195, 215, 235, 255
0, 20, 23, 24, 27, 40, 43, 60, 65, 85, 105, 125, 130, 150, 170, 190, 195, 215, 219, 235, 255
0, 16, 20, 24, 27, 32, 40, 48, 60, 65, 69, 73, 85, 101, 105, 117, 121, 125, 130, 138, 150, 154, 170, 186, 190, 195, 207, 215, 219, 223, 235, 239, 255
0, 16, 20, 24, 27, 32, 40, 48, 60, 65, 69, 73, 85, 101, 105, 117, 121, 125, 130, 138, 150, 154, 170, 186, 190, 195, 207, 215, 216, 219, 223, 235, 239, 255
0, 16, 20, 23, 24, 27, 32, 40, 43, 48, 60, 65, 69, 73, 85, 101, 105, 117, 121, 125, 130, 138, 150, 154, 170, 186, 190, 195, 207, 215, 219, 223, 235, 239, 255
0, 20, 24, 27, 40, 60, 65, 85, 105, 113, 125, 130, 150, 170, 190, 195, 215, 219, 235, 255
0, 16, 27, 32, 44, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 27, 32, 44, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 219, 223, 239, 255
0, 16, 27, 32, 44, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 227, 239, 255
0, 16, 27, 32, 44, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 216, 223, 227, 239, 255
0, 16, 24, 27, 32, 44, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 24, 27, 32, 44, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 219, 223, 239, 255
0, 27, 78, 85, 170, 180, 225, 255
0, 1, 2, 3, 27, 35, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 35, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 35, 48, 50, 69, 84, 85, 86, 87, 101, 117, 138, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 27, 35, 84, 85, 86, 87, 139, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 35, 84, 85, 86, 87, 139, 147, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 35, 71, 84, 85, 86, 87, 139, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 7, 11, 19, 27, 35, 39, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 35, 84, 85, 86, 87, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 35, 84, 85, 86, 87, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 35, 84, 85, 86, 87, 103, 139, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 35, 71, 84, 85, 86, 87, 103, 139, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 35, 71, 84, 85, 86, 87, 103, 139, 147, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 35, 48, 50, 69, 84, 85, 86, 87, 101, 117, 138, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 27, 75, 85, 170, 255
0, 11, 27, 75, 85, 91, 170, 255
0, 1, 2, 3, 27, 75, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 11, 27, 75, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 27, 45, 54, 85, 170, 255
0, 27, 31, 85, 170, 255
0, 16, 27, 31, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 27, 31, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 219, 223, 239, 255
0, 16, 27, 31, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 202, 207, 223, 239, 255
0, 27, 31, 53, 85, 170, 255
0, 27, 31, 85, 170, 208, 255
0, 16, 27, 31, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 208, 223, 239, 255
0, 16, 27, 31, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 208, 219, 223, 239, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 107, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 84, 85, 86, 87, 107, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 43, 84, 85, 86, 87, 107, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 43, 84, 85, 86, 87, 107, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 7, 11, 23, 27, 43, 84, 85, 86, 87, 91, 107, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 43, 75, 84, 85, 86, 87, 107, 139, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 27, 31, 79, 85, 170, 255
0, 27, 31, 75, 79, 85, 170, 255
0, 20, 23, 27, 40, 43, 60, 65, 66, 85, 105, 125, 130, 150, 170, 190, 195, 215, 235, 255
0, 11, 14, 27, 85, 170, 255
0, 11, 14, 27, 85, 91, 94, 170, 255
0, 11, 14, 27, 78, 85, 91, 94, 170, 255
0, 11, 14, 27, 75, 85, 91, 94, 170, 255
0, 27, 85, 170, 219, 231, 255
0, 27, 39, 85, 170, 219, 231, 255
0, 24, 27, 85, 146, 170, 255
0, 16, 24, 27, 32, 48, 69, 85, 101, 117, 138, 146, 154, 170, 186, 207, 223, 239, 255
0, 16, 19, 24, 27, 32, 48, 69, 85, 101, 117, 138, 146, 154, 170, 186, 207, 223, 239, 255
0, 1, 2, 3, 24, 27, 84, 85, 86, 87, 146, 168, 169, 170, 171, 252, 253, 254, 255
0, 16, 24, 27, 32, 44, 48, 69, 85, 101, 117, 138, 146, 154, 170, 186, 207, 223, 227, 239, 255
0, 20, 23, 27, 40, 43, 60, 65, 85, 105, 125, 126, 130, 150, 170, 190, 195, 215, 235, 255
0, 11, 27, 85, 170, 172, 242, 255
0, 11, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 172, 186, 207, 223, 239, 242, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 84, 85, 86, 87, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 43, 84, 85, 86, 87, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 43, 84, 85, 86, 87, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 23, 27, 35, 43, 84, 85, 86, 87, 151, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 107, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 39, 84, 85, 86, 87, 107, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 27, 43, 85, 131, 170, 255
0, 16, 27, 32, 43, 48, 69, 85, 101, 117, 131, 138, 154, 170, 186, 207, 223, 239, 255
0, 1, 2, 3, 27, 43, 84, 85, 86, 87, 131, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 43, 84, 85, 86, 87, 131, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 43, 84, 85, 86, 87, 107, 131, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 26, 27, 85, 170, 255
0, 16, 26, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 26, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 202, 207, 223, 239, 255
0, 1, 2, 3, 26, 27, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 16, 26, 27, 32, 48, 69, 85, 101, 117, 138, 154, 155, 170, 186, 207, 223, 239, 255
0, 16, 26, 27, 32, 48, 69, 85, 101, 117, 138, 154, 155, 170, 186, 207, 222, 223, 239, 255
0, 1, 2, 3, 16, 26, 27, 32, 48, 69, 84, 85, 86, 87, 101, 117, 138, 139, 154, 155, 168, 169, 170, 171, 184, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 26, 27, 31, 85, 170, 255
0, 16, 26, 27, 31, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 26, 27, 31, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 202, 207, 223, 239, 255
0, 27, 43, 62, 85, 170, 255
0, 16, 27, 32, 43, 48, 62, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 23, 27, 43, 61, 62, 85, 170, 255
0, 23, 27, 39, 43, 61, 62, 85, 170, 255
0, 1, 2, 3, 20, 23, 27, 40, 43, 60, 61, 62, 65, 84, 85, 86, 87, 105, 125, 130, 150, 168, 169, 170, 171, 190, 195, 215, 235, 252, 253, 254, 255
0, 1, 2, 3, 20, 23, 27, 39, 40, 43, 60, 61, 62, 65, 84, 85, 86, 87, 105, 125, 130, 150, 168, 169, 170, 171, 190, 195, 215, 235, 252, 253, 254, 255
0, 1, 2, 3, 20, 23, 24, 27, 40, 43, 60, 61, 62, 65, 84, 85, 86, 87, 105, 125, 130, 150, 168, 169, 170, 171, 190, 195, 215, 219, 235, 252, 253, 254, 255
0, 1, 2, 3, 20, 23, 27, 40, 43, 60, 61, 62, 65, 84, 85, 86, 87, 105, 107, 125, 126, 130, 150, 168, 169, 170, 171, 190, 195, 215, 235, 252, 253, 254, 255
0, 19, 27, 85, 116, 170, 205, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 211, 223, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 211, 219, 223, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 211, 223, 227, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 211, 219, 223, 227, 239, 255
0, 16, 24, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 211, 223, 239, 255
0, 16, 24, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 211, 219, 223, 239, 255
0, 16, 24, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 211, 223, 227, 239, 255
0, 16, 24, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 211, 219, 223, 227, 239, 255
0, 16, 19, 24, 27, 32, 48, 69, 85, 101, 117, 138, 152, 154, 155, 170, 186, 207, 211, 219, 223, 239, 255
0, 16, 20, 24, 27, 32, 40, 48, 60, 65, 69, 73, 85, 101, 105, 113, 117, 121, 125, 130, 138, 150, 154, 170, 186, 190, 195, 207, 211, 215, 219, 223, 235, 239, 255
0, 16, 27, 32, 44, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 211, 223, 239, 255
0, 16, 27, 32, 44, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 211, 219, 223, 239, 255
0, 16, 24, 27, 32, 44, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 211, 223, 239, 255
0, 16, 24, 27, 32, 44, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 211, 219, 223, 239, 255
0, 26, 27, 85, 144, 170, 255
0, 16, 26, 27, 32, 48, 69, 85, 101, 117, 138, 144, 154, 170, 186, 207, 223, 239, 255
0, 1, 2, 3, 26, 27, 84, 85, 86, 87, 144, 168, 169, 170, 171, 252, 253, 254, 255
0, 16, 26, 27, 32, 48, 69, 85, 101, 117, 138, 144, 154, 155, 170, 186, 207, 223, 239, 255
0, 1, 2, 3, 16, 26, 27, 32, 48, 69, 84, 85, 86, 87, 101, 117, 138, 139, 144, 154, 155, 168, 169, 170, 171, 184, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 26, 27, 31, 85, 144, 170, 208, 255
0, 16, 26, 27, 31, 32, 48, 69, 85, 101, 117, 138, 144, 154, 170, 186, 207, 208, 223, 239, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 137, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 84, 85, 86, 87, 137, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 48, 69, 84, 85, 86, 87, 101, 117, 137, 138, 152, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 137, 139, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 84, 85, 86, 87, 137, 139, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 48, 69, 84, 85, 86, 87, 101, 117, 137, 138, 139, 152, 154, 168, 169, 170, 171, 184, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 48, 57, 69, 84, 85, 86, 87, 101, 117, 137, 138, 139, 152, 154, 168, 169, 170, 171, 184, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 137, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 84, 85, 86, 87, 137, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 137, 139, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 84, 85, 86, 87, 137, 139, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 48, 69, 84, 85, 86, 87, 101, 117, 137, 138, 152, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 43, 48, 69, 84, 85, 86, 87, 101, 117, 137, 138, 152, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 48, 69, 84, 85, 86, 87, 101, 117, 137, 138, 139, 152, 154, 155, 168, 169, 170, 171, 184, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 48, 57, 69, 84, 85, 86, 87, 101, 117, 137, 138, 139, 152, 154, 155, 168, 169, 170, 171, 184, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 27, 35, 84, 85, 86, 87, 137, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 35, 84, 85, 86, 87, 137, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 35, 48, 50, 69, 84, 85, 86, 87, 101, 117, 137, 138, 152, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 35, 48, 50, 69, 84, 85, 86, 87, 101, 117, 137, 138, 152, 154, 168, 169, 170, 171, 177, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 27, 35, 84, 85, 86, 87, 137, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 35, 84, 85, 86, 87, 137, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 35, 48, 50, 69, 84, 85, 86, 87, 101, 117, 137, 138, 152, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 27, 32, 43, 48, 69, 84, 85, 86, 87, 101, 117, 131, 137, 138, 152, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 27, 85, 91, 167, 170, 255
0, 11, 27, 85, 91, 163, 167, 170, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 91, 167, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 84, 85, 86, 87, 91, 167, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 11, 27, 84, 85, 86, 87, 91, 163, 167, 168, 169, 170, 171, 252, 253, 254, 255
0, 11, 27, 75, 85, 91, 163, 167, 170, 255
0, 1, 2, 3, 11, 27, 75, 84, 85, 86, 87, 91, 163, 167, 168, 169, 170, 171, 252, 253, 254, 255
0, 26, 27, 37, 85, 170, 255
0, 1, 2, 3, 26, 27, 37, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 26, 27, 31, 37, 53, 85, 170, 255
0, 16, 18, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 18, 19, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 18, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 184, 186, 207, 223, 239, 255
0, 16, 18, 19, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 184, 186, 207, 223, 239, 255
0, 16, 18, 27, 32, 48, 69, 85, 101, 117, 138, 152, 154, 170, 186, 207, 223, 239, 255
0, 16, 18, 27, 32, 48, 69, 85, 101, 117, 138, 147, 152, 154, 170, 186, 207, 223, 239, 255
0, 16, 18, 27, 32, 48, 50, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 18, 19, 27, 32, 48, 50, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 18, 27, 32, 48, 50, 69, 85, 101, 117, 138, 152, 154, 170, 184, 186, 207, 223, 239, 255
0, 16, 18, 27, 32, 48, 50, 69, 85, 101, 117, 138, 147, 152, 154, 170, 184, 186, 207, 223, 239, 255
0, 16, 18, 27, 32, 48, 69, 85, 101, 117, 138, 154, 155, 170, 186, 207, 223, 239, 255
0, 16, 18, 19, 27, 32, 48, 69, 85, 101, 117, 138, 154, 155, 170, 186, 207, 223, 239, 255
0, 16, 18, 27, 32, 48, 69, 85, 101, 117, 138, 154, 155, 170, 184, 186, 207, 223, 239, 255
0, 16, 18, 19, 27, 32, 48, 69, 85, 101, 117, 138, 154, 155, 170, 184, 186, 207, 223, 239, 255
0, 16, 18, 27, 32, 48, 50, 69, 85, 101, 117, 138, 154, 155, 170, 186, 207, 223, 239, 255
0, 16, 18, 19, 27, 32, 48, 50, 69, 85, 101, 117, 138, 154, 155, 170, 186, 207, 223, 239, 255
0, 16, 18, 27, 32, 48, 69, 85, 101, 117, 138, 152, 154, 155, 170, 186, 207, 222, 223, 239, 255
0, 16, 18, 27, 32, 48, 50, 69, 85, 101, 117, 138, 152, 154, 155, 170, 184, 186, 207, 222, 223, 239, 255
0, 27, 85, 108, 170, 177, 198, 255
0, 27, 43, 85, 170, 232, 255
0, 27, 43, 85, 170, 216, 232, 255
0, 16, 27, 32, 43, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 216, 223, 232, 239, 255
0, 23, 27, 43, 85, 170, 212, 232, 255
0, 23, 27, 43, 85, 170, 212, 216, 232, 255
0, 23, 27, 39, 43, 85, 170, 212, 232, 255
0, 20, 23, 27, 40, 43, 60, 65, 85, 105, 125, 130, 150, 170, 190, 195, 212, 215, 232, 235, 255
0, 20, 23, 27, 39, 40, 43, 60, 65, 85, 105, 125, 130, 150, 170, 190, 195, 212, 215, 232, 235, 255
0, 20, 23, 24, 27, 40, 43, 60, 65, 85, 105, 125, 130, 150, 170, 190, 195, 212, 215, 216, 219, 232, 235, 255
0, 16, 20, 23, 24, 27, 32, 40, 43, 48, 60, 65, 69, 73, 85, 101, 105, 117, 121, 125, 130, 138, 150, 154, 170, 186, 190, 195, 207, 212, 215, 216, 219, 223, 232, 235, 239, 255
0, 17, 27, 34, 51, 68, 85, 102, 119, 136, 153, 170, 187, 204, 221, 238, 255
0, 17, 27, 34, 51, 68, 85, 102, 119, 136, 153, 170, 177, 187, 204, 221, 238, 255
0, 17, 27, 34, 51, 68, 78, 85, 102, 119, 136, 153, 170, 187, 204, 221, 238, 255
0, 17, 19, 27, 34, 51, 68, 85, 102, 119, 136, 153, 155, 170, 187, 204, 221, 238, 255
0, 17, 19, 27, 34, 51, 68, 85, 102, 119, 136, 147, 153, 155, 170, 187, 204, 221, 238, 255
0, 16, 17, 19, 27, 32, 34, 48, 51, 68, 69, 71, 85, 101, 102, 103, 117, 119, 136, 138, 153, 154, 155, 170, 186, 187, 204, 207, 221, 223, 238, 239, 255
0, 16, 17, 19, 27, 32, 34, 48, 51, 68, 69, 71, 85, 101, 102, 103, 117, 119, 136, 138, 147, 153, 154, 155, 170, 186, 187, 204, 207, 221, 223, 238, 239, 255
0, 17, 27, 34, 51, 68, 85, 102, 108, 119, 136, 153, 170, 177, 187, 198, 204, 221, 238, 255
0, 17, 19, 27, 34, 51, 68, 85, 100, 102, 119, 136, 153, 155, 170, 187, 204, 221, 238, 255
0, 16, 17, 19, 27, 32, 34, 48, 51, 68, 69, 71, 85, 100, 101, 102, 103, 117, 119, 136, 138, 152, 153, 154, 155, 170, 186, 187, 204, 207, 221, 223, 238, 239, 255
0, 17, 19, 27, 34, 51, 68, 85, 102, 119, 136, 153, 155, 170, 187, 204, 221, 236, 238, 255
0, 16, 17, 19, 27, 32, 34, 48, 51, 68, 69, 71, 85, 101, 102, 103, 117, 119, 136, 138, 153, 154, 155, 170, 184, 186, 187, 204, 207, 221, 223, 236, 238, 239, 255
0, 20, 24, 27, 40, 60, 65, 85, 105, 125, 130, 150, 170, 178, 190, 195, 215, 219, 235, 255
0, 16, 20, 24, 27, 32, 40, 48, 60, 65, 69, 73, 85, 101, 105, 117, 121, 125, 130, 138, 150, 154, 170, 178, 186, 190, 195, 207, 215, 219, 223, 227, 235, 239, 255
0, 20, 24, 27, 40, 60, 65, 85, 105, 125, 130, 142, 150, 170, 190, 195, 215, 219, 235, 255
0, 20, 24, 27, 40, 60, 65, 85, 105, 113, 125, 130, 142, 150, 170, 190, 195, 215, 219, 235, 255
0, 16, 20, 24, 27, 32, 40, 44, 48, 60, 65, 69, 73, 85, 101, 105, 117, 121, 125, 130, 138, 142, 150, 154, 170, 186, 190, 195, 207, 215, 219, 223, 235, 239, 255
0, 16, 20, 24, 27, 32, 40, 44, 48, 60, 65, 69, 73, 85, 101, 105, 113, 117, 121, 125, 130, 138, 142, 150, 154, 170, 186, 190, 195, 207, 211, 215, 219, 223, 235, 239, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 162, 166, 170, 174, 216, 243, 247, 251, 255
0, 4, 8, 12, 23, 27, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 91, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 19, 27, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 57, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 162, 166, 170, 174, 219, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 121, 162, 166, 170, 174, 219, 243, 247, 251, 255
0, 4, 8, 11, 12, 27, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 11, 12, 27, 81, 85, 89, 91, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 223, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 216, 223, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 39, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 223, 239, 243, 247, 251, 255
0, 4, 8, 12, 23, 27, 81, 85, 89, 93, 124, 162, 166, 170, 174, 193, 243, 247, 251, 255
0, 4, 8, 12, 19, 27, 71, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 23, 27, 81, 85, 89, 93, 162, 166, 170, 174, 212, 216, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 81, 85, 89, 93, 162, 166, 170, 174, 219, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 81, 85, 89, 93, 162, 166, 170, 174, 216, 219, 243, 247, 251, 255
0, 4, 8, 11, 12, 24, 27, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 91, 93, 162, 166, 170, 174, 243, 247, 249, 251, 255
0, 4, 8, 12, 23, 27, 61, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 1, 2, 3, 4, 8, 12, 27, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 12, 27, 81, 84, 85, 86, 87, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 12, 27, 78, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 4, 8, 12, 24, 27, 73, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 73, 81, 85, 89, 93, 121, 162, 166, 170, 174, 219, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 73, 81, 85, 89, 93, 121, 162, 166, 170, 174, 216, 219, 243, 247, 251, 255
0, 4, 8, 11, 12, 24, 27, 73, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 75, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 11, 12, 27, 75, 81, 85, 89, 91, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 1, 2, 3, 4, 8, 12, 27, 75, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 4, 8, 12, 27, 31, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 31, 53, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 31, 81, 85, 89, 93, 162, 166, 170, 174, 208, 243, 247, 251, 255
0, 4, 8, 12, 27, 31, 75, 79, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 1, 2, 3, 4, 8, 11, 12, 14, 27, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 11, 12, 14, 27, 81, 84, 85, 86, 87, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 11, 12, 14, 27, 78, 81, 84, 85, 86, 87, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 11, 12, 14, 27, 75, 81, 84, 85, 86, 87, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 4, 8, 12, 16, 27, 32, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 219, 223, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 39, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 219, 223, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 19, 27, 81, 85, 89, 93, 116, 162, 166, 170, 174, 205, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 88, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 88, 89, 91, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 11, 12, 27, 81, 85, 88, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 11, 12, 27, 81, 85, 88, 89, 91, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 1, 2, 3, 4, 8, 12, 27, 81, 82, 84, 85, 86, 87, 88, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 12, 27, 81, 82, 84, 85, 86, 87, 88, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 12, 23, 27, 81, 82, 84, 85, 86, 87, 88, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 11, 12, 14, 27, 81, 82, 84, 85, 86, 87, 88, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 11, 12, 14, 27, 81, 82, 84, 85, 86, 87, 88, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 115, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 13, 27, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 13, 27, 81, 85, 89, 91, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 11, 12, 13, 27, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 11, 12, 13, 27, 81, 85, 89, 91, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 1, 2, 3, 4, 7, 8, 12, 13, 27, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 7, 8, 12, 13, 27, 81, 84, 85, 86, 87, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 27, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 27, 81, 84, 85, 86, 87, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 24, 27, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 24, 27, 73, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 4, 8, 12, 13, 27, 81, 85, 88, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 13, 27, 81, 85, 88, 89, 91, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 11, 12, 13, 27, 81, 85, 88, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 11, 12, 13, 27, 81, 85, 88, 89, 91, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 1, 2, 3, 4, 7, 8, 12, 13, 27, 81, 82, 84, 85, 86, 87, 88, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 7, 8, 12, 13, 27, 81, 82, 84, 85, 86, 87, 88, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 7, 8, 12, 13, 27, 78, 81, 82, 84, 85, 86, 87, 88, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 27, 81, 82, 84, 85, 86, 87, 88, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 162, 166, 170, 174, 203, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 162, 166, 170, 174, 203, 219, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 203, 207, 223, 227, 239, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 81, 85, 89, 93, 162, 166, 170, 174, 203, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 81, 85, 89, 93, 162, 166, 170, 174, 203, 219, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 203, 207, 219, 223, 227, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 31, 32, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 203, 207, 219, 223, 227, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 31, 32, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 203, 207, 208, 219, 223, 227, 231, 239, 243, 247, 251, 255
0, 4, 8, 11, 12, 24, 27, 81, 85, 88, 89, 91, 93, 162, 166, 170, 174, 203, 219, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 162, 166, 170, 174, 199, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 162, 166, 170, 174, 199, 219, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 81, 85, 89, 93, 162, 166, 170, 174, 199, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 81, 85, 89, 93, 162, 166, 170, 174, 199, 219, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 207, 211, 223, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 207, 211, 219, 223, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 162, 166, 170, 174, 199, 203, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 162, 166, 170, 174, 199, 203, 219, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 81, 85, 89, 93, 162, 166, 170, 174, 199, 203, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 81, 85, 89, 93, 162, 166, 170, 174, 199, 203, 219, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 203, 207, 211, 223, 227, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 39, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 203, 207, 211, 223, 227, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 203, 207, 211, 219, 223, 227, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 39, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 203, 207, 211, 219, 223, 227, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 123, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 115, 123, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 56, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 56, 81, 85, 89, 93, 162, 166, 170, 174, 219, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 56, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 56, 81, 85, 89, 93, 162, 166, 170, 174, 219, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 44, 48, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 223, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 44, 48, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 219, 223, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 27, 56, 81, 85, 89, 93, 162, 166, 170, 174, 203, 243, 247, 251, 255
0, 4, 8, 12, 27, 56, 81, 85, 89, 93, 162, 166, 170, 174, 203, 216, 243, 247, 251, 255
0, 4, 8, 12, 27, 56, 81, 85, 89, 93, 121, 162, 166, 170, 174, 203, 219, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 56, 73, 81, 85, 89, 93, 162, 166, 170, 174, 203, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 56, 73, 81, 85, 89, 93, 121, 162, 166, 170, 174, 203, 219, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 56, 73, 81, 85, 89, 93, 121, 162, 166, 170, 174, 203, 216, 219, 243, 247, 251, 255
0, 4, 8, 12, 27, 56, 81, 85, 89, 93, 162, 166, 170, 174, 199, 243, 247, 251, 255
0, 4, 8, 12, 27, 56, 81, 85, 89, 93, 162, 166, 170, 174, 199, 219, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 56, 81, 85, 89, 93, 162, 166, 170, 174, 199, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 56, 81, 85, 89, 93, 162, 166, 170, 174, 199, 219, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 44, 48, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 207, 211, 223, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 44, 48, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 207, 211, 219, 223, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 162, 166, 170, 174, 209, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 115, 162, 166, 170, 174, 209, 243, 247, 251, 255
0, 4, 8, 12, 27, 57, 81, 85, 89, 93, 115, 162, 166, 170, 174, 209, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 123, 162, 166, 170, 174, 209, 243, 247, 251, 255
0, 27, 85, 120, 170, 201, 255
0, 27, 57, 75, 85, 120, 170, 201, 216, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 120, 162, 166, 170, 174, 201, 243, 247, 251, 255
0, 4, 8, 12, 27, 57, 75, 81, 85, 89, 93, 120, 162, 166, 170, 174, 201, 216, 243, 247, 251, 255
0, 20, 23, 27, 40, 43, 60, 65, 85, 105, 125, 129, 130, 150, 170, 190, 195, 215, 235, 255
0, 20, 23, 27, 40, 43, 60, 65, 85, 105, 125, 126, 129, 130, 150, 170, 190, 195, 215, 235, 255
0, 20, 23, 27, 40, 43, 60, 65, 66, 85, 105, 125, 129, 130, 150, 170, 190, 195, 212, 215, 232, 235, 255
0, 20, 23, 27, 39, 40, 43, 60, 65, 66, 85, 105, 125, 129, 130, 150, 170, 190, 195, 212, 215, 232, 235, 255
0, 1, 2, 3, 27, 33, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 33, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 33, 84, 85, 86, 87, 139, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 33, 84, 85, 86, 87, 139, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 33, 84, 85, 86, 87, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 33, 84, 85, 86, 87, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 33, 84, 85, 86, 87, 139, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 33, 84, 85, 86, 87, 139, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 33, 35, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 33, 35, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 33, 35, 84, 85, 86, 87, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 33, 35, 84, 85, 86, 87, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 33, 84, 85, 86, 87, 137, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 33, 84, 85, 86, 87, 137, 147, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 33, 71, 84, 85, 86, 87, 137, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 33, 84, 85, 86, 87, 103, 137, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 33, 71, 84, 85, 86, 87, 103, 137, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 33, 71, 84, 85, 86, 87, 103, 137, 147, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 33, 35, 84, 85, 86, 87, 137, 139, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 33, 35, 84, 85, 86, 87, 137, 139, 147, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 33, 35, 71, 84, 85, 86, 87, 137, 139, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 33, 35, 84, 85, 86, 87, 103, 137, 139, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 27, 33, 35, 71, 84, 85, 86, 87, 103, 137, 139, 147, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 16, 18, 27, 32, 33, 48, 69, 84, 85, 86, 87, 101, 117, 138, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 18, 27, 32, 33, 48, 69, 84, 85, 86, 87, 101, 117, 138, 139, 154, 168, 169, 170, 171, 184, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 18, 27, 32, 33, 48, 69, 84, 85, 86, 87, 101, 117, 138, 139, 154, 168, 169, 170, 171, 177, 184, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 18, 27, 32, 33, 48, 69, 84, 85, 86, 87, 101, 117, 138, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 18, 27, 32, 33, 48, 69, 84, 85, 86, 87, 101, 117, 138, 139, 154, 155, 168, 169, 170, 171, 184, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 18, 27, 32, 33, 35, 48, 50, 69, 84, 85, 86, 87, 101, 117, 138, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 18, 27, 32, 33, 35, 48, 50, 57, 69, 84, 85, 86, 87, 101, 117, 138, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 18, 27, 32, 33, 35, 48, 50, 69, 84, 85, 86, 87, 101, 117, 138, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 18, 27, 32, 33, 35, 48, 50, 57, 69, 84, 85, 86, 87, 101, 117, 138, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 27, 85, 91, 170, 173, 246, 255
0, 11, 27, 85, 91, 170, 172, 173, 242, 246, 255
0, 11, 27, 75, 85, 91, 170, 172, 173, 242, 246, 255
0, 27, 85, 91, 94, 167, 170, 173, 246, 249, 255
0, 27, 43, 85, 170, 188, 194, 255
0, 16, 27, 32, 43, 48, 69, 85, 101, 117, 138, 154, 170, 186, 188, 194, 207, 223, 239, 255
0, 23, 27, 43, 85, 124, 170, 188, 193, 194, 255
0, 23, 27, 39, 43, 85, 124, 170, 188, 193, 194, 255
0, 27, 43, 62, 85, 131, 170, 188, 194, 232, 255
0, 27, 43, 62, 85, 131, 170, 188, 194, 216, 232, 255
0, 16, 27, 32, 43, 48, 62, 69, 85, 101, 117, 131, 138, 154, 170, 186, 188, 194, 207, 216, 223, 232, 239, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 162, 166, 170, 174, 217, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 115, 162, 166, 170, 174, 217, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 123, 162, 166, 170, 174, 217, 243, 247, 251, 255
0, 4, 8, 12, 27, 57, 81, 85, 89, 93, 123, 162, 166, 170, 174, 217, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 162, 166, 170, 174, 209, 217, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 93, 115, 123, 162, 166, 170, 174, 209, 217, 243, 247, 251, 255
0, 4, 8, 12, 27, 57, 81, 85, 89, 93, 115, 123, 162, 166, 170, 174, 209, 217, 243, 247, 251, 255
0, 27, 30, 85, 170, 255
0, 27, 30, 85, 91, 94, 170, 255
0, 27, 30, 85, 147, 156, 170, 210, 216, 255
0, 16, 27, 30, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 27, 30, 32, 48, 69, 85, 101, 117, 138, 147, 154, 156, 170, 186, 207, 210, 216, 223, 239, 255
0, 27, 30, 75, 78, 85, 170, 255
0, 27, 30, 39, 45, 54, 57, 85, 170, 255
0, 11, 14, 27, 30, 85, 170, 255
0, 11, 14, 27, 30, 85, 91, 94, 170, 255
0, 11, 14, 16, 27, 30, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 11, 14, 27, 30, 75, 78, 85, 91, 94, 170, 255
0, 26, 27, 30, 31, 85, 170, 255
0, 16, 26, 27, 30, 31, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 26, 27, 30, 31, 85, 144, 170, 208, 255
0, 16, 26, 27, 30, 31, 32, 48, 69, 85, 101, 117, 138, 144, 154, 170, 186, 207, 208, 223, 239, 255
0, 26, 27, 30, 31, 37, 53, 85, 170, 255
0, 1, 2, 3, 4, 8, 12, 27, 30, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 12, 27, 30, 81, 84, 85, 86, 87, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 12, 27, 30, 75, 78, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 11, 12, 14, 27, 30, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 11, 12, 14, 27, 30, 81, 84, 85, 86, 87, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 11, 12, 14, 27, 30, 75, 78, 81, 84, 85, 86, 87, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 27, 30, 85, 91, 94, 167, 170, 173, 246, 249, 255
0, 27, 59, 85, 170, 255
0, 16, 27, 32, 48, 59, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 4, 8, 12, 27, 59, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 59, 81, 85, 89, 93, 162, 166, 170, 174, 219, 243, 247, 251, 255
0, 4, 8, 12, 27, 59, 81, 85, 89, 93, 121, 162, 166, 170, 174, 219, 243, 247, 251, 255
0, 4, 8, 12, 27, 59, 81, 85, 89, 93, 115, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 48, 59, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 207, 211, 219, 223, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 27, 59, 81, 85, 89, 93, 123, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 59, 81, 85, 89, 93, 115, 123, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 59, 75, 81, 85, 89, 93, 123, 162, 166, 170, 174, 203, 219, 243, 247, 251, 255
0, 4, 8, 12, 27, 59, 81, 85, 89, 93, 162, 166, 170, 174, 209, 243, 247, 251, 255
0, 4, 8, 12, 27, 59, 81, 85, 89, 93, 123, 162, 166, 170, 174, 209, 243, 247, 251, 255
0, 4, 8, 12, 27, 59, 81, 85, 89, 93, 162, 166, 170, 174, 217, 243, 247, 251, 255
0, 4, 8, 12, 27, 59, 81, 85, 89, 93, 115, 162, 166, 170, 174, 217, 243, 247, 251, 255
0, 4, 8, 12, 27, 59, 81, 85, 89, 93, 162, 166, 170, 174, 209, 217, 243, 247, 251, 255
0, 27, 59, 85, 170, 200, 255
0, 16, 27, 32, 48, 59, 69, 85, 101, 117, 138, 154, 170, 186, 200, 207, 223, 239, 255
0, 4, 8, 12, 27, 59, 81, 85, 89, 93, 162, 166, 170, 174, 200, 243, 247, 251, 255
0, 4, 8, 12, 27, 59, 81, 85, 89, 93, 162, 166, 170, 174, 200, 219, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 48, 59, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 200, 207, 211, 219, 223, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 27, 59, 81, 85, 89, 93, 115, 162, 166, 170, 174, 200, 209, 243, 247, 251, 255
0, 4, 8, 12, 27, 59, 81, 85, 89, 93, 123, 162, 166, 170, 174, 200, 217, 243, 247, 251, 255
0, 4, 8, 12, 27, 59, 81, 85, 89, 93, 115, 123, 162, 166, 170, 174, 200, 209, 217, 243, 247, 251, 255
0, 27, 59, 85, 140, 170, 226, 255
0, 16, 27, 32, 48, 59, 69, 85, 101, 117, 138, 140, 154, 170, 186, 207, 223, 226, 239, 255
0, 21, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 23, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 39, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 63, 64, 85, 91, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 57, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 219, 234, 255
0, 21, 27, 42, 63, 64, 85, 106, 121, 127, 128, 149, 170, 191, 192, 213, 219, 234, 255
0, 21, 27, 42, 63, 64, 85, 106, 109, 127, 128, 149, 170, 182, 191, 192, 213, 219, 234, 255
0, 16, 21, 27, 32, 42, 48, 63, 64, 69, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 27, 32, 42, 48, 63, 64, 69, 78, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 21, 27, 42, 63, 64, 85, 91, 106, 127, 128, 149, 170, 191, 192, 213, 234, 249, 255
0, 21, 23, 27, 42, 61, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 23, 27, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 23, 27, 39, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 1, 2, 3, 21, 27, 42, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 213, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 27, 42, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 213, 216, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 27, 39, 42, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 213, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 23, 27, 42, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 212, 213, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 23, 27, 42, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 212, 213, 216, 234, 252, 253, 254, 255
0, 21, 27, 42, 63, 64, 85, 106, 127, 128, 149, 155, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 63, 64, 85, 103, 106, 127, 128, 149, 155, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 63, 64, 85, 106, 127, 128, 149, 155, 170, 191, 192, 213, 222, 234, 255
0, 21, 27, 42, 57, 63, 64, 85, 106, 127, 128, 149, 155, 170, 185, 191, 192, 213, 234, 255
0, 16, 21, 27, 32, 42, 48, 63, 64, 69, 75, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 21, 27, 42, 45, 54, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 31, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 31, 42, 53, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 16, 21, 27, 31, 32, 42, 48, 63, 64, 69, 79, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 27, 31, 32, 42, 48, 63, 64, 69, 75, 79, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 21, 27, 39, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 219, 231, 234, 255
0, 21, 26, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 31, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 43, 62, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 23, 27, 42, 43, 61, 62, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 23, 27, 39, 42, 43, 61, 62, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 42, 43, 62, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 63, 64, 85, 91, 106, 127, 128, 149, 167, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 37, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 37, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 31, 37, 42, 53, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 1, 2, 3, 21, 27, 42, 43, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 213, 232, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 27, 42, 43, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 213, 216, 232, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 23, 27, 42, 43, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 212, 213, 232, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 23, 27, 42, 43, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 212, 213, 216, 232, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 23, 27, 39, 42, 43, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 212, 213, 232, 234, 252, 253, 254, 255
0, 4, 8, 12, 21, 27, 42, 63, 64, 81, 85, 89, 93, 106, 127, 128, 149, 162, 166, 170, 174, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 42, 63, 64, 81, 85, 89, 93, 106, 127, 128, 149, 162, 166, 170, 174, 177, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 42, 63, 64, 81, 85, 89, 93, 106, 127, 128, 147, 149, 162, 166, 170, 174, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 42, 57, 63, 64, 81, 85, 89, 93, 106, 127, 128, 149, 162, 166, 170, 174, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 42, 57, 63, 64, 81, 85, 89, 93, 106, 127, 128, 147, 149, 162, 166, 170, 174, 177, 191, 192, 213, 234, 243, 247, 251, 255
0, 21, 27, 42, 63, 64, 85, 91, 106, 127, 128, 149, 170, 173, 191, 192, 213, 234, 246, 255
0, 21, 27, 30, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 30, 42, 63, 64, 85, 91, 94, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 16, 21, 27, 30, 32, 42, 48, 63, 64, 69, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 27, 30, 32, 42, 48, 63, 64, 69, 75, 78, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 21, 27, 30, 39, 42, 45, 54, 57, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 30, 31, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 30, 31, 37, 42, 53, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 30, 42, 63, 64, 85, 91, 94, 106, 127, 128, 149, 167, 170, 173, 191, 192, 213, 234, 246, 249, 255
0, 21, 27, 42, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 31, 42, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 31, 42, 53, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 63, 64, 85, 106, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 31, 42, 63, 64, 85, 106, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 42, 63, 64, 85, 106, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 31, 42, 63, 64, 85, 106, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 63, 64, 85, 106, 127, 128, 149, 157, 170, 191, 192, 213, 234, 255
0, 4, 8, 12, 21, 27, 42, 63, 64, 81, 85, 89, 93, 106, 127, 128, 149, 157, 162, 166, 170, 174, 191, 192, 213, 217, 234, 243, 247, 251, 255
0, 21, 27, 42, 59, 63, 64, 85, 106, 127, 128, 149, 157, 170, 191, 192, 213, 234, 255
0, 21, 27, 29, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 4, 8, 12, 21, 27, 29, 42, 63, 64, 81, 85, 89, 93, 106, 127, 128, 149, 162, 166, 170, 174, 191, 192, 209, 213, 234, 243, 247, 251, 255
0, 21, 27, 29, 42, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 29, 42, 63, 64, 85, 106, 127, 128, 149, 157, 170, 191, 192, 213, 234, 255
0, 4, 8, 12, 21, 27, 29, 42, 63, 64, 81, 85, 89, 93, 106, 127, 128, 149, 157, 162, 166, 170, 174, 191, 192, 209, 213, 217, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 29, 42, 63, 64, 81, 85, 89, 93, 106, 127, 128, 147, 149, 157, 162, 166, 170, 174, 191, 192, 209, 213, 217, 234, 243, 247, 251, 255
0, 21, 27, 29, 42, 59, 63, 64, 85, 106, 127, 128, 149, 157, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 47, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 31, 42, 47, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 42, 47, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 31, 42, 47, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 47, 63, 64, 85, 106, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 31, 42, 47, 63, 64, 85, 106, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 42, 47, 63, 64, 85, 106, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 31, 42, 47, 63, 64, 85, 106, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 55, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 4, 8, 12, 21, 27, 42, 55, 63, 64, 81, 85, 89, 93, 106, 115, 127, 128, 149, 162, 166, 170, 174, 191, 192, 213, 234, 243, 247, 251, 255
0, 21, 27, 42, 55, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 55, 63, 64, 85, 106, 127, 128, 149, 157, 170, 191, 192, 213, 234, 255
0, 4, 8, 12, 21, 27, 42, 55, 63, 64, 81, 85, 89, 93, 106, 115, 127, 128, 149, 157, 162, 166, 170, 174, 191, 192, 213, 217, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 42, 55, 63, 64, 81, 85, 89, 93, 106, 115, 127, 128, 149, 157, 162, 166, 170, 174, 177, 191, 192, 213, 217, 234, 243, 247, 251, 255
0, 21, 27, 42, 55, 59, 63, 64, 85, 106, 127, 128, 149, 157, 170, 191, 192, 213, 234, 255
0, 21, 27, 29, 42, 55, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 29, 42, 55, 57, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 31, 39, 42, 47, 55, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 58, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 16, 21, 27, 32, 42, 48, 58, 63, 64, 69, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 202, 207, 213, 223, 234, 239, 255
0, 21, 27, 31, 42, 58, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 16, 21, 27, 31, 32, 42, 48, 58, 63, 64, 69, 79, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 202, 207, 213, 223, 234, 239, 255
0, 21, 26, 27, 42, 58, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 31, 42, 58, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 58, 63, 64, 85, 106, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 31, 42, 58, 63, 64, 85, 106, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 42, 58, 63, 64, 85, 106, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 31, 42, 58, 63, 64, 85, 106, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 47, 58, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 31, 42, 47, 53, 58, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 37, 42, 47, 58, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 31, 37, 42, 47, 53, 58, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 30, 42, 47, 58, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 30, 31, 37, 42, 47, 53, 58, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 183, 191, 192, 213, 234, 255
0, 4, 8, 12, 21, 27, 42, 63, 64, 81, 85, 89, 93, 106, 123, 127, 128, 149, 162, 166, 170, 174, 183, 191, 192, 213, 234, 243, 247, 251, 255
0, 21, 27, 42, 59, 63, 64, 85, 106, 127, 128, 149, 170, 183, 191, 192, 213, 234, 255
0, 21, 27, 42, 63, 64, 85, 106, 127, 128, 149, 157, 170, 183, 191, 192, 213, 234, 255
0, 21, 27, 42, 57, 63, 64, 85, 106, 127, 128, 149, 157, 170, 183, 191, 192, 213, 234, 255
0, 21, 27, 29, 42, 63, 64, 85, 106, 127, 128, 149, 170, 183, 191, 192, 213, 234, 255
0, 4, 8, 12, 21, 27, 29, 42, 63, 64, 81, 85, 89, 93, 106, 123, 127, 128, 149, 162, 166, 170, 174, 183, 191, 192, 209, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 29, 42, 63, 64, 81, 85, 89, 93, 106, 123, 127, 128, 149, 162, 166, 170, 174, 177, 183, 191, 192, 209, 213, 234, 243, 247, 251, 255
0, 21, 27, 29, 42, 59, 63, 64, 85, 106, 127, 128, 149, 170, 183, 191, 192, 213, 234, 255
0, 21, 27, 42, 55, 63, 64, 85, 106, 127, 128, 149, 170, 183, 191, 192, 213, 234, 255
0, 4, 8, 12, 21, 27, 42, 55, 63, 64, 81, 85, 89, 93, 106, 115, 123, 127, 128, 149, 162, 166, 170, 174, 183, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 42, 55, 63, 64, 81, 85, 89, 93, 106, 115, 123, 127, 128, 147, 149, 162, 166, 170, 174, 183, 191, 192, 213, 234, 243, 247, 251, 255
0, 21, 27, 42, 55, 59, 63, 64, 85, 106, 127, 128, 149, 170, 183, 191, 192, 213, 234, 255
0, 21, 27, 29, 42, 55, 63, 64, 85, 106, 127, 128, 149, 157, 170, 183, 191, 192, 213, 234, 255
0, 21, 27, 29, 42, 55, 57, 63, 64, 85, 106, 127, 128, 149, 157, 170, 183, 191, 192, 213, 234, 255
0, 21, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 234, 255
0, 21, 23, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 234, 255
0, 21, 27, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 234, 255
0, 21, 23, 27, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 234, 255
0, 1, 2, 3, 21, 27, 42, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 151, 168, 169, 170, 171, 191, 192, 213, 214, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 23, 27, 42, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 151, 168, 169, 170, 171, 191, 192, 212, 213, 214, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 27, 42, 43, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 151, 168, 169, 170, 171, 191, 192, 213, 214, 232, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 23, 27, 42, 43, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 151, 168, 169, 170, 171, 191, 192, 212, 213, 214, 232, 234, 252, 253, 254, 255
0, 21, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 233, 234, 255
0, 21, 23, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 233, 234, 255
0, 21, 27, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 233, 234, 255
0, 21, 23, 27, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 233, 234, 255
0, 1, 2, 3, 21, 27, 42, 63, 64, 84, 85, 86, 87, 106, 107, 127, 128, 149, 168, 169, 170, 171, 191, 192, 213, 233, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 23, 27, 42, 63, 64, 84, 85, 86, 87, 106, 107, 127, 128, 149, 168, 169, 170, 171, 191, 192, 212, 213, 233, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 27, 42, 43, 63, 64, 84, 85, 86, 87, 106, 107, 127, 128, 149, 168, 169, 170, 171, 191, 192, 213, 232, 233, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 23, 27, 42, 43, 63, 64, 84, 85, 86, 87, 106, 107, 127, 128, 149, 168, 169, 170, 171, 191, 192, 212, 213, 232, 233, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 26, 27, 42, 43, 63, 64, 84, 85, 86, 87, 106, 107, 127, 128, 149, 168, 169, 170, 171, 191, 192, 213, 232, 233, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 26, 27, 37, 42, 43, 63, 64, 84, 85, 86, 87, 106, 107, 127, 128, 149, 168, 169, 170, 171, 191, 192, 213, 232, 233, 234, 252, 253, 254, 255
0, 21, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 233, 234, 255
0, 21, 27, 39, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 233, 234, 255
0, 21, 23, 27, 42, 61, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 233, 234, 255
0, 21, 27, 42, 43, 62, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 233, 234, 255
0, 21, 23, 27, 42, 43, 61, 62, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 233, 234, 255
0, 21, 23, 27, 39, 42, 43, 61, 62, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 233, 234, 255
0, 21, 27, 42, 63, 64, 85, 106, 111, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 31, 42, 63, 64, 85, 106, 111, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 42, 63, 64, 85, 106, 111, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 31, 42, 63, 64, 85, 106, 111, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 63, 64, 85, 106, 111, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 31, 42, 53, 63, 64, 85, 106, 111, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 37, 42, 63, 64, 85, 106, 111, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 31, 37, 42, 53, 63, 64, 85, 106, 111, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 30, 42, 63, 64, 85, 106, 111, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 30, 31, 37, 42, 53, 63, 64, 85, 106, 111, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 47, 63, 64, 85, 106, 111, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 31, 42, 47, 63, 64, 85, 106, 111, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 42, 47, 63, 64, 85, 106, 111, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 31, 42, 47, 63, 64, 85, 106, 111, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 58, 63, 64, 85, 106, 111, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 31, 42, 58, 63, 64, 85, 106, 111, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 42, 58, 63, 64, 85, 106, 111, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 31, 42, 58, 63, 64, 85, 106, 111, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 47, 58, 63, 64, 85, 106, 111, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 31, 42, 47, 53, 58, 63, 64, 85, 106, 111, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 37, 42, 47, 58, 63, 64, 85, 106, 111, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 30, 42, 47, 58, 63, 64, 85, 106, 111, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 30, 31, 37, 42, 47, 53, 58, 63, 64, 85, 106, 111, 122, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 41, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 23, 27, 41, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 41, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 23, 27, 41, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 26, 27, 41, 42, 43, 57, 58, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 41, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 234, 255
0, 21, 23, 27, 41, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 234, 255
0, 21, 27, 41, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 234, 255
0, 21, 23, 27, 41, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 234, 255
0, 21, 27, 41, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 233, 234, 255
0, 21, 23, 27, 41, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 233, 234, 255
0, 21, 27, 41, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 233, 234, 255
0, 21, 23, 27, 41, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 233, 234, 255
0, 21, 22, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 22, 23, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 22, 27, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 22, 23, 27, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 22, 23, 26, 27, 31, 42, 43, 47, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 22, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 234, 255
0, 21, 22, 23, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 234, 255
0, 21, 22, 27, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 234, 255
0, 21, 22, 23, 27, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 234, 255
0, 21, 22, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 233, 234, 255
0, 21, 22, 23, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 233, 234, 255
0, 21, 22, 27, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 233, 234, 255
0, 21, 22, 23, 27, 42, 43, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 233, 234, 255
0, 21, 22, 27, 41, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 22, 27, 39, 41, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 22, 23, 27, 41, 42, 61, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 22, 27, 41, 42, 43, 62, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 22, 23, 27, 41, 42, 43, 61, 62, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 22, 23, 27, 39, 41, 42, 43, 61, 62, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 22, 23, 26, 27, 31, 37, 41, 42, 43, 47, 53, 57, 58, 61, 62, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 22, 27, 41, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 233, 234, 255
0, 21, 22, 27, 39, 41, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 233, 234, 255
0, 21, 22, 23, 27, 41, 42, 61, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 233, 234, 255
0, 21, 22, 27, 41, 42, 43, 62, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 233, 234, 255
0, 21, 22, 23, 27, 39, 41, 42, 43, 61, 62, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 214, 233, 234, 255
0, 26, 27, 74, 85, 170, 255
0, 26, 27, 74, 75, 85, 170, 255
0, 1, 2, 3, 26, 27, 74, 75, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 26, 27, 31, 74, 79, 85, 170, 255
0, 26, 27, 31, 74, 78, 79, 85, 170, 255
0, 26, 27, 31, 74, 75, 79, 85, 170, 255
0, 26, 27, 30, 31, 74, 79, 85, 170, 255
0, 26, 27, 30, 31, 74, 75, 78, 79, 85, 170, 255
0, 16, 21, 26, 27, 32, 42, 48, 63, 64, 69, 74, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 26, 27, 32, 42, 48, 63, 64, 69, 74, 75, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 26, 27, 31, 32, 42, 48, 63, 64, 69, 74, 79, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 26, 27, 31, 32, 42, 48, 63, 64, 69, 74, 78, 79, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 26, 27, 31, 32, 42, 48, 63, 64, 69, 74, 75, 79, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 26, 27, 30, 31, 32, 42, 48, 63, 64, 69, 74, 79, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 26, 27, 30, 31, 32, 42, 48, 63, 64, 69, 74, 75, 78, 79, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 26, 27, 32, 42, 48, 58, 63, 64, 69, 74, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 202, 207, 213, 223, 234, 239, 255
0, 16, 21, 26, 27, 32, 42, 48, 58, 63, 64, 69, 74, 85, 101, 106, 117, 127, 128, 138, 149, 154, 155, 170, 186, 191, 192, 202, 207, 213, 223, 234, 239, 255
0, 16, 21, 26, 27, 32, 42, 48, 58, 63, 64, 69, 74, 85, 101, 106, 117, 127, 128, 138, 149, 154, 155, 170, 186, 191, 192, 202, 207, 213, 222, 223, 234, 239, 255
0, 16, 21, 26, 27, 31, 32, 42, 48, 58, 63, 64, 69, 74, 79, 85, 101, 106, 117, 127, 128, 138, 149, 154, 170, 186, 191, 192, 202, 207, 213, 223, 234, 239, 255
0, 17, 19, 27, 34, 51, 68, 70, 85, 102, 119, 136, 153, 155, 170, 187, 204, 221, 238, 255
0, 16, 17, 18, 19, 27, 32, 34, 48, 51, 68, 69, 70, 71, 85, 101, 102, 103, 117, 119, 136, 138, 153, 154, 155, 170, 186, 187, 204, 207, 221, 223, 238, 239, 255
0, 17, 19, 27, 34, 51, 68, 70, 85, 102, 119, 136, 153, 155, 170, 187, 204, 221, 236, 238, 255
0, 16, 17, 18, 19, 27, 32, 34, 48, 51, 68, 69, 70, 71, 85, 101, 102, 103, 117, 119, 136, 138, 153, 154, 155, 170, 184, 186, 187, 204, 207, 221, 223, 236, 238, 239, 255
0, 20, 24, 27, 40, 60, 65, 77, 85, 105, 125, 130, 150, 170, 190, 195, 215, 219, 235, 255
0, 20, 24, 27, 40, 60, 65, 77, 85, 105, 125, 130, 150, 170, 178, 190, 195, 215, 219, 235, 255
0, 20, 23, 24, 27, 40, 43, 60, 65, 66, 77, 78, 85, 105, 125, 126, 130, 142, 150, 170, 190, 195, 215, 219, 235, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 104, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 84, 85, 86, 87, 104, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 43, 84, 85, 86, 87, 104, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 43, 84, 85, 86, 87, 104, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 104, 107, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 84, 85, 86, 87, 104, 107, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 43, 84, 85, 86, 87, 104, 107, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 43, 84, 85, 86, 87, 104, 107, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 104, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 84, 85, 86, 87, 104, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 43, 84, 85, 86, 87, 104, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 43, 84, 85, 86, 87, 104, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 20, 23, 27, 40, 43, 60, 61, 62, 65, 66, 84, 85, 86, 87, 104, 105, 125, 130, 150, 168, 169, 170, 171, 190, 195, 215, 235, 252, 253, 254, 255
0, 1, 2, 3, 21, 27, 41, 42, 63, 64, 84, 85, 86, 87, 104, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 213, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 23, 27, 41, 42, 63, 64, 84, 85, 86, 87, 104, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 212, 213, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 27, 41, 42, 43, 63, 64, 84, 85, 86, 87, 104, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 213, 232, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 23, 27, 41, 42, 43, 63, 64, 84, 85, 86, 87, 104, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 212, 213, 232, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 27, 41, 42, 43, 63, 64, 84, 85, 86, 87, 104, 106, 127, 128, 149, 155, 168, 169, 170, 171, 191, 192, 213, 232, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 27, 41, 42, 43, 63, 64, 84, 85, 86, 87, 103, 104, 106, 127, 128, 149, 155, 168, 169, 170, 171, 191, 192, 213, 232, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 27, 41, 42, 63, 64, 84, 85, 86, 87, 104, 106, 127, 128, 149, 151, 168, 169, 170, 171, 191, 192, 213, 214, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 23, 27, 41, 42, 63, 64, 84, 85, 86, 87, 104, 106, 127, 128, 149, 151, 168, 169, 170, 171, 191, 192, 212, 213, 214, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 27, 41, 42, 43, 63, 64, 84, 85, 86, 87, 104, 106, 127, 128, 149, 151, 168, 169, 170, 171, 191, 192, 213, 214, 232, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 27, 41, 42, 63, 64, 84, 85, 86, 87, 104, 106, 107, 127, 128, 149, 168, 169, 170, 171, 191, 192, 213, 233, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 27, 41, 42, 63, 64, 84, 85, 86, 87, 104, 106, 107, 127, 128, 149, 168, 169, 170, 171, 191, 192, 213, 216, 233, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 23, 27, 41, 42, 63, 64, 84, 85, 86, 87, 104, 106, 107, 127, 128, 149, 168, 169, 170, 171, 191, 192, 212, 213, 233, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 23, 27, 41, 42, 63, 64, 84, 85, 86, 87, 104, 106, 107, 127, 128, 149, 168, 169, 170, 171, 191, 192, 212, 213, 216, 233, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 27, 41, 42, 43, 63, 64, 84, 85, 86, 87, 104, 106, 107, 127, 128, 149, 168, 169, 170, 171, 191, 192, 213, 232, 233, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 27, 41, 42, 43, 63, 64, 84, 85, 86, 87, 104, 106, 107, 127, 128, 149, 168, 169, 170, 171, 191, 192, 213, 216, 232, 233, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 23, 27, 41, 42, 43, 63, 64, 84, 85, 86, 87, 104, 106, 107, 127, 128, 149, 168, 169, 170, 171, 191, 192, 212, 213, 216, 232, 233, 234, 252, 253, 254, 255
0, 1, 2, 3, 27, 83, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 83, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 11, 27, 83, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 11, 27, 83, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 7, 27, 83, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 7, 11, 27, 83, 84, 85, 86, 87, 163, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 82, 83, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 82, 83, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 11, 27, 82, 83, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 11, 27, 82, 83, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 11, 19, 27, 83, 84, 85, 86, 87, 91, 139, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 7, 27, 75, 83, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 83, 84, 85, 86, 87, 91, 147, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 7, 27, 83, 84, 85, 86, 87, 91, 167, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 7, 11, 27, 83, 84, 85, 86, 87, 91, 163, 167, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 7, 11, 19, 27, 35, 39, 71, 83, 84, 85, 86, 87, 91, 103, 139, 155, 163, 167, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 7, 11, 27, 75, 83, 84, 85, 86, 87, 91, 163, 167, 168, 169, 170, 171, 252, 253, 254, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 218, 223, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 202, 207, 218, 223, 239, 255
0, 16, 27, 31, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 218, 223, 239, 255
0, 16, 27, 31, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 202, 207, 218, 223, 239, 255
0, 16, 26, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 218, 223, 239, 255
0, 16, 26, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 202, 207, 218, 223, 239, 255
0, 16, 26, 27, 32, 48, 69, 85, 101, 117, 138, 152, 154, 155, 170, 186, 207, 216, 218, 223, 239, 255
0, 16, 26, 27, 31, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 218, 223, 239, 255
0, 16, 26, 27, 31, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 202, 207, 218, 223, 239, 255
0, 16, 21, 27, 32, 42, 48, 63, 64, 69, 85, 101, 106, 117, 122, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 218, 223, 234, 239, 255
0, 16, 21, 27, 31, 32, 42, 48, 63, 64, 69, 79, 85, 101, 106, 117, 122, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 218, 223, 234, 239, 255
0, 16, 21, 27, 32, 42, 48, 58, 63, 64, 69, 85, 101, 106, 117, 122, 127, 128, 138, 149, 154, 170, 186, 191, 192, 202, 207, 213, 218, 223, 234, 239, 255
0, 16, 21, 27, 32, 42, 48, 58, 63, 64, 69, 75, 85, 101, 106, 117, 122, 127, 128, 138, 149, 154, 170, 186, 191, 192, 202, 207, 213, 218, 223, 234, 239, 255
0, 16, 21, 27, 31, 32, 42, 48, 58, 63, 64, 69, 79, 85, 101, 106, 117, 122, 127, 128, 138, 149, 154, 170, 186, 191, 192, 202, 207, 213, 218, 223, 234, 239, 255
0, 16, 21, 27, 31, 32, 42, 48, 58, 63, 64, 69, 75, 79, 85, 101, 106, 117, 122, 127, 128, 138, 149, 154, 170, 186, 191, 192, 202, 207, 213, 218, 223, 234, 239, 255
0, 16, 21, 26, 27, 32, 42, 48, 63, 64, 69, 74, 85, 101, 106, 117, 122, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 218, 223, 234, 239, 255
0, 16, 21, 26, 27, 32, 42, 43, 48, 63, 64, 69, 74, 85, 101, 106, 117, 122, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 218, 223, 234, 239, 255
0, 16, 21, 26, 27, 31, 32, 42, 48, 63, 64, 69, 74, 79, 85, 101, 106, 117, 122, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 218, 223, 234, 239, 255
0, 16, 21, 26, 27, 32, 42, 43, 48, 62, 63, 64, 69, 74, 85, 101, 106, 117, 122, 127, 128, 138, 149, 154, 170, 186, 191, 192, 207, 213, 218, 223, 234, 239, 255
0, 16, 21, 26, 27, 32, 42, 48, 58, 63, 64, 69, 74, 85, 101, 106, 117, 122, 127, 128, 138, 149, 154, 170, 186, 191, 192, 202, 207, 213, 218, 223, 234, 239, 255
0, 16, 21, 26, 27, 32, 42, 48, 58, 63, 64, 69, 74, 75, 85, 101, 106, 117, 122, 127, 128, 138, 149, 154, 170, 186, 191, 192, 202, 207, 213, 218, 223, 234, 239, 255
0, 16, 21, 26, 27, 31, 32, 42, 48, 58, 63, 64, 69, 74, 75, 79, 85, 101, 106, 117, 122, 127, 128, 138, 149, 154, 170, 186, 191, 192, 202, 207, 213, 218, 223, 234, 239, 255
0, 1, 2, 3, 16, 21, 26, 27, 32, 41, 42, 43, 48, 57, 58, 63, 64, 69, 74, 75, 84, 85, 86, 87, 101, 104, 106, 107, 117, 120, 122, 127, 128, 137, 138, 139, 149, 152, 154, 155, 168, 169, 170, 171, 184, 185, 186, 191, 192, 201, 202, 207, 213, 216, 218, 223, 232, 233, 234, 239, 252, 253, 254, 255
0, 27, 85, 99, 135, 170, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 99, 135, 168, 169, 170, 171, 252, 253, 254, 255
0, 27, 39, 75, 85, 99, 135, 147, 170, 255
0, 1, 2, 3, 27, 39, 75, 84, 85, 86, 87, 99, 135, 147, 168, 169, 170, 171, 252, 253, 254, 255
0, 27, 31, 85, 112, 170, 197, 255
0, 27, 31, 53, 79, 85, 112, 170, 197, 208, 255
0, 27, 31, 53, 75, 79, 85, 112, 170, 197, 208, 255
0, 4, 8, 12, 27, 31, 81, 85, 89, 93, 112, 162, 166, 170, 174, 197, 243, 247, 251, 255
0, 4, 8, 12, 27, 31, 53, 75, 79, 81, 85, 89, 93, 112, 162, 166, 170, 174, 197, 208, 243, 247, 251, 255
0, 11, 27, 85, 170, 248, 255
0, 11, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 248, 255
0, 11, 27, 85, 91, 170, 248, 249, 255
0, 11, 27, 75, 85, 91, 170, 248, 249, 255
0, 11, 14, 27, 85, 163, 170, 172, 242, 248, 255
0, 4, 8, 11, 12, 27, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 248, 251, 255
0, 4, 8, 11, 12, 24, 27, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 248, 251, 255
0, 4, 8, 11, 12, 27, 81, 85, 89, 91, 93, 162, 166, 170, 174, 243, 247, 248, 249, 251, 255
0, 4, 8, 11, 12, 27, 75, 81, 85, 89, 91, 93, 162, 166, 170, 174, 243, 247, 248, 249, 251, 255
0, 11, 14, 27, 85, 91, 94, 163, 167, 170, 172, 173, 242, 246, 248, 249, 255
0, 11, 14, 27, 78, 85, 91, 94, 163, 167, 170, 172, 173, 242, 246, 248, 249, 255
0, 11, 14, 27, 75, 85, 91, 94, 163, 167, 170, 172, 173, 242, 246, 248, 249, 255
0, 11, 14, 27, 30, 85, 163, 170, 172, 242, 248, 255
0, 11, 14, 16, 27, 30, 32, 48, 69, 85, 101, 117, 138, 154, 163, 170, 172, 186, 207, 223, 239, 242, 248, 255
0, 11, 14, 27, 30, 85, 91, 94, 163, 167, 170, 172, 173, 242, 246, 248, 249, 255
0, 11, 14, 27, 30, 75, 78, 85, 91, 94, 163, 167, 170, 172, 173, 242, 246, 248, 249, 255
0, 27, 46, 59, 85, 170, 255
0, 16, 27, 32, 46, 48, 59, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 21, 27, 42, 46, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 31, 42, 46, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 29, 42, 46, 55, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 27, 42, 46, 59, 63, 64, 85, 106, 127, 128, 149, 157, 170, 183, 191, 192, 213, 234, 255
0, 21, 27, 29, 42, 46, 55, 59, 63, 64, 85, 106, 127, 128, 149, 157, 170, 183, 191, 192, 213, 234, 255
0, 17, 19, 27, 34, 51, 68, 85, 102, 119, 136, 153, 155, 170, 187, 204, 206, 221, 238, 255
0, 16, 17, 19, 27, 32, 34, 48, 50, 51, 68, 69, 71, 85, 101, 102, 103, 117, 119, 136, 138, 153, 154, 155, 170, 186, 187, 204, 206, 207, 221, 223, 238, 239, 255
0, 17, 19, 27, 34, 51, 68, 85, 100, 102, 119, 136, 153, 155, 170, 187, 204, 206, 221, 238, 255
0, 16, 17, 19, 27, 32, 34, 48, 50, 51, 68, 69, 71, 85, 100, 101, 102, 103, 117, 119, 136, 138, 152, 153, 154, 155, 170, 186, 187, 204, 206, 207, 221, 223, 238, 239, 255
0, 24, 27, 36, 85, 170, 255
0, 24, 27, 36, 39, 85, 170, 255
0, 1, 2, 3, 24, 27, 36, 39, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 24, 27, 36, 85, 170, 219, 231, 255
0, 24, 27, 36, 85, 170, 216, 219, 231, 255
0, 24, 27, 36, 39, 85, 170, 219, 231, 255
0, 20, 24, 27, 36, 40, 60, 65, 85, 105, 125, 130, 150, 170, 190, 195, 215, 219, 231, 235, 255
0, 20, 24, 27, 36, 40, 60, 65, 85, 105, 125, 130, 150, 170, 190, 195, 215, 216, 219, 231, 235, 255
0, 20, 23, 24, 27, 36, 39, 40, 43, 60, 65, 85, 105, 125, 130, 150, 170, 190, 195, 215, 219, 231, 235, 255
0, 1, 2, 3, 20, 23, 24, 27, 36, 39, 40, 43, 60, 61, 62, 65, 84, 85, 86, 87, 105, 125, 130, 150, 168, 169, 170, 171, 190, 195, 215, 219, 231, 235, 252, 253, 254, 255
0, 20, 24, 27, 36, 40, 60, 65, 85, 105, 125, 130, 142, 150, 170, 178, 190, 195, 215, 219, 231, 235, 255
0, 20, 24, 27, 36, 40, 60, 65, 85, 105, 125, 130, 142, 150, 170, 178, 190, 195, 215, 216, 219, 231, 235, 255
0, 4, 8, 12, 16, 24, 27, 32, 36, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 223, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 32, 36, 39, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 223, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 32, 36, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 219, 223, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 32, 36, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 216, 219, 223, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 32, 36, 39, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 219, 223, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 32, 36, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 203, 207, 223, 227, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 32, 36, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 203, 207, 219, 223, 227, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 32, 36, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 207, 211, 223, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 32, 36, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 207, 211, 219, 223, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 32, 36, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 203, 207, 211, 223, 227, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 32, 36, 39, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 203, 207, 211, 223, 227, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 32, 36, 39, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 203, 207, 211, 219, 223, 227, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 32, 36, 44, 48, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 223, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 19, 24, 27, 32, 36, 44, 48, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 223, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 32, 36, 44, 48, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 219, 223, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 32, 36, 44, 48, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 207, 211, 223, 239, 243, 247, 251, 255
0, 20, 24, 27, 36, 40, 60, 65, 77, 85, 105, 113, 125, 130, 150, 170, 190, 195, 215, 219, 231, 235, 255
0, 20, 24, 27, 36, 40, 60, 65, 77, 85, 105, 113, 125, 130, 150, 170, 190, 195, 215, 216, 219, 231, 235, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 143, 154, 170, 186, 207, 223, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 143, 154, 170, 186, 202, 207, 223, 239, 255
0, 16, 27, 31, 32, 48, 69, 85, 101, 117, 138, 143, 154, 170, 186, 207, 223, 239, 255
0, 16, 27, 31, 32, 48, 69, 85, 101, 117, 138, 143, 154, 170, 186, 202, 207, 208, 223, 239, 255
0, 16, 26, 27, 32, 48, 69, 85, 101, 117, 138, 143, 154, 170, 186, 207, 223, 239, 255
0, 16, 26, 27, 31, 32, 48, 69, 85, 101, 117, 138, 143, 154, 170, 186, 207, 223, 239, 255
0, 16, 26, 27, 32, 48, 69, 85, 101, 117, 138, 143, 144, 154, 170, 186, 202, 207, 223, 239, 255
0, 16, 26, 27, 31, 32, 48, 69, 85, 101, 117, 138, 143, 144, 154, 170, 186, 202, 207, 208, 223, 239, 255
0, 16, 27, 30, 32, 48, 69, 85, 101, 117, 138, 143, 154, 170, 186, 202, 207, 223, 239, 255
0, 16, 26, 27, 30, 31, 32, 48, 69, 85, 101, 117, 138, 143, 144, 154, 170, 186, 202, 207, 208, 223, 239, 255
0, 16, 21, 27, 32, 42, 47, 48, 63, 64, 69, 85, 101, 106, 117, 127, 128, 138, 143, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 27, 31, 32, 42, 47, 48, 63, 64, 69, 79, 85, 101, 106, 117, 127, 128, 138, 143, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 27, 31, 32, 42, 47, 48, 63, 64, 69, 79, 85, 101, 106, 117, 127, 128, 138, 143, 149, 154, 170, 186, 191, 192, 207, 213, 219, 223, 234, 239, 255
0, 16, 21, 26, 27, 32, 42, 47, 48, 63, 64, 69, 74, 85, 101, 106, 117, 127, 128, 138, 143, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 26, 27, 31, 32, 42, 47, 48, 63, 64, 69, 74, 79, 85, 101, 106, 117, 127, 128, 138, 143, 149, 154, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 143, 154, 170, 186, 207, 218, 223, 239, 255
0, 16, 27, 31, 32, 48, 69, 85, 101, 117, 138, 143, 154, 170, 186, 207, 218, 223, 239, 255
0, 16, 26, 27, 32, 48, 69, 85, 101, 117, 138, 143, 154, 170, 186, 207, 218, 223, 239, 255
0, 16, 26, 27, 31, 32, 48, 69, 85, 101, 117, 138, 143, 154, 170, 186, 207, 218, 223, 239, 255
0, 16, 21, 27, 32, 42, 47, 48, 63, 64, 69, 85, 101, 106, 117, 122, 127, 128, 138, 143, 149, 154, 170, 186, 191, 192, 207, 213, 218, 223, 234, 239, 255
0, 16, 21, 27, 32, 42, 47, 48, 63, 64, 69, 78, 85, 101, 106, 117, 122, 127, 128, 138, 143, 149, 154, 170, 186, 191, 192, 207, 213, 218, 223, 234, 239, 255
0, 16, 21, 27, 31, 32, 42, 47, 48, 63, 64, 69, 79, 85, 101, 106, 117, 122, 127, 128, 138, 143, 149, 154, 170, 186, 191, 192, 207, 213, 218, 223, 234, 239, 255
0, 16, 21, 26, 27, 32, 42, 47, 48, 63, 64, 69, 74, 85, 101, 106, 117, 122, 127, 128, 138, 143, 149, 154, 170, 186, 191, 192, 207, 213, 218, 223, 234, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 159, 170, 186, 207, 223, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 159, 170, 186, 202, 207, 223, 239, 255
0, 16, 27, 31, 32, 48, 69, 85, 101, 117, 138, 154, 159, 170, 186, 207, 223, 239, 255
0, 16, 27, 31, 32, 48, 69, 85, 101, 117, 138, 154, 159, 170, 186, 202, 207, 223, 239, 255
0, 16, 26, 27, 32, 48, 69, 85, 101, 117, 138, 154, 159, 170, 186, 207, 223, 239, 255
0, 16, 26, 27, 32, 48, 69, 85, 101, 117, 138, 154, 159, 170, 186, 202, 207, 223, 239, 255
0, 16, 26, 27, 31, 32, 48, 69, 85, 101, 117, 138, 154, 159, 170, 186, 207, 223, 239, 255
0, 16, 26, 27, 31, 32, 48, 69, 85, 101, 117, 138, 154, 159, 170, 186, 202, 207, 223, 239, 255
0, 16, 27, 31, 32, 48, 69, 85, 101, 117, 138, 147, 154, 159, 170, 186, 207, 211, 219, 223, 239, 255
0, 16, 18, 19, 26, 27, 31, 32, 48, 69, 85, 101, 117, 138, 154, 155, 159, 170, 186, 207, 223, 239, 255
0, 16, 21, 27, 32, 42, 48, 63, 64, 69, 85, 101, 106, 111, 117, 127, 128, 138, 149, 154, 159, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 27, 31, 32, 42, 48, 63, 64, 69, 79, 85, 101, 106, 111, 117, 127, 128, 138, 149, 154, 159, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 27, 31, 32, 42, 48, 59, 63, 64, 69, 79, 85, 101, 106, 111, 117, 127, 128, 138, 149, 154, 159, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 27, 32, 42, 48, 58, 63, 64, 69, 85, 101, 106, 111, 117, 127, 128, 138, 149, 154, 159, 170, 186, 191, 192, 202, 207, 213, 223, 234, 239, 255
0, 16, 21, 27, 32, 42, 48, 58, 63, 64, 69, 78, 85, 101, 106, 111, 117, 127, 128, 138, 149, 154, 159, 170, 186, 191, 192, 202, 207, 213, 223, 234, 239, 255
0, 16, 21, 27, 31, 32, 42, 48, 58, 63, 64, 69, 79, 85, 101, 106, 111, 117, 127, 128, 138, 149, 154, 159, 170, 186, 191, 192, 202, 207, 213, 223, 234, 239, 255
0, 16, 21, 26, 27, 32, 42, 48, 63, 64, 69, 74, 85, 101, 106, 111, 117, 127, 128, 138, 149, 154, 159, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 26, 27, 31, 32, 42, 48, 63, 64, 69, 74, 79, 85, 101, 106, 111, 117, 127, 128, 138, 149, 154, 159, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 26, 27, 32, 42, 48, 58, 63, 64, 69, 74, 85, 101, 106, 111, 117, 127, 128, 138, 149, 154, 159, 170, 186, 191, 192, 202, 207, 213, 223, 234, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 159, 170, 186, 207, 218, 223, 239, 255
0, 16, 27, 31, 32, 48, 69, 85, 101, 117, 138, 154, 159, 170, 186, 207, 208, 218, 223, 239, 255
0, 16, 26, 27, 32, 48, 69, 85, 101, 117, 138, 144, 154, 159, 170, 186, 207, 218, 223, 239, 255
0, 16, 26, 27, 31, 32, 48, 69, 85, 101, 117, 138, 144, 154, 159, 170, 186, 207, 208, 218, 223, 239, 255
0, 16, 27, 30, 32, 48, 69, 85, 101, 117, 138, 154, 159, 170, 186, 207, 218, 223, 239, 255
0, 16, 26, 27, 30, 31, 32, 48, 69, 85, 101, 117, 138, 144, 154, 159, 170, 186, 207, 208, 218, 223, 239, 255
0, 16, 21, 27, 31, 32, 42, 46, 48, 59, 63, 64, 69, 79, 85, 101, 106, 111, 117, 127, 128, 138, 149, 154, 159, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 143, 154, 159, 170, 186, 207, 223, 239, 255
0, 16, 27, 31, 32, 48, 69, 85, 101, 117, 138, 143, 154, 159, 170, 186, 207, 223, 239, 255
0, 16, 26, 27, 32, 48, 69, 85, 101, 117, 138, 143, 154, 159, 170, 186, 207, 223, 239, 255
0, 16, 26, 27, 31, 32, 48, 69, 85, 101, 117, 138, 143, 154, 159, 170, 186, 207, 223, 239, 255
0, 16, 21, 27, 32, 42, 47, 48, 63, 64, 69, 85, 101, 106, 111, 117, 127, 128, 138, 143, 149, 154, 159, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 27, 32, 42, 47, 48, 63, 64, 69, 75, 85, 101, 106, 111, 117, 127, 128, 138, 143, 149, 154, 159, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 27, 31, 32, 42, 47, 48, 63, 64, 69, 79, 85, 101, 106, 111, 117, 127, 128, 138, 143, 149, 154, 159, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 27, 31, 32, 42, 47, 48, 63, 64, 69, 75, 79, 85, 101, 106, 111, 117, 127, 128, 138, 143, 149, 154, 159, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 26, 27, 32, 42, 47, 48, 63, 64, 69, 74, 85, 101, 106, 111, 117, 127, 128, 138, 143, 149, 154, 159, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 26, 27, 32, 42, 47, 48, 63, 64, 69, 74, 75, 85, 101, 106, 111, 117, 127, 128, 138, 143, 149, 154, 159, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 21, 26, 27, 31, 32, 42, 47, 48, 63, 64, 69, 74, 75, 79, 85, 101, 106, 111, 117, 127, 128, 138, 143, 149, 154, 159, 170, 186, 191, 192, 207, 213, 223, 234, 239, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 143, 154, 159, 170, 186, 202, 207, 218, 223, 239, 255
0, 16, 27, 31, 32, 48, 69, 85, 101, 117, 138, 143, 154, 159, 170, 186, 202, 207, 208, 218, 223, 239, 255
0, 16, 26, 27, 32, 48, 69, 85, 101, 117, 138, 143, 144, 154, 159, 170, 186, 202, 207, 218, 223, 239, 255
0, 16, 27, 30, 32, 48, 69, 85, 101, 117, 138, 143, 154, 159, 170, 186, 202, 207, 218, 223, 239, 255
0, 16, 26, 27, 30, 31, 32, 48, 69, 85, 101, 117, 138, 143, 144, 154, 159, 170, 186, 202, 207, 208, 218, 223, 239, 255
0, 19, 27, 49, 85, 170, 255
0, 19, 27, 49, 57, 85, 170, 255
0, 1, 2, 3, 16, 19, 27, 32, 48, 49, 69, 84, 85, 86, 87, 101, 117, 138, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 19, 27, 32, 48, 49, 57, 69, 84, 85, 86, 87, 101, 117, 138, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 19, 27, 32, 48, 49, 69, 84, 85, 86, 87, 101, 117, 138, 139, 154, 168, 169, 170, 171, 184, 186, 207, 223, 239, 252, 253, 254, 255
0, 19, 27, 49, 85, 155, 170, 185, 255
0, 19, 27, 49, 85, 155, 170, 177, 185, 255
0, 19, 27, 49, 85, 147, 155, 170, 185, 255
0, 19, 27, 49, 57, 85, 155, 170, 185, 255
0, 19, 27, 49, 57, 85, 147, 155, 170, 177, 185, 255
0, 1, 2, 3, 16, 19, 27, 32, 48, 49, 69, 84, 85, 86, 87, 101, 117, 138, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 19, 27, 32, 48, 49, 69, 84, 85, 86, 87, 101, 117, 138, 154, 155, 168, 169, 170, 171, 177, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 19, 27, 32, 48, 49, 69, 84, 85, 86, 87, 101, 117, 138, 147, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 19, 27, 32, 48, 49, 57, 69, 84, 85, 86, 87, 101, 117, 138, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 19, 27, 32, 48, 49, 57, 69, 84, 85, 86, 87, 101, 117, 138, 147, 154, 155, 168, 169, 170, 171, 177, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 19, 27, 32, 48, 49, 69, 84, 85, 86, 87, 101, 117, 138, 139, 154, 155, 168, 169, 170, 171, 184, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 19, 27, 32, 35, 48, 49, 50, 69, 84, 85, 86, 87, 101, 117, 138, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 19, 24, 27, 32, 35, 48, 49, 50, 69, 84, 85, 86, 87, 101, 117, 138, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 19, 27, 32, 35, 48, 49, 50, 69, 84, 85, 86, 87, 101, 117, 138, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 19, 24, 27, 32, 35, 48, 49, 50, 69, 84, 85, 86, 87, 101, 117, 138, 146, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 19, 27, 32, 48, 49, 69, 84, 85, 86, 87, 101, 117, 137, 138, 152, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 19, 27, 32, 48, 49, 69, 84, 85, 86, 87, 101, 117, 137, 138, 139, 152, 154, 168, 169, 170, 171, 184, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 19, 27, 32, 48, 49, 57, 69, 84, 85, 86, 87, 101, 117, 137, 138, 139, 152, 154, 168, 169, 170, 171, 184, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 19, 27, 32, 48, 49, 69, 84, 85, 86, 87, 101, 117, 137, 138, 152, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 19, 27, 32, 48, 49, 57, 69, 84, 85, 86, 87, 101, 117, 137, 138, 139, 152, 154, 155, 168, 169, 170, 171, 184, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 19, 27, 32, 35, 48, 49, 50, 69, 84, 85, 86, 87, 101, 117, 137, 138, 152, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 17, 19, 27, 34, 49, 51, 68, 85, 102, 119, 136, 153, 155, 170, 185, 187, 204, 221, 238, 255
0, 17, 19, 27, 34, 49, 51, 68, 85, 102, 119, 136, 153, 155, 170, 177, 185, 187, 204, 221, 238, 255
0, 17, 19, 27, 34, 49, 51, 68, 85, 102, 119, 136, 147, 153, 155, 170, 185, 187, 204, 221, 238, 255
0, 4, 8, 12, 19, 27, 49, 57, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 1, 2, 3, 16, 18, 19, 27, 32, 33, 48, 49, 69, 84, 85, 86, 87, 101, 117, 138, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 11, 16, 18, 19, 27, 32, 33, 48, 49, 69, 84, 85, 86, 87, 101, 117, 138, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 11, 16, 18, 19, 27, 32, 33, 48, 49, 69, 84, 85, 86, 87, 101, 117, 138, 154, 163, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 18, 19, 27, 32, 33, 48, 49, 69, 84, 85, 86, 87, 101, 117, 138, 139, 154, 168, 169, 170, 171, 184, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 18, 19, 27, 32, 33, 48, 49, 69, 84, 85, 86, 87, 101, 117, 138, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 18, 19, 27, 32, 33, 35, 48, 49, 50, 69, 84, 85, 86, 87, 101, 117, 138, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 18, 19, 27, 32, 33, 35, 48, 49, 50, 57, 69, 84, 85, 86, 87, 101, 117, 138, 154, 168, 169, 170, 171, 186, 207, 223, 239, 252, 253, 254, 255
0, 1, 2, 3, 16, 18, 19, 27, 32, 33, 35, 48, 49, 50, 57, 69, 84, 85, 86, 87, 101, 117, 138, 154, 155, 168, 169, 170, 171, 185, 186, 207, 223, 239, 252, 253, 254, 255
0, 17, 19, 27, 34, 49, 51, 68, 70, 85, 100, 102, 119, 136, 153, 155, 170, 185, 187, 204, 221, 238, 255
0, 17, 19, 27, 34, 49, 51, 68, 70, 85, 100, 102, 119, 136, 147, 153, 155, 170, 185, 187, 204, 221, 238, 255
0, 17, 19, 27, 34, 49, 51, 68, 85, 102, 119, 136, 153, 155, 170, 185, 187, 204, 206, 221, 236, 238, 255
0, 17, 19, 27, 34, 49, 51, 68, 85, 102, 119, 136, 147, 153, 155, 170, 185, 187, 204, 206, 221, 236, 238, 255
0, 4, 8, 9, 12, 27, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 9, 12, 27, 81, 85, 89, 91, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 9, 11, 12, 27, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 9, 11, 12, 27, 81, 85, 89, 91, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 9, 12, 27, 81, 85, 88, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 9, 12, 27, 81, 85, 88, 89, 91, 93, 162, 166, 170, 174, 243, 247, 249, 251, 255
0, 4, 8, 9, 12, 27, 75, 81, 85, 88, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 9, 12, 13, 27, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 9, 12, 13, 27, 81, 85, 89, 91, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 9, 11, 12, 13, 27, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 9, 11, 12, 13, 27, 81, 85, 89, 91, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 9, 11, 12, 24, 27, 56, 57, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 9, 11, 12, 27, 81, 85, 88, 89, 93, 162, 166, 170, 174, 243, 247, 248, 251, 255
0, 4, 8, 9, 11, 12, 27, 81, 85, 88, 89, 91, 93, 162, 166, 170, 174, 243, 247, 248, 249, 251, 255
0, 4, 8, 9, 11, 12, 27, 75, 81, 85, 88, 89, 91, 93, 162, 166, 170, 174, 243, 247, 248, 249, 251, 255
0, 4, 8, 9, 11, 12, 24, 27, 56, 57, 73, 81, 85, 88, 89, 91, 93, 121, 162, 166, 170, 174, 203, 219, 243, 247, 248, 249, 251, 255
0, 24, 27, 85, 97, 134, 170, 255
0, 24, 27, 85, 97, 109, 134, 170, 182, 219, 255
0, 24, 27, 85, 97, 109, 134, 170, 182, 216, 219, 255
0, 1, 2, 3, 24, 27, 84, 85, 86, 87, 97, 134, 168, 169, 170, 171, 252, 253, 254, 255
0, 24, 27, 36, 73, 85, 97, 134, 146, 170, 255
0, 24, 27, 36, 39, 73, 85, 97, 134, 146, 170, 255
0, 1, 2, 3, 24, 27, 36, 39, 73, 84, 85, 86, 87, 97, 134, 146, 168, 169, 170, 171, 252, 253, 254, 255
0, 23, 27, 67, 85, 170, 255
0, 23, 27, 61, 67, 85, 124, 170, 193, 212, 255
0, 23, 27, 61, 67, 85, 124, 170, 193, 212, 216, 255
0, 1, 2, 3, 23, 27, 67, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 67, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 67, 84, 85, 86, 87, 107, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 23, 27, 43, 67, 85, 131, 170, 255
0, 23, 27, 39, 43, 67, 85, 131, 170, 255
0, 1, 2, 3, 23, 27, 43, 67, 84, 85, 86, 87, 131, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 39, 43, 67, 84, 85, 86, 87, 131, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 43, 67, 84, 85, 86, 87, 107, 131, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 39, 43, 67, 84, 85, 86, 87, 107, 131, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 19, 23, 27, 35, 43, 67, 71, 75, 84, 85, 86, 87, 103, 107, 131, 139, 151, 155, 168, 169, 170, 171, 252, 253, 254, 255
0, 4, 8, 12, 23, 27, 67, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 23, 27, 61, 67, 81, 85, 89, 93, 124, 162, 166, 170, 174, 193, 212, 216, 243, 247, 251, 255
0, 1, 2, 3, 4, 8, 12, 23, 27, 67, 81, 82, 84, 85, 86, 87, 88, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 23, 27, 43, 61, 62, 67, 85, 124, 131, 170, 188, 193, 194, 212, 232, 255
0, 23, 27, 43, 61, 62, 67, 85, 124, 131, 170, 188, 193, 194, 212, 216, 232, 255
0, 23, 27, 39, 43, 61, 62, 67, 85, 124, 131, 170, 188, 193, 194, 212, 232, 255
0, 20, 21, 23, 27, 40, 42, 43, 60, 63, 64, 65, 67, 85, 105, 106, 125, 127, 128, 130, 131, 149, 150, 170, 190, 191, 192, 195, 213, 215, 234, 235, 255
0, 20, 21, 23, 27, 39, 40, 42, 43, 60, 63, 64, 65, 67, 85, 105, 106, 125, 127, 128, 130, 131, 149, 150, 170, 190, 191, 192, 195, 213, 215, 234, 235, 255
0, 20, 21, 23, 24, 27, 40, 42, 43, 60, 63, 64, 65, 67, 85, 105, 106, 125, 127, 128, 130, 131, 149, 150, 170, 190, 191, 192, 195, 213, 215, 219, 234, 235, 255
0, 20, 21, 23, 27, 40, 42, 43, 60, 63, 64, 65, 67, 85, 105, 106, 125, 126, 127, 128, 130, 131, 149, 150, 170, 190, 191, 192, 195, 213, 214, 215, 234, 235, 255
0, 20, 21, 23, 27, 40, 41, 42, 43, 60, 63, 64, 65, 67, 85, 105, 106, 125, 127, 128, 129, 130, 131, 149, 150, 170, 190, 191, 192, 195, 213, 215, 234, 235, 255
0, 20, 21, 23, 27, 40, 41, 42, 43, 60, 63, 64, 65, 67, 85, 105, 106, 125, 126, 127, 128, 129, 130, 131, 149, 150, 170, 190, 191, 192, 195, 213, 214, 215, 234, 235, 255
0, 20, 21, 22, 23, 27, 40, 42, 43, 60, 63, 64, 65, 66, 67, 85, 105, 106, 125, 127, 128, 130, 131, 149, 150, 170, 190, 191, 192, 195, 213, 215, 234, 235, 255
0, 1, 2, 3, 7, 11, 23, 27, 43, 67, 83, 84, 85, 86, 87, 91, 107, 131, 147, 151, 163, 167, 168, 169, 170, 171, 252, 253, 254, 255
0, 20, 21, 23, 24, 27, 36, 39, 40, 42, 43, 60, 63, 64, 65, 67, 85, 105, 106, 125, 127, 128, 130, 131, 149, 150, 170, 190, 191, 192, 195, 213, 215, 219, 231, 234, 235, 255
0, 19, 27, 85, 170, 220, 255
0, 16, 19, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 220, 223, 239, 255
0, 16, 19, 27, 32, 48, 50, 69, 85, 101, 117, 138, 154, 170, 184, 186, 207, 220, 223, 239, 255
0, 16, 19, 24, 27, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 220, 223, 239, 255
0, 19, 27, 85, 155, 170, 220, 222, 255
0, 19, 27, 85, 147, 155, 170, 220, 222, 255
0, 16, 19, 27, 32, 48, 69, 85, 101, 117, 138, 154, 155, 170, 186, 207, 220, 222, 223, 239, 255
0, 16, 19, 27, 32, 48, 69, 85, 101, 117, 138, 147, 154, 155, 170, 186, 207, 220, 222, 223, 239, 255
0, 16, 19, 27, 32, 48, 50, 69, 85, 101, 117, 138, 154, 155, 170, 184, 186, 207, 220, 222, 223, 239, 255
0, 16, 19, 27, 32, 48, 50, 69, 85, 101, 117, 138, 147, 154, 155, 170, 184, 186, 207, 220, 222, 223, 239, 255
0, 16, 18, 19, 27, 32, 48, 69, 85, 101, 117, 138, 152, 154, 170, 186, 207, 220, 223, 239, 255
0, 16, 18, 19, 27, 32, 48, 50, 69, 85, 101, 117, 138, 152, 154, 170, 184, 186, 207, 220, 223, 239, 255
0, 16, 18, 19, 27, 32, 48, 69, 85, 101, 117, 138, 152, 154, 155, 170, 186, 207, 220, 222, 223, 239, 255
0, 16, 18, 19, 27, 32, 48, 69, 85, 101, 117, 138, 147, 152, 154, 155, 170, 186, 207, 220, 222, 223, 239, 255
0, 16, 18, 19, 27, 32, 48, 50, 69, 85, 101, 117, 138, 147, 152, 154, 155, 170, 184, 186, 207, 220, 222, 223, 239, 255
0, 1, 2, 3, 17, 19, 27, 34, 51, 68, 84, 85, 86, 87, 102, 119, 136, 153, 155, 168, 169, 170, 171, 187, 204, 220, 221, 222, 238, 252, 253, 254, 255
0, 1, 2, 3, 17, 19, 27, 34, 51, 68, 84, 85, 86, 87, 102, 119, 136, 147, 153, 155, 168, 169, 170, 171, 187, 204, 220, 221, 222, 238, 252, 253, 254, 255
0, 1, 2, 3, 17, 19, 27, 34, 35, 51, 68, 84, 85, 86, 87, 102, 119, 136, 153, 155, 168, 169, 170, 171, 187, 204, 220, 221, 222, 236, 238, 252, 253, 254, 255
0, 4, 8, 12, 19, 27, 81, 85, 89, 93, 162, 166, 170, 174, 220, 243, 247, 251, 255
0, 1, 2, 3, 17, 19, 27, 33, 34, 51, 68, 84, 85, 86, 87, 100, 102, 119, 136, 153, 155, 168, 169, 170, 171, 187, 204, 220, 221, 222, 238, 252, 253, 254, 255
0, 1, 2, 3, 17, 19, 27, 34, 51, 68, 70, 84, 85, 86, 87, 102, 119, 136, 137, 153, 155, 168, 169, 170, 171, 187, 204, 220, 221, 222, 238, 252, 253, 254, 255
0, 1, 2, 3, 17, 19, 27, 34, 35, 51, 68, 70, 84, 85, 86, 87, 102, 119, 136, 137, 153, 155, 168, 169, 170, 171, 187, 204, 220, 221, 222, 236, 238, 252, 253, 254, 255
0, 1, 2, 3, 17, 19, 27, 34, 51, 68, 84, 85, 86, 87, 102, 119, 136, 139, 153, 155, 168, 169, 170, 171, 187, 204, 206, 220, 221, 222, 238, 252, 253, 254, 255
0, 1, 2, 3, 17, 19, 27, 33, 34, 51, 68, 84, 85, 86, 87, 100, 102, 119, 136, 139, 153, 155, 168, 169, 170, 171, 187, 204, 206, 220, 221, 222, 238, 252, 253, 254, 255
0, 4, 8, 12, 16, 19, 24, 27, 32, 36, 44, 48, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 220, 223, 239, 243, 247, 251, 255
0, 16, 18, 19, 26, 27, 31, 32, 48, 69, 85, 101, 117, 138, 144, 152, 154, 155, 159, 170, 186, 207, 208, 216, 218, 220, 222, 223, 239, 255
0, 19, 27, 49, 71, 85, 116, 170, 205, 220, 255
0, 19, 27, 49, 57, 71, 85, 116, 170, 205, 220, 255
0, 4, 8, 12, 19, 27, 49, 57, 71, 81, 85, 89, 93, 116, 162, 166, 170, 174, 205, 220, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 92, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 89, 91, 92, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 11, 12, 27, 81, 85, 89, 92, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 11, 12, 27, 81, 85, 89, 91, 92, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 88, 89, 92, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 81, 85, 88, 89, 91, 92, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 11, 12, 27, 81, 85, 88, 89, 92, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 11, 12, 27, 81, 85, 88, 89, 91, 92, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 13, 27, 81, 85, 89, 92, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 13, 27, 81, 85, 89, 91, 92, 93, 162, 166, 170, 174, 243, 247, 249, 251, 255
0, 4, 8, 12, 13, 27, 75, 81, 85, 89, 92, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 1, 2, 3, 4, 8, 12, 27, 81, 83, 84, 85, 86, 87, 89, 92, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 12, 27, 81, 83, 84, 85, 86, 87, 89, 91, 92, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 11, 12, 14, 27, 81, 83, 84, 85, 86, 87, 89, 92, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 11, 12, 14, 27, 81, 83, 84, 85, 86, 87, 89, 91, 92, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 12, 27, 81, 82, 83, 84, 85, 86, 87, 88, 89, 92, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 12, 27, 81, 82, 83, 84, 85, 86, 87, 88, 89, 91, 92, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 11, 12, 14, 27, 81, 82, 83, 84, 85, 86, 87, 88, 89, 92, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 12, 27, 30, 81, 82, 83, 84, 85, 86, 87, 88, 89, 92, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 12, 27, 30, 81, 82, 83, 84, 85, 86, 87, 88, 89, 91, 92, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 11, 12, 14, 27, 30, 81, 82, 83, 84, 85, 86, 87, 88, 89, 92, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 11, 12, 14, 27, 30, 81, 82, 83, 84, 85, 86, 87, 88, 89, 91, 92, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 4, 8, 11, 12, 13, 27, 81, 85, 89, 92, 93, 162, 166, 170, 174, 243, 247, 248, 251, 255
0, 4, 8, 11, 12, 13, 27, 81, 85, 89, 91, 92, 93, 162, 166, 170, 174, 243, 247, 248, 249, 251, 255
0, 4, 8, 11, 12, 13, 27, 75, 81, 85, 89, 91, 92, 93, 162, 166, 170, 174, 243, 247, 248, 249, 251, 255
0, 4, 8, 9, 12, 27, 81, 85, 89, 92, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 9, 12, 27, 81, 85, 89, 91, 92, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 9, 11, 12, 27, 81, 85, 89, 92, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 9, 11, 12, 27, 81, 85, 89, 91, 92, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 9, 12, 13, 27, 81, 85, 88, 89, 92, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 9, 12, 13, 27, 81, 85, 88, 89, 91, 92, 93, 162, 166, 170, 174, 243, 247, 249, 251, 255
0, 4, 8, 9, 12, 13, 27, 75, 81, 85, 88, 89, 92, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 9, 11, 12, 13, 27, 81, 85, 88, 89, 92, 93, 162, 166, 170, 174, 243, 247, 248, 251, 255
0, 4, 8, 9, 11, 12, 13, 27, 75, 81, 85, 88, 89, 91, 92, 93, 162, 166, 170, 174, 243, 247, 248, 249, 251, 255
0, 20, 23, 27, 40, 43, 60, 65, 85, 105, 125, 130, 150, 170, 189, 190, 195, 215, 235, 255
0, 20, 23, 27, 40, 43, 60, 65, 66, 85, 105, 125, 130, 150, 170, 189, 190, 195, 215, 235, 255
0, 1, 2, 3, 20, 23, 27, 40, 43, 60, 61, 62, 65, 84, 85, 86, 87, 105, 125, 130, 150, 151, 168, 169, 170, 171, 189, 190, 195, 215, 235, 252, 253, 254, 255
0, 20, 23, 27, 40, 43, 60, 65, 85, 105, 125, 126, 130, 150, 170, 189, 190, 195, 212, 215, 232, 235, 255
0, 20, 23, 27, 39, 40, 43, 60, 65, 85, 105, 125, 126, 130, 150, 170, 189, 190, 195, 212, 215, 232, 235, 255
0, 20, 23, 24, 27, 40, 43, 60, 65, 85, 105, 113, 125, 129, 130, 150, 170, 177, 178, 189, 190, 195, 215, 219, 235, 255
0, 1, 2, 3, 20, 23, 27, 40, 43, 60, 61, 62, 65, 66, 84, 85, 86, 87, 104, 105, 125, 130, 150, 151, 168, 169, 170, 171, 189, 190, 195, 215, 235, 252, 253, 254, 255
0, 20, 21, 23, 27, 40, 42, 43, 60, 63, 64, 65, 67, 85, 105, 106, 125, 127, 128, 130, 131, 149, 150, 170, 189, 190, 191, 192, 195, 213, 215, 233, 234, 235, 255
0, 20, 21, 22, 23, 27, 40, 42, 43, 60, 63, 64, 65, 66, 67, 85, 105, 106, 125, 127, 128, 130, 131, 149, 150, 170, 189, 190, 191, 192, 195, 213, 215, 233, 234, 235, 255
0, 1, 2, 3, 6, 27, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 27, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 11, 27, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 11, 27, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 7, 27, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 7, 27, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 7, 11, 27, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 7, 11, 27, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 27, 82, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 11, 27, 82, 84, 85, 86, 87, 163, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 27, 75, 82, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 27, 82, 84, 85, 86, 87, 91, 167, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 11, 27, 82, 84, 85, 86, 87, 91, 163, 167, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 11, 27, 75, 82, 84, 85, 86, 87, 91, 163, 167, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 27, 83, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 27, 83, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 11, 27, 83, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 11, 27, 83, 84, 85, 86, 87, 91, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 7, 27, 82, 83, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 7, 11, 27, 82, 83, 84, 85, 86, 87, 163, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 7, 27, 75, 82, 83, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 7, 27, 82, 83, 84, 85, 86, 87, 91, 167, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 6, 7, 11, 27, 75, 82, 83, 84, 85, 86, 87, 91, 163, 167, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 4, 6, 8, 9, 12, 27, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 6, 8, 9, 12, 27, 81, 84, 85, 86, 87, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 27, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 27, 81, 84, 85, 86, 87, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 19, 27, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 19, 27, 71, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 27, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 27, 81, 84, 85, 86, 87, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 27, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 27, 30, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 27, 30, 81, 84, 85, 86, 87, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 27, 30, 81, 84, 85, 86, 87, 89, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 27, 30, 81, 84, 85, 86, 87, 89, 91, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 6, 8, 9, 12, 27, 81, 83, 84, 85, 86, 87, 89, 92, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 6, 8, 9, 12, 27, 81, 83, 84, 85, 86, 87, 89, 91, 92, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 6, 8, 9, 12, 27, 78, 81, 83, 84, 85, 86, 87, 89, 92, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 27, 81, 83, 84, 85, 86, 87, 89, 92, 93, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 26, 27, 85, 96, 133, 170, 255
0, 1, 2, 3, 26, 27, 84, 85, 86, 87, 96, 133, 168, 169, 170, 171, 252, 253, 254, 255
0, 26, 27, 37, 74, 85, 96, 133, 144, 170, 255
0, 26, 27, 37, 74, 75, 85, 96, 133, 144, 170, 255
0, 1, 2, 3, 26, 27, 37, 74, 75, 84, 85, 86, 87, 96, 133, 144, 168, 169, 170, 171, 252, 253, 254, 255
0, 26, 27, 31, 85, 96, 112, 133, 170, 197, 255
0, 26, 27, 30, 31, 85, 96, 112, 133, 170, 197, 255
0, 26, 27, 31, 37, 53, 74, 79, 85, 96, 112, 133, 144, 170, 197, 208, 255
0, 26, 27, 31, 37, 53, 74, 78, 79, 85, 96, 112, 133, 144, 170, 197, 208, 255
0, 26, 27, 31, 37, 53, 74, 75, 79, 85, 96, 112, 133, 144, 170, 197, 208, 255
0, 26, 27, 30, 31, 37, 53, 74, 79, 85, 96, 112, 133, 144, 170, 197, 208, 255
0, 26, 27, 30, 31, 37, 53, 74, 75, 78, 79, 85, 96, 112, 133, 144, 170, 197, 208, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 148, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 84, 85, 86, 87, 148, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 43, 84, 85, 86, 87, 148, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 43, 84, 85, 86, 87, 148, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 107, 148, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 84, 85, 86, 87, 107, 148, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 43, 84, 85, 86, 87, 107, 148, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 43, 84, 85, 86, 87, 107, 148, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 148, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 84, 85, 86, 87, 148, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 43, 84, 85, 86, 87, 148, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 43, 84, 85, 86, 87, 148, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 20, 23, 27, 40, 43, 60, 61, 62, 65, 84, 85, 86, 87, 105, 125, 129, 130, 148, 150, 168, 169, 170, 171, 190, 195, 215, 235, 252, 253, 254, 255
0, 1, 2, 3, 20, 23, 27, 40, 43, 60, 61, 62, 65, 84, 85, 86, 87, 105, 107, 125, 126, 129, 130, 148, 150, 168, 169, 170, 171, 190, 195, 215, 235, 252, 253, 254, 255
0, 1, 2, 3, 21, 22, 27, 42, 63, 64, 84, 85, 86, 87, 106, 127, 128, 148, 149, 168, 169, 170, 171, 191, 192, 213, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 22, 23, 27, 42, 63, 64, 84, 85, 86, 87, 106, 127, 128, 148, 149, 168, 169, 170, 171, 191, 192, 212, 213, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 22, 23, 27, 42, 63, 64, 84, 85, 86, 87, 91, 106, 127, 128, 148, 149, 168, 169, 170, 171, 191, 192, 212, 213, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 22, 23, 27, 42, 63, 64, 84, 85, 86, 87, 91, 106, 127, 128, 148, 149, 167, 168, 169, 170, 171, 191, 192, 212, 213, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 22, 27, 42, 43, 63, 64, 84, 85, 86, 87, 106, 127, 128, 148, 149, 168, 169, 170, 171, 191, 192, 213, 232, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 22, 23, 27, 42, 43, 63, 64, 84, 85, 86, 87, 106, 127, 128, 148, 149, 168, 169, 170, 171, 191, 192, 212, 213, 232, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 22, 27, 42, 63, 64, 84, 85, 86, 87, 106, 127, 128, 148, 149, 151, 168, 169, 170, 171, 191, 192, 213, 214, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 22, 27, 42, 63, 64, 84, 85, 86, 87, 106, 127, 128, 148, 149, 151, 168, 169, 170, 171, 191, 192, 213, 214, 216, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 22, 23, 27, 42, 63, 64, 84, 85, 86, 87, 106, 127, 128, 148, 149, 151, 168, 169, 170, 171, 191, 192, 212, 213, 214, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 22, 23, 27, 42, 63, 64, 84, 85, 86, 87, 106, 127, 128, 148, 149, 151, 168, 169, 170, 171, 191, 192, 212, 213, 214, 216, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 22, 27, 42, 43, 63, 64, 84, 85, 86, 87, 106, 127, 128, 148, 149, 151, 168, 169, 170, 171, 191, 192, 213, 214, 232, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 22, 27, 42, 43, 63, 64, 84, 85, 86, 87, 106, 127, 128, 148, 149, 151, 168, 169, 170, 171, 191, 192, 213, 214, 216, 232, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 22, 23, 27, 42, 43, 63, 64, 84, 85, 86, 87, 106, 127, 128, 148, 149, 151, 168, 169, 170, 171, 191, 192, 212, 213, 214, 216, 232, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 22, 27, 42, 63, 64, 84, 85, 86, 87, 106, 107, 127, 128, 148, 149, 168, 169, 170, 171, 191, 192, 213, 233, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 22, 23, 27, 42, 63, 64, 84, 85, 86, 87, 106, 107, 127, 128, 148, 149, 168, 169, 170, 171, 191, 192, 212, 213, 233, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 22, 27, 42, 43, 63, 64, 84, 85, 86, 87, 106, 107, 127, 128, 148, 149, 168, 169, 170, 171, 191, 192, 213, 232, 233, 234, 252, 253, 254, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 104, 148, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 39, 84, 85, 86, 87, 104, 148, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 84, 85, 86, 87, 104, 107, 148, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 39, 84, 85, 86, 87, 104, 107, 148, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 43, 84, 85, 86, 87, 104, 131, 148, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 27, 43, 84, 85, 86, 87, 104, 107, 131, 148, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 67, 84, 85, 86, 87, 104, 148, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 67, 84, 85, 86, 87, 104, 107, 148, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 43, 67, 84, 85, 86, 87, 104, 131, 148, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 39, 43, 67, 84, 85, 86, 87, 104, 131, 148, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 23, 27, 39, 43, 67, 84, 85, 86, 87, 104, 107, 131, 148, 151, 168, 169, 170, 171, 252, 253, 254, 255
0, 1, 2, 3, 16, 19, 20, 23, 24, 27, 32, 35, 40, 43, 48, 49, 50, 60, 61, 62, 65, 69, 73, 84, 85, 86, 87, 101, 105, 113, 117, 121, 125, 129, 130, 137, 138, 148, 150, 151, 152, 154, 155, 168, 169, 170, 171, 177, 178, 185, 186, 189, 190, 195, 207, 211, 215, 219, 223, 227, 235, 239, 252, 253, 254, 255
0, 27, 85, 158, 170, 219, 255
0, 16, 27, 32, 48, 69, 85, 101, 117, 138, 154, 158, 170, 186, 207, 219, 223, 239, 255
0, 16, 27, 32, 44, 48, 69, 85, 101, 117, 138, 154, 158, 170, 186, 207, 219, 223, 227, 239, 255
0, 16, 27, 31, 32, 48, 69, 85, 101, 117, 138, 154, 158, 170, 186, 207, 219, 223, 239, 255
0, 27, 85, 109, 121, 158, 170, 182, 219, 231, 255
0, 27, 39, 85, 109, 121, 158, 170, 182, 219, 231, 255
0, 24, 27, 85, 146, 158, 170, 219, 255
0, 24, 27, 85, 146, 158, 170, 216, 219, 255
0, 16, 24, 27, 32, 48, 69, 85, 101, 117, 138, 146, 154, 158, 170, 186, 207, 219, 223, 239, 255
0, 16, 24, 27, 32, 48, 69, 85, 101, 117, 138, 146, 154, 158, 170, 186, 207, 216, 219, 223, 239, 255
0, 16, 24, 27, 32, 44, 48, 69, 85, 101, 117, 138, 146, 154, 158, 170, 186, 207, 219, 223, 227, 239, 255
0, 16, 24, 27, 32, 44, 48, 69, 85, 101, 117, 138, 146, 154, 158, 170, 186, 207, 216, 219, 223, 227, 239, 255
0, 4, 8, 12, 20, 24, 27, 40, 60, 65, 81, 85, 89, 93, 105, 125, 130, 146, 150, 158, 162, 166, 170, 174, 190, 195, 215, 219, 235, 243, 247, 251, 255
0, 4, 8, 12, 20, 24, 27, 40, 60, 65, 81, 85, 89, 93, 105, 125, 130, 146, 150, 158, 162, 166, 170, 174, 190, 195, 215, 216, 219, 235, 243, 247, 251, 255
0, 4, 8, 12, 20, 23, 24, 27, 40, 43, 60, 65, 81, 85, 89, 93, 105, 125, 130, 146, 150, 158, 162, 166, 170, 174, 190, 195, 215, 219, 235, 243, 247, 251, 255
0, 4, 8, 12, 20, 23, 24, 27, 40, 43, 60, 65, 81, 85, 89, 93, 105, 125, 130, 146, 150, 158, 162, 166, 170, 174, 190, 195, 212, 215, 216, 219, 232, 235, 243, 247, 251, 255
0, 4, 8, 12, 20, 24, 27, 40, 60, 65, 81, 85, 89, 93, 105, 125, 130, 142, 146, 150, 158, 162, 166, 170, 174, 190, 195, 203, 215, 219, 235, 243, 247, 251, 255
0, 4, 8, 12, 20, 24, 27, 40, 56, 60, 65, 81, 85, 89, 93, 105, 125, 130, 146, 150, 158, 162, 166, 170, 174, 178, 190, 195, 215, 219, 235, 243, 247, 251, 255
0, 21, 27, 42, 63, 64, 85, 106, 127, 128, 149, 158, 170, 191, 192, 213, 219, 234, 255
0, 21, 27, 39, 42, 63, 64, 85, 106, 109, 121, 127, 128, 149, 158, 170, 182, 191, 192, 213, 219, 231, 234, 255
0, 4, 8, 12, 20, 24, 27, 40, 60, 65, 77, 81, 85, 89, 93, 105, 125, 130, 146, 150, 158, 162, 166, 170, 174, 190, 195, 199, 215, 219, 235, 243, 247, 251, 255
0, 4, 8, 12, 20, 24, 27, 40, 56, 60, 65, 77, 81, 85, 89, 93, 105, 125, 130, 146, 150, 158, 162, 166, 170, 174, 178, 190, 195, 199, 215, 219, 235, 243, 247, 251, 255
0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 20, 23, 24, 27, 40, 43, 60, 61, 62, 65, 66, 77, 78, 81, 82, 84, 85, 86, 87, 88, 89, 91, 93, 94, 104, 105, 107, 125, 126, 130, 142, 146, 150, 158, 162, 166, 168, 169, 170, 171, 174, 190, 195, 199, 203, 215, 219, 235, 243, 247, 251, 252, 253, 254, 255
0, 16, 21, 27, 31, 32, 42, 47, 48, 63, 64, 69, 79, 85, 101, 106, 117, 127, 128, 138, 143, 149, 154, 158, 170, 186, 191, 192, 207, 213, 219, 223, 234, 239, 255
0, 24, 27, 36, 73, 85, 97, 109, 121, 134, 146, 158, 170, 182, 219, 231, 255
0, 24, 27, 36, 73, 85, 97, 109, 121, 134, 146, 158, 170, 182, 216, 219, 231, 255
0, 24, 27, 36, 39, 73, 85, 97, 109, 121, 134, 146, 158, 170, 182, 219, 231, 255
0, 5, 10, 15, 27, 80, 85, 90, 95, 160, 165, 170, 175, 240, 245, 250, 255
0, 5, 10, 15, 27, 80, 85, 90, 95, 160, 165, 170, 175, 177, 240, 245, 250, 255
0, 5, 10, 11, 15, 27, 80, 85, 90, 91, 95, 160, 165, 170, 175, 240, 245, 250, 255
0, 5, 10, 15, 27, 78, 80, 85, 90, 95, 160, 165, 170, 175, 240, 245, 250, 255
0, 5, 10, 15, 27, 78, 80, 85, 90, 95, 160, 165, 170, 175, 180, 225, 240, 245, 250, 255
0, 5, 10, 11, 15, 27, 75, 80, 85, 90, 91, 95, 160, 165, 170, 175, 240, 245, 250, 255
0, 5, 10, 11, 14, 15, 27, 80, 85, 90, 91, 94, 95, 160, 165, 170, 175, 240, 245, 250, 255
0, 5, 10, 11, 14, 15, 27, 78, 80, 85, 90, 91, 94, 95, 160, 165, 170, 175, 240, 245, 250, 255
0, 5, 10, 11, 14, 15, 27, 75, 80, 85, 90, 91, 94, 95, 160, 165, 170, 175, 240, 245, 250, 255
0, 5, 10, 15, 26, 27, 31, 80, 85, 90, 95, 160, 165, 170, 175, 240, 245, 250, 255
0, 5, 10, 11, 15, 26, 27, 31, 80, 85, 90, 91, 95, 160, 165, 170, 175, 240, 245, 250, 255
0, 5, 10, 15, 16, 26, 27, 31, 32, 37, 48, 53, 69, 80, 85, 90, 95, 101, 117, 138, 154, 160, 165, 170, 175, 186, 207, 223, 239, 240, 245, 250, 255
0, 5, 10, 11, 15, 16, 26, 27, 31, 32, 37, 48, 53, 69, 80, 85, 90, 91, 95, 101, 117, 138, 154, 160, 165, 170, 175, 186, 207, 223, 239, 240, 245, 250, 255
0, 4, 5, 8, 10, 11, 12, 15, 27, 80, 81, 85, 89, 90, 91, 93, 95, 160, 162, 163, 165, 166, 167, 170, 174, 175, 240, 243, 245, 247, 250, 251, 255
0, 4, 5, 8, 10, 11, 12, 15, 27, 75, 80, 81, 85, 89, 90, 91, 93, 95, 160, 162, 163, 165, 166, 167, 170, 174, 175, 240, 243, 245, 247, 250, 251, 255
0, 4, 5, 8, 10, 11, 12, 15, 26, 27, 31, 80, 81, 85, 89, 90, 91, 93, 95, 160, 162, 163, 165, 166, 167, 170, 174, 175, 240, 243, 245, 247, 250, 251, 255
0, 5, 10, 15, 26, 27, 30, 31, 80, 85, 90, 95, 160, 165, 170, 175, 240, 245, 250, 255
0, 5, 10, 11, 14, 15, 26, 27, 30, 31, 80, 85, 90, 91, 94, 95, 160, 165, 170, 175, 240, 245, 250, 255
0, 5, 10, 15, 16, 26, 27, 30, 31, 32, 37, 48, 53, 69, 80, 85, 90, 95, 101, 117, 138, 154, 160, 165, 170, 175, 186, 207, 223, 239, 240, 245, 250, 255
0, 5, 10, 11, 14, 15, 16, 26, 27, 30, 31, 32, 37, 48, 53, 69, 80, 85, 90, 91, 94, 95, 101, 117, 138, 154, 160, 165, 170, 175, 186, 207, 223, 239, 240, 245, 250, 255
0, 5, 10, 15, 21, 26, 27, 31, 42, 63, 64, 80, 85, 90, 95, 106, 127, 128, 144, 149, 160, 165, 170, 175, 191, 192, 208, 213, 234, 240, 245, 250, 255
0, 5, 10, 11, 15, 21, 26, 27, 31, 42, 63, 64, 80, 85, 90, 91, 95, 106, 127, 128, 144, 149, 160, 165, 170, 175, 191, 192, 208, 213, 234, 240, 245, 250, 255
0, 5, 10, 15, 21, 26, 27, 30, 31, 42, 63, 64, 80, 85, 90, 95, 106, 127, 128, 144, 149, 160, 165, 170, 175, 191, 192, 208, 213, 234, 240, 245, 250, 255
0, 5, 10, 11, 14, 15, 21, 26, 27, 30, 31, 42, 63, 64, 80, 85, 90, 91, 94, 95, 106, 127, 128, 144, 149, 160, 165, 170, 175, 191, 192, 208, 213, 234, 240, 245, 250, 255
0, 5, 10, 15, 26, 27, 31, 74, 79, 80, 85, 90, 95, 160, 165, 170, 175, 240, 245, 250, 255
0, 5, 10, 15, 26, 27, 31, 74, 78, 79, 80, 85, 90, 95, 160, 165, 170, 175, 240, 245, 250, 255
0, 5, 10, 11, 15, 26, 27, 31, 74, 75, 79, 80, 85, 90, 91, 95, 160, 165, 170, 175, 240, 245, 250, 255
0, 4, 5, 8, 10, 11, 12, 15, 26, 27, 31, 74, 75, 79, 80, 81, 85, 89, 90, 91, 93, 95, 160, 162, 163, 165, 166, 167, 170, 174, 175, 240, 243, 245, 247, 250, 251, 255
0, 5, 10, 15, 26, 27, 30, 31, 74, 79, 80, 85, 90, 95, 160, 165, 170, 175, 240, 245, 250, 255
0, 5, 10, 11, 14, 15, 26, 27, 30, 31, 74, 75, 78, 79, 80, 85, 90, 91, 94, 95, 160, 165, 170, 175, 240, 245, 250, 255
0, 1, 2, 3, 5, 10, 11, 15, 27, 80, 84, 85, 86, 87, 90, 91, 95, 160, 165, 168, 169, 170, 171, 175, 240, 245, 248, 249, 250, 252, 253, 254, 255
0, 1, 2, 3, 5, 10, 11, 15, 27, 75, 80, 84, 85, 86, 87, 90, 91, 95, 160, 165, 168, 169, 170, 171, 175, 240, 245, 248, 249, 250, 252, 253, 254, 255
0, 1, 2, 3, 5, 10, 11, 15, 26, 27, 31, 80, 84, 85, 86, 87, 90, 91, 95, 160, 165, 168, 169, 170, 171, 175, 240, 245, 248, 249, 250, 252, 253, 254, 255
0, 1, 2, 3, 5, 10, 11, 15, 26, 27, 31, 74, 75, 79, 80, 84, 85, 86, 87, 90, 91, 95, 160, 165, 168, 169, 170, 171, 175, 240, 245, 248, 249, 250, 252, 253, 254, 255
0, 5, 10, 11, 15, 27, 80, 85, 90, 91, 95, 160, 165, 170, 175, 240, 244, 245, 250, 255
0, 1, 2, 3, 5, 7, 10, 11, 15, 27, 80, 84, 85, 86, 87, 90, 91, 95, 160, 165, 168, 169, 170, 171, 175, 240, 244, 245, 248, 249, 250, 252, 253, 254, 255
0, 4, 5, 8, 10, 11, 12, 15, 27, 80, 81, 85, 89, 90, 91, 92, 93, 95, 160, 162, 163, 165, 166, 167, 170, 174, 175, 240, 243, 244, 245, 247, 250, 251, 255
0, 5, 10, 11, 15, 27, 80, 85, 90, 91, 95, 160, 164, 165, 170, 175, 240, 245, 250, 255
0, 4, 5, 8, 10, 11, 12, 15, 27, 80, 81, 85, 88, 89, 90, 91, 93, 95, 160, 162, 163, 164, 165, 166, 167, 170, 174, 175, 240, 243, 245, 247, 250, 251, 255
0, 1, 2, 3, 5, 6, 10, 11, 15, 27, 80, 84, 85, 86, 87, 90, 91, 95, 160, 164, 165, 168, 169, 170, 171, 175, 240, 245, 248, 249, 250, 252, 253, 254, 255
0, 5, 10, 11, 15, 27, 80, 85, 90, 91, 95, 160, 165, 170, 175, 240, 241, 245, 250, 255
0, 4, 5, 8, 10, 11, 12, 13, 15, 27, 80, 81, 85, 89, 90, 91, 93, 95, 160, 162, 163, 165, 166, 167, 170, 174, 175, 240, 241, 243, 245, 247, 250, 251, 255
0, 1, 2, 3, 5, 10, 11, 15, 27, 80, 83, 84, 85, 86, 87, 90, 91, 95, 160, 165, 168, 169, 170, 171, 175, 240, 241, 245, 248, 249, 250, 252, 253, 254, 255
0, 5, 10, 11, 14, 15, 27, 80, 85, 90, 91, 94, 95, 160, 165, 170, 175, 240, 241, 244, 245, 250, 255
0, 5, 10, 11, 14, 15, 27, 75, 80, 85, 90, 91, 94, 95, 160, 165, 170, 175, 240, 241, 244, 245, 250, 255
0, 5, 10, 11, 15, 27, 80, 85, 90, 91, 95, 160, 164, 165, 170, 175, 240, 241, 245, 250, 255
0, 4, 5, 8, 10, 11, 12, 13, 15, 27, 80, 81, 85, 88, 89, 90, 91, 93, 95, 160, 162, 163, 164, 165, 166, 167, 170, 174, 175, 240, 241, 243, 245, 247, 250, 251, 255
0, 1, 2, 3, 5, 6, 10, 11, 15, 27, 80, 83, 84, 85, 86, 87, 90, 91, 95, 160, 164, 165, 168, 169, 170, 171, 175, 240, 241, 245, 248, 249, 250, 252, 253, 254, 255
0, 5, 10, 15, 26, 27, 31, 80, 85, 90, 95, 160, 165, 170, 175, 229, 240, 245, 250, 255
0, 5, 10, 15, 21, 26, 27, 31, 42, 63, 64, 80, 85, 90, 95, 106, 111, 127, 128, 144, 149, 160, 165, 170, 175, 191, 192, 208, 213, 229, 234, 240, 245, 250, 255
0, 5, 10, 15, 16, 26, 27, 31, 32, 37, 48, 53, 69, 80, 85, 90, 95, 101, 117, 138, 154, 160, 165, 170, 175, 186, 207, 218, 223, 229, 239, 240, 245, 250, 255
0, 5, 10, 15, 26, 27, 31, 80, 85, 90, 95, 160, 165, 170, 175, 181, 240, 245, 250, 255
0, 5, 10, 15, 21, 26, 27, 31, 42, 63, 64, 80, 85, 90, 95, 106, 122, 127, 128, 144, 149, 160, 165, 170, 175, 181, 191, 192, 208, 213, 234, 240, 245, 250, 255
0, 5, 10, 15, 16, 26, 27, 31, 32, 37, 48, 53, 69, 80, 85, 90, 95, 101, 117, 138, 154, 159, 160, 165, 170, 175, 181, 186, 207, 223, 239, 240, 245, 250, 255
0, 5, 10, 15, 26, 27, 31, 74, 79, 80, 85, 90, 95, 160, 165, 170, 175, 181, 229, 240, 245, 250, 255
0, 5, 10, 15, 26, 27, 30, 31, 74, 79, 80, 85, 90, 95, 160, 165, 170, 175, 181, 229, 240, 245, 250, 255
0, 5, 10, 15, 26, 27, 31, 80, 85, 90, 95, 160, 165, 170, 175, 224, 240, 245, 250, 255
0, 5, 10, 15, 16, 26, 27, 31, 32, 37, 48, 53, 69, 80, 85, 90, 95, 101, 117, 138, 154, 160, 165, 170, 175, 186, 202, 207, 223, 224, 239, 240, 245, 250, 255
0, 5, 10, 15, 21, 26, 27, 31, 42, 47, 63, 64, 80, 85, 90, 95, 106, 127, 128, 144, 149, 160, 165, 170, 175, 191, 192, 208, 213, 224, 234, 240, 245, 250, 255
0, 5, 10, 15, 26, 27, 31, 80, 85, 90, 95, 160, 165, 170, 175, 181, 224, 240, 245, 250, 255
0, 5, 10, 15, 21, 26, 27, 31, 42, 47, 63, 64, 80, 85, 90, 95, 106, 122, 127, 128, 144, 149, 160, 165, 170, 175, 181, 191, 192, 208, 213, 224, 234, 240, 245, 250, 255
0, 5, 10, 15, 16, 26, 27, 31, 32, 37, 48, 53, 69, 80, 85, 90, 95, 101, 117, 138, 154, 159, 160, 165, 170, 175, 181, 186, 202, 207, 223, 224, 239, 240, 245, 250, 255
0, 5, 10, 15, 26, 27, 31, 80, 85, 90, 95, 160, 165, 170, 175, 176, 240, 245, 250, 255
0, 5, 10, 15, 21, 26, 27, 31, 42, 58, 63, 64, 80, 85, 90, 95, 106, 127, 128, 144, 149, 160, 165, 170, 175, 176, 191, 192, 208, 213, 234, 240, 245, 250, 255
0, 5, 10, 15, 16, 26, 27, 31, 32, 37, 48, 53, 69, 80, 85, 90, 95, 101, 117, 138, 143, 154, 160, 165, 170, 175, 176, 186, 207, 223, 239, 240, 245, 250, 255
0, 5, 10, 15, 26, 27, 31, 80, 85, 90, 95, 160, 165, 170, 175, 176, 229, 240, 245, 250, 255
0, 5, 10, 15, 21, 26, 27, 31, 42, 58, 63, 64, 80, 85, 90, 95, 106, 111, 127, 128, 144, 149, 160, 165, 170, 175, 176, 191, 192, 208, 213, 229, 234, 240, 245, 250, 255
0, 5, 10, 15, 16, 26, 27, 31, 32, 37, 48, 53, 69, 80, 85, 90, 95, 101, 117, 138, 143, 154, 160, 165, 170, 175, 176, 186, 207, 218, 223, 229, 239, 240, 245, 250, 255
0, 5, 10, 15, 26, 27, 31, 74, 79, 80, 85, 90, 95, 160, 165, 170, 175, 176, 224, 240, 245, 250, 255
0, 5, 10, 15, 26, 27, 30, 31, 74, 79, 80, 85, 90, 95, 160, 165, 170, 175, 176, 224, 240, 245, 250, 255
0, 5, 10, 11, 15, 27, 80, 85, 90, 91, 95, 160, 161, 165, 170, 175, 240, 245, 250, 255
0, 1, 2, 3, 5, 10, 11, 15, 27, 80, 82, 84, 85, 86, 87, 90, 91, 95, 160, 161, 165, 168, 169, 170, 171, 175, 240, 245, 248, 249, 250, 252, 253, 254, 255
0, 4, 5, 8, 9, 10, 11, 12, 15, 27, 80, 81, 85, 89, 90, 91, 93, 95, 160, 161, 162, 163, 165, 166, 167, 170, 174, 175, 240, 243, 245, 247, 250, 251, 255
0, 5, 10, 11, 15, 27, 80, 85, 90, 91, 95, 160, 161, 165, 170, 175, 240, 244, 245, 250, 255
0, 1, 2, 3, 5, 7, 10, 11, 15, 27, 80, 82, 84, 85, 86, 87, 90, 91, 95, 160, 161, 165, 168, 169, 170, 171, 175, 240, 244, 245, 248, 249, 250, 252, 253, 254, 255
0, 4, 5, 8, 9, 10, 11, 12, 15, 27, 80, 81, 85, 89, 90, 91, 92, 93, 95, 160, 161, 162, 163, 165, 166, 167, 170, 174, 175, 240, 243, 244, 245, 247, 250, 251, 255
0, 5, 10, 11, 14, 15, 27, 80, 85, 90, 91, 94, 95, 160, 161, 164, 165, 170, 175, 240, 245, 250, 255
0, 5, 10, 11, 14, 15, 27, 75, 80, 85, 90, 91, 94, 95, 160, 161, 164, 165, 170, 175, 240, 245, 250, 255
0, 5, 10, 11, 15, 26, 27, 31, 80, 85, 90, 91, 95, 160, 161, 165, 170, 175, 176, 177, 181, 240, 241, 245, 250, 255
0, 1, 2, 3, 5, 10, 11, 15, 16, 18, 19, 26, 27, 31, 32, 33, 37, 48, 49, 53, 69, 80, 82, 83, 84, 85, 86, 87, 90, 91, 95, 101, 117, 138, 139, 143, 154, 155, 159, 160, 161, 165, 168, 169, 170, 171, 175, 176, 177, 181, 184, 185, 186, 207, 223, 239, 240, 241, 245, 248, 249, 250, 252, 253, 254, 255
0, 25, 27, 85, 170, 255
0, 1, 2, 3, 25, 27, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 4, 8, 12, 25, 27, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 81, 85, 89, 91, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 81, 85, 89, 91, 93, 162, 166, 170, 174, 243, 247, 249, 251, 255
0, 4, 8, 12, 25, 27, 81, 85, 89, 93, 115, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 81, 85, 89, 93, 123, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 81, 85, 89, 93, 115, 123, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 81, 85, 89, 93, 162, 166, 170, 174, 209, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 81, 85, 89, 93, 123, 162, 166, 170, 174, 209, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 81, 85, 89, 93, 162, 166, 170, 174, 217, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 81, 85, 88, 89, 91, 93, 162, 166, 170, 174, 216, 217, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 81, 85, 89, 93, 115, 162, 166, 170, 174, 217, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 81, 85, 89, 93, 162, 166, 170, 174, 209, 217, 243, 247, 251, 255
0, 25, 27, 59, 85, 170, 255
0, 25, 27, 57, 59, 85, 170, 255
0, 17, 25, 27, 34, 51, 59, 68, 85, 102, 119, 136, 153, 170, 187, 204, 221, 238, 255
0, 17, 25, 27, 34, 51, 57, 59, 68, 85, 102, 119, 136, 153, 170, 187, 204, 221, 238, 255
0, 17, 19, 25, 27, 34, 51, 59, 68, 85, 102, 119, 136, 153, 155, 170, 187, 204, 221, 238, 255
0, 16, 17, 19, 25, 27, 32, 34, 48, 51, 59, 68, 69, 71, 85, 101, 102, 103, 117, 119, 136, 138, 153, 154, 155, 170, 186, 187, 204, 207, 221, 223, 238, 239, 255
0, 4, 8, 12, 25, 27, 59, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 57, 59, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 59, 81, 85, 89, 93, 115, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 59, 81, 85, 89, 93, 123, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 59, 81, 85, 89, 93, 115, 123, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 59, 81, 85, 89, 93, 162, 166, 170, 174, 209, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 59, 81, 85, 89, 93, 123, 162, 166, 170, 174, 209, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 59, 81, 85, 89, 93, 162, 166, 170, 174, 217, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 59, 81, 85, 89, 93, 115, 162, 166, 170, 174, 217, 243, 247, 251, 255
0, 4, 8, 12, 24, 25, 27, 56, 59, 81, 85, 89, 93, 162, 166, 170, 174, 217, 219, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 59, 81, 85, 89, 93, 162, 166, 170, 174, 209, 217, 243, 247, 251, 255
0, 21, 25, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 23, 25, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 23, 25, 27, 42, 61, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 42, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 42, 57, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 42, 63, 64, 85, 106, 127, 128, 149, 157, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 42, 59, 63, 64, 85, 106, 127, 128, 149, 157, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 29, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 29, 42, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 29, 42, 63, 64, 85, 106, 127, 128, 149, 157, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 29, 42, 59, 63, 64, 85, 106, 127, 128, 149, 157, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 42, 55, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 42, 55, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 42, 55, 63, 64, 85, 106, 127, 128, 149, 157, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 42, 55, 59, 63, 64, 85, 106, 127, 128, 149, 157, 170, 191, 192, 213, 234, 255
0, 21, 25, 26, 27, 29, 31, 42, 58, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 42, 63, 64, 85, 106, 127, 128, 149, 170, 183, 191, 192, 213, 234, 255
0, 21, 25, 27, 42, 59, 63, 64, 85, 106, 127, 128, 149, 170, 183, 191, 192, 213, 234, 255
0, 21, 25, 27, 29, 42, 63, 64, 85, 106, 127, 128, 149, 170, 183, 191, 192, 213, 234, 255
0, 21, 25, 27, 29, 42, 59, 63, 64, 85, 106, 127, 128, 149, 170, 183, 191, 192, 213, 234, 255
0, 21, 25, 27, 42, 55, 63, 64, 85, 106, 127, 128, 149, 170, 183, 191, 192, 213, 234, 255
0, 21, 25, 27, 42, 55, 59, 63, 64, 85, 106, 127, 128, 149, 170, 183, 191, 192, 213, 234, 255
0, 1, 2, 3, 21, 23, 25, 27, 42, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 151, 168, 169, 170, 171, 191, 192, 212, 213, 214, 234, 252, 253, 254, 255
0, 21, 23, 25, 27, 41, 42, 43, 55, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 22, 23, 25, 27, 29, 30, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 17, 19, 25, 27, 34, 49, 51, 57, 59, 68, 85, 102, 119, 136, 153, 155, 170, 185, 187, 204, 221, 238, 255
0, 4, 8, 9, 11, 12, 25, 27, 59, 81, 85, 89, 91, 93, 123, 162, 166, 170, 174, 243, 247, 251, 255
0, 1, 2, 3, 17, 19, 25, 27, 34, 51, 59, 68, 84, 85, 86, 87, 102, 119, 136, 153, 155, 168, 169, 170, 171, 187, 204, 220, 221, 222, 238, 252, 253, 254, 255
0, 1, 2, 3, 4, 8, 12, 25, 27, 81, 83, 84, 85, 86, 87, 89, 91, 92, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 25, 27, 38, 85, 170, 255
0, 1, 2, 3, 25, 27, 38, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 21, 25, 27, 38, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 23, 25, 27, 38, 42, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 29, 38, 42, 55, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 38, 42, 63, 64, 85, 106, 127, 128, 149, 157, 170, 183, 191, 192, 213, 234, 255
0, 21, 25, 27, 29, 38, 42, 55, 63, 64, 85, 106, 127, 128, 149, 157, 170, 183, 191, 192, 213, 234, 255
0, 1, 2, 3, 21, 23, 25, 27, 38, 42, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 151, 168, 169, 170, 171, 191, 192, 212, 213, 214, 234, 252, 253, 254, 255
0, 25, 27, 38, 46, 59, 85, 170, 255
0, 25, 27, 38, 46, 57, 59, 85, 170, 255
0, 4, 8, 12, 17, 25, 27, 34, 38, 46, 51, 59, 68, 81, 85, 89, 93, 102, 119, 136, 153, 162, 166, 170, 174, 187, 204, 221, 238, 243, 247, 251, 255
0, 4, 8, 12, 17, 25, 27, 34, 38, 46, 51, 57, 59, 68, 81, 85, 89, 93, 102, 119, 136, 153, 162, 166, 170, 174, 187, 204, 221, 238, 243, 247, 251, 255
0, 4, 8, 12, 17, 19, 25, 27, 34, 38, 46, 51, 59, 68, 81, 85, 89, 93, 102, 119, 136, 153, 155, 162, 166, 170, 174, 187, 204, 221, 238, 243, 247, 251, 255
0, 21, 25, 27, 38, 42, 46, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 38, 42, 46, 57, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 29, 38, 42, 46, 55, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 29, 38, 42, 46, 55, 57, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 25, 26, 27, 29, 31, 37, 38, 39, 42, 46, 47, 53, 55, 58, 59, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 21, 25, 27, 38, 42, 46, 59, 63, 64, 85, 106, 127, 128, 149, 157, 170, 183, 191, 192, 213, 234, 255
0, 21, 25, 27, 38, 42, 46, 57, 59, 63, 64, 85, 106, 127, 128, 149, 157, 170, 183, 191, 192, 213, 234, 255
0, 21, 25, 27, 29, 38, 42, 46, 55, 57, 59, 63, 64, 85, 106, 127, 128, 149, 157, 170, 183, 191, 192, 213, 234, 255
0, 21, 22, 23, 25, 27, 29, 30, 38, 41, 42, 43, 46, 55, 59, 61, 62, 63, 64, 85, 106, 127, 128, 149, 170, 191, 192, 213, 234, 255
0, 4, 8, 12, 17, 19, 25, 27, 34, 38, 46, 49, 51, 57, 59, 68, 81, 85, 89, 93, 102, 119, 136, 153, 155, 162, 166, 170, 174, 185, 187, 204, 221, 238, 243, 247, 251, 255
0, 25, 27, 85, 145, 170, 255
0, 25, 27, 85, 145, 147, 170, 255
0, 1, 2, 3, 25, 27, 84, 85, 86, 87, 145, 147, 168, 169, 170, 171, 252, 253, 254, 255
0, 4, 8, 12, 21, 25, 27, 42, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 149, 162, 166, 170, 174, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 42, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 147, 149, 162, 166, 170, 174, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 42, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 149, 157, 162, 166, 170, 174, 191, 192, 213, 217, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 23, 25, 27, 42, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 149, 157, 162, 166, 170, 174, 191, 192, 213, 217, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 23, 25, 27, 42, 61, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 149, 157, 162, 166, 170, 174, 191, 192, 213, 217, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 29, 42, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 149, 162, 166, 170, 174, 191, 192, 209, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 29, 42, 63, 64, 81, 85, 89, 91, 93, 106, 127, 128, 145, 149, 162, 166, 170, 174, 191, 192, 209, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 29, 42, 63, 64, 81, 85, 89, 91, 93, 106, 127, 128, 145, 149, 162, 166, 170, 174, 191, 192, 209, 213, 234, 243, 247, 249, 251, 255
0, 4, 8, 12, 21, 25, 27, 29, 42, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 149, 157, 162, 166, 170, 174, 191, 192, 209, 213, 217, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 29, 42, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 147, 149, 157, 162, 166, 170, 174, 191, 192, 209, 213, 217, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 42, 55, 63, 64, 81, 85, 89, 93, 106, 115, 127, 128, 145, 149, 162, 166, 170, 174, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 42, 55, 63, 64, 81, 85, 89, 93, 106, 115, 127, 128, 145, 149, 157, 162, 166, 170, 174, 191, 192, 213, 217, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 42, 63, 64, 81, 85, 89, 93, 106, 123, 127, 128, 145, 149, 162, 166, 170, 174, 183, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 29, 42, 63, 64, 81, 85, 89, 93, 106, 123, 127, 128, 145, 149, 162, 166, 170, 174, 183, 191, 192, 209, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 42, 55, 63, 64, 81, 85, 89, 93, 106, 115, 123, 127, 128, 145, 149, 162, 166, 170, 174, 183, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 42, 55, 63, 64, 81, 85, 89, 93, 106, 115, 123, 127, 128, 145, 147, 149, 162, 166, 170, 174, 183, 191, 192, 213, 234, 243, 247, 251, 255
0, 1, 2, 3, 4, 8, 12, 21, 22, 23, 25, 27, 29, 30, 42, 63, 64, 81, 82, 83, 84, 85, 86, 87, 88, 89, 91, 92, 93, 94, 106, 127, 128, 145, 147, 148, 149, 151, 156, 157, 162, 166, 168, 169, 170, 171, 174, 191, 192, 209, 210, 212, 213, 214, 216, 217, 234, 243, 247, 251, 252, 253, 254, 255
0, 25, 27, 72, 85, 170, 255
0, 1, 2, 3, 25, 27, 72, 84, 85, 86, 87, 168, 169, 170, 171, 252, 253, 254, 255
0, 4, 8, 12, 25, 27, 72, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 72, 81, 85, 89, 91, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 72, 81, 85, 89, 93, 115, 162, 166, 170, 174, 209, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 72, 81, 85, 89, 93, 123, 162, 166, 170, 174, 217, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 72, 81, 85, 89, 93, 115, 123, 162, 166, 170, 174, 209, 217, 243, 247, 251, 255
0, 25, 27, 59, 72, 85, 170, 200, 255
0, 25, 27, 57, 59, 72, 85, 170, 200, 255
0, 4, 8, 12, 25, 27, 59, 72, 81, 85, 89, 93, 162, 166, 170, 174, 200, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 57, 59, 72, 81, 85, 89, 93, 162, 166, 170, 174, 200, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 59, 72, 81, 85, 89, 93, 115, 162, 166, 170, 174, 200, 209, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 57, 59, 72, 81, 85, 89, 93, 115, 162, 166, 170, 174, 200, 209, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 59, 72, 81, 85, 89, 93, 123, 162, 166, 170, 174, 200, 217, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 57, 59, 72, 81, 85, 89, 93, 123, 162, 166, 170, 174, 200, 217, 243, 247, 251, 255
0, 4, 8, 12, 24, 25, 27, 56, 59, 72, 73, 75, 81, 85, 89, 93, 121, 123, 162, 166, 170, 174, 200, 203, 217, 219, 243, 247, 251, 255
0, 4, 8, 12, 25, 27, 57, 59, 72, 81, 85, 89, 93, 115, 123, 162, 166, 170, 174, 200, 209, 217, 243, 247, 251, 255
0, 17, 21, 25, 27, 34, 42, 51, 59, 63, 64, 68, 72, 85, 102, 106, 119, 127, 128, 136, 149, 153, 170, 187, 191, 192, 200, 204, 213, 221, 234, 238, 255
0, 17, 21, 25, 27, 34, 42, 51, 57, 59, 63, 64, 68, 72, 85, 102, 106, 119, 127, 128, 136, 149, 153, 170, 187, 191, 192, 200, 204, 213, 221, 234, 238, 255
0, 17, 19, 21, 25, 27, 34, 42, 51, 59, 63, 64, 68, 72, 85, 102, 106, 119, 127, 128, 136, 149, 153, 155, 170, 187, 191, 192, 200, 204, 213, 221, 234, 238, 255
0, 17, 19, 21, 25, 27, 34, 42, 49, 51, 57, 59, 63, 64, 68, 72, 85, 102, 106, 119, 127, 128, 136, 149, 153, 155, 170, 185, 187, 191, 192, 200, 204, 213, 221, 234, 238, 255
0, 4, 8, 9, 11, 12, 25, 27, 59, 72, 81, 85, 88, 89, 91, 93, 123, 162, 166, 170, 174, 200, 216, 217, 243, 247, 248, 249, 251, 255
0, 1, 2, 3, 4, 8, 12, 25, 27, 72, 81, 83, 84, 85, 86, 87, 89, 91, 92, 93, 94, 162, 166, 168, 169, 170, 171, 174, 243, 247, 251, 252, 253, 254, 255
0, 25, 27, 85, 98, 132, 170, 255
0, 1, 2, 3, 25, 27, 84, 85, 86, 87, 98, 132, 168, 169, 170, 171, 252, 253, 254, 255
0, 25, 27, 59, 85, 98, 132, 140, 170, 226, 255
0, 25, 27, 57, 59, 85, 98, 132, 140, 170, 226, 255
0, 25, 27, 38, 72, 85, 98, 132, 145, 170, 255
0, 25, 27, 38, 72, 85, 98, 132, 145, 147, 170, 255
0, 1, 2, 3, 25, 27, 38, 72, 84, 85, 86, 87, 98, 132, 145, 147, 168, 169, 170, 171, 252, 253, 254, 255
0, 17, 25, 27, 34, 51, 59, 68, 85, 102, 119, 136, 153, 170, 187, 196, 204, 221, 238, 255
0, 4, 8, 12, 17, 25, 27, 34, 38, 46, 51, 59, 68, 81, 85, 89, 93, 102, 119, 136, 153, 162, 166, 170, 174, 187, 196, 204, 209, 221, 238, 243, 247, 251, 255
0, 17, 21, 25, 27, 34, 42, 51, 55, 59, 63, 64, 68, 72, 85, 102, 106, 119, 127, 128, 136, 149, 153, 170, 187, 191, 192, 196, 200, 204, 213, 221, 234, 238, 255
0, 17, 25, 27, 34, 51, 59, 68, 85, 102, 119, 136, 153, 170, 187, 204, 221, 230, 238, 255
0, 4, 8, 12, 17, 25, 27, 34, 38, 46, 51, 59, 68, 81, 85, 89, 93, 102, 119, 136, 153, 162, 166, 170, 174, 187, 204, 217, 221, 230, 238, 243, 247, 251, 255
0, 17, 21, 25, 27, 34, 42, 51, 59, 63, 64, 68, 72, 85, 102, 106, 119, 127, 128, 136, 149, 153, 170, 183, 187, 191, 192, 200, 204, 213, 221, 230, 234, 238, 255
0, 17, 25, 27, 34, 51, 59, 68, 85, 102, 110, 119, 136, 153, 170, 187, 204, 221, 238, 255
0, 4, 8, 12, 17, 25, 27, 34, 38, 46, 51, 59, 68, 81, 85, 89, 93, 102, 110, 119, 123, 136, 153, 162, 166, 170, 174, 187, 204, 221, 238, 243, 247, 251, 255
0, 17, 21, 25, 27, 34, 42, 51, 59, 63, 64, 68, 72, 85, 102, 106, 110, 119, 127, 128, 136, 149, 153, 157, 170, 187, 191, 192, 200, 204, 213, 221, 234, 238, 255
0, 17, 25, 27, 34, 51, 59, 68, 85, 102, 110, 119, 136, 153, 170, 187, 196, 204, 221, 238, 255
0, 4, 8, 12, 17, 25, 27, 34, 38, 46, 51, 59, 68, 81, 85, 89, 93, 102, 110, 119, 123, 136, 153, 162, 166, 170, 174, 187, 196, 204, 209, 221, 238, 243, 247, 251, 255
0, 17, 21, 25, 27, 34, 42, 51, 55, 59, 63, 64, 68, 72, 85, 102, 106, 110, 119, 127, 128, 136, 149, 153, 157, 170, 187, 191, 192, 196, 200, 204, 213, 221, 234, 238, 255
0, 17, 25, 27, 34, 51, 59, 68, 76, 85, 102, 119, 136, 153, 170, 187, 204, 221, 238, 255
0, 4, 8, 12, 17, 25, 27, 34, 38, 46, 51, 59, 68, 76, 81, 85, 89, 93, 102, 115, 119, 136, 153, 162, 166, 170, 174, 187, 204, 221, 238, 243, 247, 251, 255
0, 17, 21, 25, 27, 29, 34, 42, 51, 59, 63, 64, 68, 72, 76, 85, 102, 106, 119, 127, 128, 136, 149, 153, 170, 187, 191, 192, 200, 204, 213, 221, 234, 238, 255
0, 17, 25, 27, 34, 51, 59, 68, 76, 85, 102, 119, 136, 153, 170, 187, 204, 221, 230, 238, 255
0, 4, 8, 12, 17, 25, 27, 34, 38, 46, 51, 59, 68, 76, 81, 85, 89, 93, 102, 115, 119, 136, 153, 162, 166, 170, 174, 187, 204, 217, 221, 230, 238, 243, 247, 251, 255
0, 17, 21, 25, 27, 29, 34, 42, 51, 59, 63, 64, 68, 72, 76, 85, 102, 106, 119, 127, 128, 136, 149, 153, 170, 183, 187, 191, 192, 200, 204, 213, 221, 230, 234, 238, 255
0, 17, 19, 25, 27, 34, 51, 59, 68, 70, 76, 78, 85, 102, 110, 119, 136, 153, 155, 170, 187, 204, 206, 221, 238, 255
0, 1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 17, 19, 25, 27, 34, 38, 46, 51, 59, 68, 70, 76, 78, 81, 83, 84, 85, 86, 87, 89, 91, 92, 93, 94, 102, 110, 115, 119, 123, 136, 137, 139, 153, 155, 162, 166, 168, 169, 170, 171, 174, 187, 204, 206, 220, 221, 222, 238, 243, 247, 251, 252, 253, 254, 255
0, 16, 17, 18, 19, 21, 25, 26, 27, 29, 31, 32, 34, 42, 48, 50, 51, 58, 59, 63, 64, 68, 69, 70, 71, 72, 74, 76, 78, 79, 85, 101, 102, 103, 106, 110, 111, 117, 119, 127, 128, 136, 138, 149, 153, 154, 155, 157, 159, 170, 186, 187, 191, 192, 200, 202, 204, 206, 207, 213, 221, 223, 234, 238, 239, 255
0, 16, 27, 28, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 27, 28, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 219, 223, 239, 255
0, 16, 27, 28, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 227, 239, 255
0, 16, 27, 28, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 219, 223, 227, 239, 255
0, 16, 24, 27, 28, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 24, 27, 28, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 219, 223, 239, 255
0, 16, 24, 27, 28, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 227, 239, 255
0, 16, 24, 27, 28, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 219, 223, 227, 239, 255
0, 16, 27, 28, 32, 44, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 27, 28, 32, 44, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 219, 223, 239, 255
0, 16, 24, 27, 28, 32, 44, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 24, 27, 28, 32, 44, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 219, 223, 239, 255
0, 16, 27, 28, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 211, 223, 239, 255
0, 16, 27, 28, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 211, 216, 223, 239, 255
0, 16, 27, 28, 32, 44, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 211, 223, 227, 239, 255
0, 16, 27, 28, 32, 44, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 211, 216, 223, 227, 239, 255
0, 16, 24, 27, 28, 32, 48, 69, 85, 101, 117, 138, 146, 154, 170, 186, 207, 211, 223, 239, 255
0, 16, 24, 27, 28, 32, 44, 48, 69, 85, 101, 117, 138, 146, 154, 170, 186, 207, 211, 223, 227, 239, 255
0, 16, 18, 19, 24, 27, 28, 30, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 223, 239, 255
0, 16, 20, 24, 27, 28, 32, 40, 48, 60, 65, 69, 73, 77, 85, 101, 105, 117, 121, 125, 130, 138, 150, 154, 170, 186, 190, 195, 207, 215, 219, 223, 235, 239, 255
0, 16, 20, 24, 27, 28, 32, 40, 48, 60, 65, 69, 73, 77, 85, 101, 105, 117, 121, 125, 130, 138, 150, 154, 170, 178, 186, 190, 195, 207, 215, 219, 223, 227, 235, 239, 255
0, 16, 24, 26, 27, 28, 31, 32, 48, 69, 85, 101, 117, 138, 154, 170, 186, 207, 218, 219, 223, 239, 255
0, 16, 20, 21, 22, 23, 24, 26, 27, 28, 31, 32, 40, 42, 43, 44, 47, 48, 60, 63, 64, 65, 66, 67, 69, 73, 74, 77, 78, 79, 85, 101, 105, 106, 117, 121, 122, 125, 126, 127, 128, 130, 131, 138, 142, 143, 149, 150, 154, 170, 186, 190, 191, 192, 195, 207, 213, 214, 215, 218, 219, 223, 234, 235, 239, 255
0, 16, 27, 28, 32, 48, 69, 85, 101, 117, 138, 154, 158, 170, 186, 207, 211, 219, 223, 239, 255
0, 16, 27, 28, 32, 44, 48, 69, 85, 101, 117, 138, 154, 158, 170, 186, 207, 211, 219, 223, 227, 239, 255
0, 16, 24, 27, 28, 32, 48, 69, 85, 101, 117, 138, 146, 154, 158, 170, 186, 207, 211, 219, 223, 239, 255
0, 16, 24, 27, 28, 32, 48, 69, 85, 101, 117, 138, 146, 154, 158, 170, 186, 207, 211, 216, 219, 223, 239, 255
0, 16, 24, 27, 28, 32, 44, 48, 69, 85, 101, 117, 138, 146, 154, 158, 170, 186, 207, 211, 216, 219, 223, 227, 239, 255
0, 16, 24, 26, 27, 28, 31, 32, 48, 69, 85, 101, 117, 138, 144, 146, 147, 154, 158, 159, 170, 186, 207, 208, 211, 218, 219, 223, 239, 255
0, 16, 18, 19, 24, 27, 28, 30, 32, 48, 69, 85, 101, 117, 138, 146, 152, 154, 155, 158, 170, 186, 207, 211, 219, 220, 222, 223, 239, 255
0, 27, 59, 85, 170, 179, 255
0, 27, 59, 85, 147, 170, 179, 255
0, 16, 27, 32, 48, 59, 69, 85, 101, 117, 138, 147, 154, 170, 179, 186, 207, 223, 239, 255
0, 4, 8, 12, 21, 27, 42, 59, 63, 64, 81, 85, 89, 93, 106, 127, 128, 149, 162, 166, 170, 174, 179, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 42, 59, 63, 64, 81, 85, 89, 93, 106, 127, 128, 147, 149, 162, 166, 170, 174, 179, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 42, 59, 63, 64, 81, 85, 89, 93, 106, 127, 128, 149, 157, 162, 166, 170, 174, 179, 191, 192, 213, 217, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 29, 42, 59, 63, 64, 81, 85, 89, 93, 106, 127, 128, 149, 162, 166, 170, 174, 179, 191, 192, 209, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 29, 42, 59, 63, 64, 81, 85, 89, 93, 106, 127, 128, 149, 157, 162, 166, 170, 174, 179, 191, 192, 209, 213, 217, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 29, 42, 59, 63, 64, 81, 85, 89, 93, 106, 127, 128, 147, 149, 157, 162, 166, 170, 174, 179, 191, 192, 209, 213, 217, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 42, 55, 59, 63, 64, 81, 85, 89, 93, 106, 115, 127, 128, 149, 162, 166, 170, 174, 179, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 42, 55, 59, 63, 64, 81, 85, 89, 93, 106, 115, 127, 128, 149, 162, 166, 170, 174, 179, 191, 192, 213, 219, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 42, 55, 59, 63, 64, 81, 85, 89, 93, 106, 115, 121, 127, 128, 149, 162, 166, 170, 174, 179, 191, 192, 213, 219, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 42, 55, 59, 63, 64, 81, 85, 89, 93, 106, 115, 127, 128, 149, 157, 162, 166, 170, 174, 179, 191, 192, 213, 217, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 42, 59, 63, 64, 81, 85, 89, 93, 106, 123, 127, 128, 149, 162, 166, 170, 174, 179, 183, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 31, 42, 59, 63, 64, 81, 85, 89, 93, 106, 123, 127, 128, 149, 162, 166, 170, 174, 179, 183, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 31, 42, 53, 59, 63, 64, 81, 85, 89, 93, 106, 123, 127, 128, 149, 162, 166, 170, 174, 179, 183, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 29, 42, 59, 63, 64, 81, 85, 89, 93, 106, 123, 127, 128, 149, 162, 166, 170, 174, 179, 183, 191, 192, 209, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 42, 55, 59, 63, 64, 81, 85, 89, 93, 106, 115, 123, 127, 128, 149, 162, 166, 170, 174, 179, 183, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 27, 42, 55, 59, 63, 64, 81, 85, 89, 93, 106, 115, 123, 127, 128, 147, 149, 162, 166, 170, 174, 179, 183, 191, 192, 213, 234, 243, 247, 251, 255
0, 27, 46, 59, 85, 140, 170, 179, 200, 226, 255
0, 27, 46, 59, 85, 140, 147, 170, 179, 200, 226, 255
0, 16, 27, 32, 46, 48, 59, 69, 85, 101, 117, 138, 140, 147, 154, 170, 179, 186, 200, 207, 223, 226, 239, 255
0, 4, 8, 12, 16, 21, 27, 31, 32, 39, 42, 47, 48, 55, 59, 63, 64, 69, 75, 79, 81, 85, 89, 93, 99, 101, 106, 111, 115, 117, 123, 127, 128, 135, 138, 143, 147, 149, 154, 159, 162, 166, 170, 174, 179, 183, 186, 191, 192, 199, 203, 207, 211, 213, 219, 223, 227, 231, 234, 239, 243, 247, 251, 255
0, 25, 27, 59, 85, 145, 170, 179, 255
0, 25, 27, 59, 85, 145, 170, 177, 179, 255
0, 25, 27, 59, 85, 145, 147, 170, 179, 255
0, 25, 27, 57, 59, 85, 145, 170, 179, 255
0, 25, 27, 57, 59, 85, 145, 147, 170, 177, 179, 255
0, 17, 25, 27, 34, 51, 59, 68, 85, 102, 119, 136, 145, 153, 170, 179, 187, 204, 221, 238, 255
0, 17, 25, 27, 34, 51, 59, 68, 85, 102, 119, 136, 145, 153, 170, 177, 179, 187, 204, 221, 238, 255
0, 17, 25, 27, 34, 51, 57, 59, 68, 85, 102, 119, 136, 145, 153, 170, 179, 187, 204, 221, 238, 255
0, 17, 19, 25, 27, 34, 51, 59, 68, 85, 102, 119, 136, 145, 147, 153, 155, 170, 179, 187, 204, 221, 238, 255
0, 16, 17, 19, 25, 27, 32, 34, 48, 51, 59, 68, 69, 71, 85, 101, 102, 103, 117, 119, 136, 138, 145, 147, 153, 154, 155, 170, 179, 186, 187, 204, 207, 221, 223, 238, 239, 255
0, 4, 8, 12, 21, 25, 27, 42, 59, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 149, 162, 166, 170, 174, 179, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 42, 59, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 149, 162, 166, 170, 174, 177, 179, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 42, 59, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 147, 149, 162, 166, 170, 174, 179, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 42, 57, 59, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 149, 162, 166, 170, 174, 179, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 42, 57, 59, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 147, 149, 162, 166, 170, 174, 177, 179, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 42, 59, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 149, 157, 162, 166, 170, 174, 179, 191, 192, 213, 217, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 29, 42, 59, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 149, 162, 166, 170, 174, 179, 191, 192, 209, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 29, 42, 59, 63, 64, 81, 85, 89, 93, 106, 127, 128, 145, 147, 149, 157, 162, 166, 170, 174, 179, 191, 192, 209, 213, 217, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 42, 55, 59, 63, 64, 81, 85, 89, 93, 106, 115, 127, 128, 145, 149, 162, 166, 170, 174, 179, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 42, 59, 63, 64, 81, 85, 89, 93, 106, 123, 127, 128, 145, 149, 162, 166, 170, 174, 179, 183, 191, 192, 213, 234, 243, 247, 251, 255
0, 4, 8, 12, 21, 25, 27, 42, 55, 59, 63, 64, 81, 85, 89, 93, 106, 115, 123, 127, 128, 145, 147, 149, 162, 166, 170, 174, 179, 183, 191, 192, 213, 234, 243, 247, 251, 255
0, 17, 19, 25, 27, 34, 49, 51, 57, 59, 68, 85, 102, 119, 136, 145, 147, 153, 155, 170, 177, 179, 185, 187, 204, 221, 238, 255
0, 1, 2, 3, 17, 19, 25, 27, 34, 51, 59, 68, 84, 85, 86, 87, 102, 119, 136, 145, 147, 153, 155, 168, 169, 170, 171, 179, 187, 204, 220, 221, 222, 238, 252, 253, 254, 255
0, 4, 5, 8, 9, 10, 11, 12, 13, 15, 21, 25, 26, 27, 29, 31, 42, 58, 59, 63, 64, 80, 81, 85, 89, 90, 91, 93, 95, 106, 122, 123, 127, 128, 144, 145, 149, 160, 161, 162, 163, 165, 166, 167, 170, 174, 175, 176, 177, 179, 181, 183, 191, 192, 208, 209, 213, 234, 240, 241, 243, 245, 247, 250, 251, 255
0, 25, 27, 38, 46, 59, 72, 85, 98, 132, 140, 145, 170, 179, 200, 226, 255
0, 25, 27, 38, 46, 59, 72, 85, 98, 132, 140, 145, 170, 177, 179, 200, 226, 255
0, 25, 27, 38, 46, 59, 72, 85, 98, 132, 140, 145, 147, 170, 179, 200, 226, 255
0, 25, 27, 38, 46, 57, 59, 72, 85, 98, 132, 140, 145, 170, 179, 200, 226, 255
0, 25, 27, 38, 46, 57, 59, 72, 85, 98, 132, 140, 145, 147, 170, 177, 179, 200, 226, 255
0, 17, 25, 27, 34, 51, 59, 68, 85, 102, 110, 119, 136, 145, 153, 170, 179, 187, 204, 221, 230, 238, 255
0, 17, 25, 27, 34, 51, 57, 59, 68, 85, 102, 110, 119, 136, 145, 153, 170, 179, 187, 204, 221, 230, 238, 255
0, 17, 25, 27, 34, 51, 59, 68, 76, 85, 102, 119, 136, 145, 153, 170, 179, 187, 196, 204, 221, 238, 255
0, 17, 25, 27, 34, 51, 57, 59, 68, 76, 85, 102, 119, 136, 145, 153, 170, 179, 187, 196, 204, 221, 238, 255
0, 27, 85, 118, 155, 170, 237, 255
0, 27, 85, 103, 118, 155, 170, 185, 222, 237, 255
0, 27, 57, 85, 103, 118, 155, 170, 185, 222, 237, 255
0, 19, 27, 85, 116, 118, 155, 170, 205, 237, 255
0, 19, 27, 85, 116, 118, 147, 155, 170, 205, 237, 255
0, 21, 27, 42, 63, 64, 85, 106, 118, 127, 128, 149, 155, 170, 191, 192, 213, 234, 237, 255
0, 21, 27, 42, 57, 63, 64, 85, 103, 106, 118, 127, 128, 149, 155, 170, 185, 191, 192, 213, 222, 234, 237, 255
0, 19, 27, 49, 71, 85, 103, 116, 118, 155, 170, 185, 205, 220, 222, 237, 255
0, 19, 27, 49, 71, 85, 103, 116, 118, 155, 170, 177, 185, 205, 220, 222, 237, 255
0, 19, 27, 49, 71, 85, 103, 116, 118, 147, 155, 170, 185, 205, 220, 222, 237, 255
0, 19, 27, 49, 57, 71, 85, 103, 116, 118, 155, 170, 185, 205, 220, 222, 237, 255
0, 19, 27, 49, 57, 71, 85, 103, 116, 118, 147, 155, 170, 177, 185, 205, 220, 222, 237, 255
0, 4, 8, 12, 27, 52, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 52, 81, 85, 89, 93, 162, 166, 170, 174, 219, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 52, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 52, 81, 85, 89, 93, 162, 166, 170, 174, 219, 243, 247, 251, 255
0, 4, 8, 12, 27, 52, 81, 85, 89, 93, 162, 166, 170, 174, 203, 243, 247, 251, 255
0, 4, 8, 12, 27, 52, 81, 85, 89, 93, 162, 166, 170, 174, 203, 219, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 52, 81, 85, 89, 93, 162, 166, 170, 174, 203, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 52, 81, 85, 89, 93, 162, 166, 170, 174, 203, 219, 243, 247, 251, 255
0, 4, 8, 12, 27, 52, 81, 85, 89, 93, 162, 166, 170, 174, 199, 243, 247, 251, 255
0, 4, 8, 12, 27, 52, 81, 85, 89, 93, 162, 166, 170, 174, 199, 216, 243, 247, 251, 255
0, 4, 8, 12, 27, 52, 81, 85, 89, 93, 121, 162, 166, 170, 174, 199, 219, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 52, 73, 81, 85, 89, 93, 162, 166, 170, 174, 199, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 52, 73, 81, 85, 89, 93, 121, 162, 166, 170, 174, 199, 219, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 52, 73, 81, 85, 89, 93, 121, 162, 166, 170, 174, 199, 216, 219, 243, 247, 251, 255
0, 4, 8, 12, 27, 52, 56, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 27, 52, 56, 81, 85, 89, 93, 162, 166, 170, 174, 219, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 52, 56, 81, 85, 89, 93, 162, 166, 170, 174, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 52, 56, 81, 85, 89, 93, 162, 166, 170, 174, 219, 243, 247, 251, 255
0, 4, 8, 12, 27, 52, 56, 81, 85, 89, 93, 162, 166, 170, 174, 199, 203, 243, 247, 251, 255
0, 4, 8, 12, 27, 52, 56, 81, 85, 89, 93, 162, 166, 170, 174, 199, 203, 216, 243, 247, 251, 255
0, 4, 8, 12, 27, 52, 56, 81, 85, 89, 93, 121, 162, 166, 170, 174, 199, 203, 219, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 52, 56, 73, 81, 85, 89, 93, 162, 166, 170, 174, 199, 203, 243, 247, 251, 255
0, 4, 8, 12, 24, 27, 52, 56, 73, 81, 85, 89, 93, 121, 162, 166, 170, 174, 199, 203, 216, 219, 243, 247, 251, 255
0, 4, 8, 12, 20, 24, 27, 40, 52, 60, 65, 81, 85, 89, 93, 105, 113, 125, 130, 146, 150, 158, 162, 166, 170, 174, 190, 195, 215, 219, 235, 243, 247, 251, 255
0, 4, 8, 12, 20, 24, 27, 40, 52, 60, 65, 81, 85, 89, 93, 105, 113, 125, 130, 142, 146, 150, 158, 162, 166, 170, 174, 190, 195, 203, 215, 219, 235, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 28, 32, 48, 52, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 223, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 28, 32, 48, 52, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 219, 223, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 28, 32, 48, 52, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 203, 207, 223, 227, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 28, 32, 48, 52, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 203, 207, 219, 223, 227, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 28, 32, 44, 48, 52, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 223, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 28, 32, 39, 44, 48, 52, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 223, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 28, 32, 44, 48, 52, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 219, 223, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 28, 32, 39, 44, 48, 52, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 219, 223, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 28, 32, 36, 48, 52, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 223, 239, 243, 247, 251, 255
0, 4, 8, 11, 12, 16, 24, 27, 28, 32, 36, 48, 52, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 223, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 28, 32, 36, 48, 52, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 219, 223, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 28, 32, 36, 48, 52, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 203, 207, 223, 227, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 28, 32, 36, 44, 48, 52, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 223, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 28, 32, 36, 39, 44, 48, 52, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 223, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 28, 32, 36, 39, 44, 48, 52, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 219, 223, 231, 239, 243, 247, 251, 255
0, 4, 8, 11, 12, 16, 24, 27, 28, 32, 36, 48, 52, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 223, 239, 243, 247, 248, 251, 255
0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 19, 24, 27, 28, 30, 32, 33, 35, 36, 39, 44, 45, 48, 49, 50, 52, 54, 56, 57, 69, 81, 84, 85, 86, 87, 89, 93, 101, 117, 138, 154, 162, 166, 168, 169, 170, 171, 174, 186, 207, 223, 239, 243, 247, 251, 252, 253, 254, 255
0, 4, 8, 12, 20, 21, 23, 24, 25, 27, 40, 41, 42, 43, 52, 55, 56, 59, 60, 63, 64, 65, 67, 81, 85, 89, 93, 105, 106, 113, 115, 125, 127, 128, 129, 130, 131, 145, 146, 149, 150, 157, 158, 162, 166, 170, 174, 177, 178, 179, 189, 190, 191, 192, 195, 213, 215, 217, 219, 233, 234, 235, 243, 247, 251, 255
0, 27, 85, 170, 228, 255
0, 27, 39, 85, 170, 216, 228, 255
0, 27, 78, 85, 170, 177, 228, 255
0, 20, 27, 40, 60, 65, 85, 105, 125, 130, 150, 170, 190, 195, 215, 228, 235, 255
0, 20, 27, 40, 60, 65, 78, 85, 105, 125, 130, 150, 170, 177, 190, 195, 215, 228, 235, 255
0, 27, 57, 78, 85, 108, 147, 170, 177, 198, 228, 255
0, 23, 27, 43, 85, 170, 212, 228, 232, 255
0, 23, 27, 39, 43, 85, 170, 212, 216, 228, 232, 255
0, 20, 23, 27, 40, 43, 60, 65, 85, 105, 125, 130, 150, 170, 190, 195, 212, 215, 228, 232, 235, 255
0, 17, 27, 34, 51, 68, 85, 102, 119, 136, 153, 170, 187, 204, 221, 228, 238, 255
0, 17, 27, 34, 51, 68, 78, 85, 102, 119, 136, 153, 170, 177, 187, 204, 221, 228, 238, 255
0, 4, 8, 12, 16, 27, 32, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 223, 228, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 39, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 216, 223, 228, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 27, 32, 44, 48, 56, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 199, 207, 211, 223, 228, 239, 243, 247, 251, 255
0, 27, 30, 75, 78, 85, 170, 177, 180, 225, 228, 255
0, 17, 20, 27, 30, 34, 40, 51, 60, 65, 68, 75, 78, 85, 102, 105, 119, 125, 130, 136, 150, 153, 170, 177, 180, 187, 190, 195, 204, 215, 221, 225, 228, 235, 238, 255
0, 1, 2, 3, 21, 27, 42, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 213, 228, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 27, 39, 42, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 213, 216, 228, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 23, 27, 42, 43, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 212, 213, 228, 232, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 23, 27, 39, 42, 43, 63, 64, 84, 85, 86, 87, 106, 127, 128, 149, 168, 169, 170, 171, 191, 192, 212, 213, 216, 228, 232, 234, 252, 253, 254, 255
0, 1, 2, 3, 21, 27, 41, 42, 63, 64, 84, 85, 86, 87, 104, 106, 127, 128, 149, 151, 168, 169, 170, 171, 191, 192, 213, 214, 228, 234, 252, 253, 254, 255
0, 27, 45, 54, 78, 85, 99, 120, 135, 156, 170, 177, 201, 210, 228, 255
0, 24, 27, 36, 85, 170, 219, 228, 231, 255
0, 24, 27, 36, 39, 85, 170, 216, 219, 228, 231, 255
0, 20, 24, 27, 36, 40, 60, 65, 85, 105, 125, 130, 150, 170, 190, 195, 215, 219, 228, 231, 235, 255
0, 20, 23, 24, 27, 36, 39, 40, 43, 60, 65, 85, 105, 125, 130, 150, 170, 190, 195, 212, 215, 216, 219, 228, 231, 232, 235, 255
0, 4, 8, 12, 16, 24, 27, 32, 36, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 219, 223, 228, 231, 239, 243, 247, 251, 255
0, 4, 8, 12, 16, 24, 27, 32, 36, 39, 48, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 207, 216, 219, 223, 228, 231, 239, 243, 247, 251, 255
0, 23, 27, 43, 61, 62, 67, 85, 124, 131, 170, 188, 193, 194, 212, 228, 232, 255
0, 23, 27, 39, 43, 61, 62, 67, 85, 124, 131, 170, 188, 193, 194, 212, 216, 228, 232, 255
0, 1, 2, 3, 21, 22, 27, 42, 63, 64, 84, 85, 86, 87, 106, 107, 127, 128, 148, 149, 168, 169, 170, 171, 191, 192, 213, 228, 233, 234, 252, 253, 254, 255
0, 24, 27, 36, 73, 85, 97, 109, 121, 134, 146, 158, 170, 182, 219, 228, 231, 255
0, 24, 27, 36, 39, 73, 85, 97, 109, 121, 134, 146, 158, 170, 182, 216, 219, 228, 231, 255
0, 5, 10, 15, 27, 80, 85, 90, 95, 160, 165, 170, 175, 228, 240, 245, 250, 255
0, 5, 10, 15, 27, 78, 80, 85, 90, 95, 160, 165, 170, 175, 177, 228, 240, 245, 250, 255
0, 5, 10, 15, 20, 27, 40, 57, 60, 65, 78, 80, 85, 90, 95, 105, 108, 125, 130, 147, 150, 160, 165, 170, 175, 177, 190, 195, 198, 215, 228, 235, 240, 245, 250, 255
0, 5, 10, 11, 15, 26, 27, 31, 80, 85, 90, 91, 95, 160, 164, 165, 170, 175, 224, 228, 229, 240, 244, 245, 250, 255
0, 1, 2, 3, 5, 6, 7, 10, 11, 15, 21, 22, 23, 26, 27, 31, 42, 43, 47, 63, 64, 80, 84, 85, 86, 87, 90, 91, 95, 106, 107, 111, 127, 128, 144, 148, 149, 160, 164, 165, 168, 169, 170, 171, 175, 191, 192, 208, 212, 213, 224, 228, 229, 232, 233, 234, 240, 244, 245, 248, 249, 250, 252, 253, 254, 255
0, 5, 10, 11, 14, 15, 26, 27, 30, 31, 74, 75, 78, 79, 80, 85, 90, 91, 94, 95, 160, 161, 164, 165, 170, 175, 176, 177, 180, 181, 224, 225, 228, 229, 240, 241, 244, 245, 250, 255
0, 17, 19, 25, 27, 34, 51, 59, 68, 85, 100, 102, 119, 136, 153, 155, 170, 187, 196, 204, 221, 228, 230, 236, 238, 255
0, 4, 8, 12, 16, 17, 19, 24, 25, 27, 32, 34, 36, 38, 44, 46, 48, 51, 56, 59, 68, 69, 71, 81, 85, 89, 93, 100, 101, 102, 103, 117, 119, 136, 138, 152, 153, 154, 155, 162, 166, 170, 174, 184, 186, 187, 196, 199, 204, 207, 209, 211, 217, 219, 221, 223, 228, 230, 231, 236, 238, 239, 243, 247, 251, 255
0, 1, 2, 3, 17, 19, 21, 23, 25, 27, 33, 34, 35, 41, 42, 43, 51, 55, 59, 63, 64, 68, 72, 84, 85, 86, 87, 100, 102, 104, 106, 119, 127, 128, 136, 149, 151, 153, 155, 168, 169, 170, 171, 183, 187, 191, 192, 196, 200, 204, 212, 213, 214, 220, 221, 222, 228, 230, 232, 234, 236, 238, 252, 253, 254, 255
0, 17, 19, 25, 27, 34, 49, 51, 57, 59, 68, 70, 76, 78, 85, 100, 102, 108, 110, 119, 136, 145, 147, 153, 155, 170, 177, 179, 185, 187, 196, 198, 204, 206, 221, 228, 230, 236, 238, 255
0, 4, 8, 12, 16, 27, 28, 32, 48, 52, 69, 81, 85, 89, 93, 101, 117, 138, 154, 162, 166, 170, 174, 186, 203, 207, 223, 227, 228, 239, 243, 247, 251, 255
0, 4, 5, 8, 10, 11, 12, 15, 16, 24, 26, 27, 28, 31, 32, 36, 37, 48, 52, 53, 69, 80, 81, 85, 88, 89, 90, 91, 92, 93, 95, 101, 117, 138, 154, 160, 162, 163, 164, 165, 166, 167, 170, 174, 175, 186, 202, 203, 207, 218, 219, 223, 224, 227, 228, 229, 231, 239, 240, 243, 244, 245, 247, 250, 251, 255
0, 27, 85, 114, 141, 170, 228, 255
0, 27, 39, 78, 85, 114, 141, 170, 177, 216, 228, 255
0, 20, 27, 40, 60, 65, 85, 105, 114, 125, 130, 141, 150, 170, 190, 195, 215, 228, 235, 255
0, 27, 30, 39, 45, 54, 57, 75, 78, 85, 99, 108, 114, 120, 135, 141, 147, 156, 170, 177, 180, 198, 201, 210, 216, 225, 228, 255
0, 20, 23, 24, 27, 36, 39, 40, 43, 60, 65, 66, 77, 78, 85, 105, 113, 114, 125, 126, 129, 130, 141, 142, 150, 170, 177, 178, 189, 190, 195, 212, 215, 216, 219, 228, 231, 232, 235, 255
0, 5, 10, 15, 17, 27, 34, 39, 51, 68, 78, 80, 85, 90, 95, 102, 114, 119, 136, 141, 153, 160, 165, 170, 175, 177, 187, 204, 216, 221, 228, 238, 240, 245, 250, 255
0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255


==> anc/unary_conjugation_table.txt <==
This table shows the conjugation action of Sym({0,1,2,3}) on all unary
operations u: {0,1,2,3} --> {0,1,2,3}.

The purpose of this table is to aid in the computation of the maximal
centralising monoids presented in Table 7 of the paper by conjugating
the unary operations in the monoids listed in Table 6.

A quadruple abcd stands for the permutation s of {0,1,2,3} satisfying
    s(0) = a   s(1) = b   s(2) = c   s(3) = d.

Any unary operation u on {0,1,2,3} is represented by the number
    n = 64*u(0) + 16*u(1) + 4*u(2) + u(3),
where 0 <= n <= 255.

In the column headed "abcd" we find the conjugate
    u^s = s o u o s^-1
of the unary operation u given in the first column of that row by the
permutation s with the value tuple s o (0,1,2,3) = (a,b,c,d).

0123 0132 0213 0231 0312 0321 1023 1032 1203 1230 1302 1320 2013 2031 2103 2130 2301 2310 3012 3021 3102 3120 3201 3210 
   0    0    0    0    0    0   85   85   85   85   85   85  170  170  170  170  170  170  255  255  255  255  255  255 
   1    4    2   32   12   48   84   81   86  149   93  213  168  138  169  106  186  234  243  207  247  127  239  191 
   2   12    1   48    4   32   86   93   84  213   81  149  169  186  168  234  138  106  247  239  243  191  207  127 
   3    8    3   16    8   16   87   89   87   21   89   21  171  154  171   42  154   42  251  223  251   63  223   63 
   4    1   32    2   48   12   81   84  149   86  213   93  138  168  106  169  234  186  207  243  127  247  191  239 
   5    5   34   34   60   60   80   80  150  150  221  221  136  136  105  105  250  250  195  195  119  119  175  175 
   6   13   33   50   52   44   82   92  148  214  209  157  137  184  104  233  202  122  199  227  115  183  143  111 
   7    9   35   18   56   28   83   88  151   22  217   29  139  152  107   41  218   58  203  211  123   55  159   47 
   8    3   16    3   16    8   89   87   21   87   21   89  154  171   42  171   42  154  223  251   63  251   63  223 
   9    7   18   35   28   56   88   83   22  151   29  217  152  139   41  107   58  218  211  203   55  123   47  159 
  10   15   17   51   20   40   90   95   20  215   17  153  153  187   40  235   10   90  215  235   51  187   15   95 
  11   11   19   19   24   24   91   91   23   23   25   25  155  155   43   43   26   26  219  219   59   59   31   31 
  12    2   48    1   32    4   93   86  213   84  149   81  186  169  234  168  106  138  239  247  191  243  127  207 
  13    6   50   33   44   52   92   82  214  148  157  209  184  137  233  104  122  202  227  199  183  115  111  143 
  14   14   49   49   36   36   94   94  212  212  145  145  185  185  232  232   74   74  231  231  179  179   79   79 
  15   10   51   17   40   20   95   90  215   20  153   17  187  153  235   40   90   10  235  215  187   51   95   15 
  16   16    8    8    3    3   21   21   89   89   87   87   42   42  154  154  171  171   63   63  223  223  251  251 
  17   20   10   40   15   51   20   17   90  153   95  215   40   10  153   90  187  235   51   15  215   95  235  187 
  18   28    9   56    7   35   22   29   88  217   83  151   41   58  152  218  139  107   55   47  211  159  203  123 
  19   24   11   24   11   19   23   25   91   25   91   23   43   26  155   26  155   43   59   31  219   31  219   59 
  20   17   40   10   51   15   17   20  153   90  215   95   10   40   90  153  235  187   15   51   95  215  187  235 
  21   21   42   42   63   63   16   16  154  154  223  223    8    8   89   89  251  251    3    3   87   87  171  171 
  22   29   41   58   55   47   18   28  152  218  211  159    9   56   88  217  203  123    7   35   83  151  139  107 
  23   25   43   26   59   31   19   24  155   26  219   31   11   24   91   25  219   59   11   19   91   23  155   43 
  24   19   24   11   19   11   25   23   25   91   23   91   26   43   26  155   43  155   31   59   31  219   59  219 
  25   23   26   43   31   59   24   19   26  155   31  219   24   11   25   91   59  219   19   11   23   91   43  155 
  26   31   25   59   23   43   26   31   24  219   19  155   25   59   24  219   11   91   23   43   19  155   11   91 
  27   27   27   27   27   27   27   27   27   27   27   27   27   27   27   27   27   27   27   27   27   27   27   27 
  28   18   56    9   35    7   29   22  217   88  151   83   58   41  218  152  107  139   47   55  159  211  123  203 
  29   22   58   41   47   55   28   18  218  152  159  211   56    9  217   88  123  203   35    7  151   83  107  139 
  30   30   57   57   39   39   30   30  216  216  147  147   57   57  216  216   75   75   39   39  147  147   75   75 
  31   26   59   25   43   23   31   26  219   24  155   19   59   25  219   24   91   11   43   23  155   19   91   11 
  32   48    4   12    1    2  149  213   81   93   84   86  106  234  138  186  168  169  127  191  207  239  243  247 
  33   52    6   44   13   50  148  209   82  157   92  214  104  202  137  122  184  233  115  143  199  111  227  183 
  34   60    5   60    5   34  150  221   80  221   80  150  105  250  136  250  136  105  119  175  195  175  195  119 
  35   56    7   28    9   18  151  217   83   29   88   22  107  218  139   58  152   41  123  159  203   47  211   55 
  36   49   36   14   49   14  145  212  145   94  212   94   74  232   74  185  232  185   79  179   79  231  179  231 
  37   53   38   46   61   62  144  208  146  158  220  222   72  200   73  121  248  249   67  131   71  103  163  167 
  38   61   37   62   53   46  146  220  144  222  208  158   73  248   72  249  200  121   71  163   67  167  131  103 
  39   57   39   30   57   30  147  216  147   30  216   30   75  216   75   57  216   57   75  147   75   39  147   39 
  40   51   20   15   17   10  153  215   17   95   20   90   90  235   10  187   40  153   95  187   15  235   51  215 
  41   55   22   47   29   58  152  211   18  159   28  218   88  203    9  123   56  217   83  139    7  107   35  151 
  42   63   21   63   21   42  154  223   16  223   16  154   89  251    8  251    8   89   87  171    3  171    3   87 
  43   59   23   31   25   26  155  219   19   31   24   26   91  219   11   59   24   25   91  155   11   43   19   23 
  44   50   52   13   33    6  157  214  209   92  148   82  122  233  202  184  104  137  111  183  143  227  115  199 
  45   54   54   45   45   54  156  210  210  156  156  210  120  201  201  120  120  201   99  135  135   99   99  135 
  46   62   53   61   37   38  158  222  208  220  144  146  121  249  200  248   72   73  103  167  131  163   67   71 
  47   58   55   29   41   22  159  218  211   28  152   18  123  217  203   56   88    9  107  151  139   35   83    7 
  48   32   12    4    2    1  213  149   93   81   86   84  234  106  186  138  169  168  191  127  239  207  247  243 
  49   36   14   36   14   49  212  145   94  145   94  212  232   74  185   74  185  232  179   79  231   79  231  179 
  50   44   13   52    6   33  214  157   92  209   82  148  233  122  184  202  137  104  183  111  227  143  199  115 
  51   40   15   20   10   17  215  153   95   17   90   20  235   90  187   10  153   40  187   95  235   15  215   51 
  52   33   44    6   50   13  209  148  157   82  214   92  202  104  122  137  233  184  143  115  111  199  183  227 
  53   37   46   38   62   61  208  144  158  146  222  220  200   72  121   73  249  248  131   67  103   71  167  163 
  54   45   45   54   54   45  210  156  156  210  210  156  201  120  120  201  201  120  135   99   99  135  135   99 
  55   41   47   22   58   29  211  152  159   18  218   28  203   88  123    9  217   56  139   83  107    7  151   35 
  56   35   28    7   18    9  217  151   29   83   22   88  218  107   58  139   41  152  159  123   47  203   55  211 
  57   39   30   39   30   57  216  147   30  147   30  216  216   75   57   75   57  216  147   75   39   75   39  147 
  58   47   29   55   22   41  218  159   28  211   18  152  217  123   56  203    9   88  151  107   35  139    7   83 
  59   43   31   23   26   25  219  155   31   19   26   24  219   91   59   11   25   24  155   91   43   11   23   19 
  60   34   60    5   34    5  221  150  221   80  150   80  250  105  250  136  105  136  175  119  175  195  119  195 
  61   38   62   37   46   53  220  146  222  144  158  208  248   73  249   72  121  200  163   71  167   67  103  131 
  62   46   61   53   38   37  222  158  220  208  146  144  249  121  248  200   73   72  167  103  163  131   71   67 
  63   42   63   21   42   21  223  154  223   16  154   16  251   89  251    8   89    8  171   87  171    3   87    3 
  64   64  128  128  192  192   69   69  101  101  117  117  162  162  166  166  174  174  252  252  253  253  254  254 
  65   68  130  160  204  240   68   65  102  165  125  245  160  130  165  102  190  238  240  204  245  125  238  190 
  66   76  129  176  196  224   70   77  100  229  113  181  161  178  164  230  142  110  244  236  241  189  206  126 
  67   72  131  144  200  208   71   73  103   37  121   53  163  146  167   38  158   46  248  220  249   61  222   62 
  68   65  160  130  240  204   65   68  165  102  245  125  130  160  102  165  238  190  204  240  125  245  190  238 
  69   69  162  162  252  252   64   64  166  166  253  253  128  128  101  101  254  254  192  192  117  117  174  174 
  70   77  161  178  244  236   66   76  164  230  241  189  129  176  100  229  206  126  196  224  113  181  142  110 
  71   73  163  146  248  220   67   72  167   38  249   61  131  144  103   37  222   62  200  208  121   53  158   46 
  72   67  144  131  208  200   73   71   37  103   53  121  146  163   38  167   46  158  220  248   61  249   62  222 
  73   71  146  163  220  248   72   67   38  167   61  249  144  131   37  103   62  222  208  200   53  121   46  158 
  74   79  145  179  212  232   74   79   36  231   49  185  145  179   36  231   14   94  212  232   49  185   14   94 
  75   75  147  147  216  216   75   75   39   39   57   57  147  147   39   39   30   30  216  216   57   57   30   30 
  76   66  176  129  224  196   77   70  229  100  181  113  178  161  230  164  110  142  236  244  189  241  126  206 
  77   70  178  161  236  244   76   66  230  164  189  241  176  129  229  100  126  206  224  196  181  113  110  142 
  78   78  177  177  228  228   78   78  228  228  177  177  177  177  228  228   78   78  228  228  177  177   78   78 
  79   74  179  145  232  212   79   74  231   36  185   49  179  145  231   36   94   14  232  212  185   49   94   14 
  80   80  136  136  195  195    5    5  105  105  119  119   34   34  150  150  175  175   60   60  221  221  250  250 
  81   84  138  168  207  243    4    1  106  169  127  247   32    2  149   86  191  239   48   12  213   93  234  186 
  82   92  137  184  199  227    6   13  104  233  115  183   33   50  148  214  143  111   52   44  209  157  202  122 
  83   88  139  152  203  211    7    9  107   41  123   55   35   18  151   22  159   47   56   28  217   29  218   58 
  84   81  168  138  243  207    1    4  169  106  247  127    2   32   86  149  239  191   12   48   93  213  186  234 
  85   85  170  170  255  255    0    0  170  170  255  255    0    0   85   85  255  255    0    0   85   85  170  170 
  86   93  169  186  247  239    2   12  168  234  243  191    1   48   84  213  207  127    4   32   81  149  138  106 
  87   89  171  154  251  223    3    8  171   42  251   63    3   16   87   21  223   63    8   16   89   21  154   42 
  88   83  152  139  211  203    9    7   41  107   55  123   18   35   22  151   47  159   28   56   29  217   58  218 
  89   87  154  171  223  251    8    3   42  171   63  251   16    3   21   87   63  223   16    8   21   89   42  154 
  90   95  153  187  215  235   10   15   40  235   51  187   17   51   20  215   15   95   20   40   17  153   10   90 
  91   91  155  155  219  219   11   11   43   43   59   59   19   19   23   23   31   31   24   24   25   25   26   26 
  92   82  184  137  227  199   13    6  233  104  183  115   50   33  214  148  111  143   44   52  157  209  122  202 
  93   86  186  169  239  247   12    2  234  168  191  243   48    1  213   84  127  207   32    4  149   81  106  138 
  94   94  185  185  231  231   14   14  232  232  179  179   49   49  212  212   79   79   36   36  145  145   74   74 
  95   90  187  153  235  215   15   10  235   40  187   51   51   17  215   20   95   15   40   20  153   17   90   10 
  96  112  132  140  193  194  133  197   97  109  116  118   98  226  134  182  172  173  124  188  205  237  242  246 
  97  116  134  172  205  242  132  193   98  173  124  246   96  194  133  118  188  237  112  140  197  109  226  182 
  98  124  133  188  197  226  134  205   96  237  112  182   97  242  132  246  140  109  116  172  193  173  194  118 
  99  120  135  156  201  210  135  201   99   45  120   54   99  210  135   54  156   45  120  156  201   45  210   54 
 100  113  164  142  241  206  129  196  161  110  244  126   66  224   70  181  236  189   76  176   77  229  178  230 
 101  117  166  174  253  254  128  192  162  174  252  254   64  192   69  117  252  253   64  128   69  101  162  166 
 102  125  165  190  245  238  130  204  160  238  240  190   65  240   68  245  204  125   68  160   65  165  130  102 
 103  121  167  158  249  222  131  200  163   46  248   62   67  208   71   53  220   61   72  144   73   37  146   38 
 104  115  148  143  209  202  137  199   33  111   52  122   82  227    6  183   44  157   92  184   13  233   50  214 
 105  119  150  175  221  250  136  195   34  175   60  250   80  195    5  119   60  221   80  136    5  105   34  150 
 106  127  149  191  213  234  138  207   32  239   48  186   81  243    4  247   12   93   84  168    1  169    2   86 
 107  123  151  159  217  218  139  203   35   47   56   58   83  211    7   55   28   29   88  152    9   41   18   22 
 108  114  180  141  225  198  141  198  225  108  180  114  114  225  198  180  108  141  108  180  141  225  114  198 
 109  118  182  173  237  246  140  194  226  172  188  242  112  193  197  116  124  205   96  132  133   97   98  134 
 110  126  181  189  229  230  142  206  224  236  176  178  113  241  196  244   76   77  100  164  129  161   66   70 
 111  122  183  157  233  214  143  202  227   44  184   50  115  209  199   52   92   13  104  148  137   33   82    6 
 112   96  140  132  194  193  197  133  109   97  118  116  226   98  182  134  173  172  188  124  237  205  246  242 
 113  100  142  164  206  241  196  129  110  161  126  244  224   66  181   70  189  236  176   76  229   77  230  178 
 114  108  141  180  198  225  198  141  108  225  114  180  225  114  180  198  141  108  180  108  225  141  198  114 
 115  104  143  148  202  209  199  137  111   33  122   52  227   82  183    6  157   44  184   92  233   13  214   50 
 116   97  172  134  242  205  193  132  173   98  246  124  194   96  118  133  237  188  140  112  109  197  182  226 
 117  101  174  166  254  253  192  128  174  162  254  252  192   64  117   69  253  252  128   64  101   69  166  162 
 118  109  173  182  246  237  194  140  172  226  242  188  193  112  116  197  205  124  132   96   97  133  134   98 
 119  105  175  150  250  221  195  136  175   34  250   60  195   80  119    5  221   60  136   80  105    5  150   34 
 120   99  156  135  210  201  201  135   45   99   54  120  210   99   54  135   45  156  156  120   45  201   54  210 
 121  103  158  167  222  249  200  131   46  163   62  248  208   67   53   71   61  220  144   72   37   73   38  146 
 122  111  157  183  214  233  202  143   44  227   50  184  209  115   52  199   13   92  148  104   33  137    6   82 
 123  107  159  151  218  217  203  139   47   35   58   56  211   83   55    7   29   28  152   88   41    9   22   18 
 124   98  188  133  226  197  205  134  237   96  182  112  242   97  246  132  109  140  172  116  173  193  118  194 
 125  102  190  165  238  245  204  130  238  160  190  240  240   65  245   68  125  204  160   68  165   65  102  130 
 126  110  189  181  230  229  206  142  236  224  178  176  241  113  244  196   77   76  164  100  161  129   70   66 
 127  106  191  149  234  213  207  138  239   32  186   48  243   81  247    4   93   12  168   84  169    1   86    2 
 128  192   64  192   64  128  101  117   69  117   69  101  166  174  162  174  162  166  253  254  252  254  252  253 
 129  196   66  224   76  176  100  113   70  181   77  229  164  142  161  110  178  230  241  206  244  126  236  189 
 130  204   65  240   68  160  102  125   68  245   65  165  165  190  160  238  130  102  245  238  240  190  204  125 
 131  200   67  208   72  144  103  121   71   53   73   37  167  158  163   46  146   38  249  222  248   62  220   61 
 132  193   96  194  112  140   97  116  133  118  197  109  134  172   98  173  226  182  205  242  124  246  188  237 
 133  197   98  226  124  188   96  112  134  182  205  237  132  140   97  109  242  246  193  194  116  118  172  173 
 134  205   97  242  116  172   98  124  132  246  193  173  133  188   96  237  194  118  197  226  112  182  140  109 
 135  201   99  210  120  156   99  120  135   54  201   45  135  156   99   45  210   54  201  210  120   54  156   45 
 136  195   80  195   80  136  105  119    5  119    5  105  150  175   34  175   34  150  221  250   60  250   60  221 
 137  199   82  227   92  184  104  115    6  183   13  233  148  143   33  111   50  214  209  202   52  122   44  157 
 138  207   81  243   84  168  106  127    4  247    1  169  149  191   32  239    2   86  213  234   48  186   12   93 
 139  203   83  211   88  152  107  123    7   55    9   41  151  159   35   47   18   22  217  218   56   58   28   29 
 140  194  112  193   96  132  109  118  197  116  133   97  182  173  226  172   98  134  237  246  188  242  124  205 
 141  198  114  225  108  180  108  114  198  180  141  225  180  141  225  108  114  198  225  198  180  114  108  141 
 142  206  113  241  100  164  110  126  196  244  129  161  181  189  224  236   66   70  229  230  176  178   76   77 
 143  202  115  209  104  148  111  122  199   52  137   33  183  157  227   44   82    6  233  214  184   50   92   13 
 144  208   72  200   67  131   37   53   73  121   71  103   38   46  146  158  163  167   61   62  220  222  248  249 
 145  212   74  232   79  179   36   49   74  185   79  231   36   14  145   94  179  231   49   14  212   94  232  185 
 146  220   73  248   71  163   38   61   72  249   67  167   37   62  144  222  131  103   53   46  208  158  200  121 
 147  216   75  216   75  147   39   57   75   57   75   39   39   30  147   30  147   39   57   30  216   30  216   57 
 148  209  104  202  115  143   33   52  137  122  199  111    6   44   82  157  227  183   13   50   92  214  184  233 
 149  213  106  234  127  191   32   48  138  186  207  239    4   12   81   93  243  247    1    2   84   86  168  169 
 150  221  105  250  119  175   34   60  136  250  195  175    5   60   80  221  195  119    5   34   80  150  136  105 
 151  217  107  218  123  159   35   56  139   58  203   47    7   28   83   29  211   55    9   18   88   22  152   41 
 152  211   88  203   83  139   41   55    9  123    7  107   22   47   18  159   35  151   29   58   28  218   56  217 
 153  215   90  235   95  187   40   51   10  187   15  235   20   15   17   95   51  215   17   10   20   90   40  153 
 154  223   89  251   87  171   42   63    8  251    3  171   21   63   16  223    3   87   21   42   16  154    8   89 
 155  219   91  219   91  155   43   59   11   59   11   43   23   31   19   31   19   23   25   26   24   26   24   25 
 156  210  120  201   99  135   45   54  201  120  135   99   54   45  210  156   99  135   45   54  156  210  120  201 
 157  214  122  233  111  183   44   50  202  184  143  227   52   13  209   92  115  199   33    6  148   82  104  137 
 158  222  121  249  103  167   46   62  200  248  131  163   53   61  208  220   67   71   37   38  144  146   72   73 
 159  218  123  217  107  151   47   58  203   56  139   35   55   29  211   28   83    7   41   22  152   18   88    9 
 160  240   68  204   65  130  165  245   65  125   68  102  102  238  130  190  160  165  125  190  204  238  240  245 
 161  244   70  236   77  178  164  241   66  189   76  230  100  206  129  126  176  229  113  142  196  110  224  181 
 162  252   69  252   69  162  166  253   64  253   64  166  101  254  128  254  128  101  117  174  192  174  192  117 
 163  248   71  220   73  146  167  249   67   61   72   38  103  222  131   62  144   37  121  158  200   46  208   53 
 164  241  100  206  113  142  161  244  129  126  196  110   70  236   66  189  224  181   77  178   76  230  176  229 
 165  245  102  238  125  190  160  240  130  190  204  238   68  204   65  125  240  245   65  130   68  102  160  165 
 166  253  101  254  117  174  162  252  128  254  192  174   69  252   64  253  192  117   69  162   64  166  128  101 
 167  249  103  222  121  158  163  248  131   62  200   46   71  220   67   61  208   53   73  146   72   38  144   37 
 168  243   84  207   81  138  169  247    1  127    4  106   86  239    2  191   32  149   93  186   12  234   48  213 
 169  247   86  239   93  186  168  243    2  191   12  234   84  207    1  127   48  213   81  138    4  106   32  149 
 170  255   85  255   85  170  170  255    0  255    0  170   85  255    0  255    0   85   85  170    0  170    0   85 
 171  251   87  223   89  154  171  251    3   63    8   42   87  223    3   63   16   21   89  154    8   42   16   21 
 172  242  116  205   97  134  173  246  193  124  132   98  118  237  194  188   96  133  109  182  140  226  112  197 
 173  246  118  237  109  182  172  242  194  188  140  226  116  205  193  124  112  197   97  134  132   98   96  133 
 174  254  117  253  101  166  174  254  192  252  128  162  117  253  192  252   64   69  101  166  128  162   64   69 
 175  250  119  221  105  150  175  250  195   60  136   34  119  221  195   60   80    5  105  150  136   34   80    5 
 176  224   76  196   66  129  229  181   77  113   70  100  230  110  178  142  161  164  189  126  236  206  244  241 
 177  228   78  228   78  177  228  177   78  177   78  228  228   78  177   78  177  228  177   78  228   78  228  177 
 178  236   77  244   70  161  230  189   76  241   66  164  229  126  176  206  129  100  181  110  224  142  196  113 
 179  232   79  212   74  145  231  185   79   49   74   36  231   94  179   14  145   36  185   94  232   14  212   49 
 180  225  108  198  114  141  225  180  141  114  198  108  198  108  114  141  225  180  141  114  108  198  180  225 
 181  229  110  230  126  189  224  176  142  178  206  236  196   76  113   77  241  244  129   66  100   70  164  161 
 182  237  109  246  118  173  226  188  140  242  194  172  197  124  112  205  193  116  133   98   96  134  132   97 
 183  233  111  214  122  157  227  184  143   50  202   44  199   92  115   13  209   52  137   82  104    6  148   33 
 184  227   92  199   82  137  233  183   13  115    6  104  214  111   50  143   33  148  157  122   44  202   52  209 
 185  231   94  231   94  185  232  179   14  179   14  232  212   79   49   79   49  212  145   74   36   74   36  145 
 186  239   93  247   86  169  234  191   12  243    2  168  213  127   48  207    1   84  149  106   32  138    4   81 
 187  235   95  215   90  153  235  187   15   51   10   40  215   95   51   15   17   20  153   90   40   10   20   17 
 188  226  124  197   98  133  237  182  205  112  134   96  246  109  242  140   97  132  173  118  172  194  116  193 
 189  230  126  229  110  181  236  178  206  176  142  224  244   77  241   76  113  196  161   70  164   66  100  129 
 190  238  125  245  102  165  238  190  204  240  130  160  245  125  240  204   65   68  165  102  160  130   68   65 
 191  234  127  213  106  149  239  186  207   48  138   32  247   93  243   12   81    4  169   86  168    2   84    1 
 192  128  192   64  128   64  117  101  117   69  101   69  174  166  174  162  166  162  254  253  254  252  253  252 
 193  132  194   96  140  112  116   97  118  133  109  197  172  134  173   98  182  226  242  205  246  124  237  188 
 194  140  193  112  132   96  118  109  116  197   97  133  173  182  172  226  134   98  246  237  242  188  205  124 
 195  136  195   80  136   80  119  105  119    5  105    5  175  150  175   34  150   34  250  221  250   60  221   60 
 196  129  224   66  176   76  113  100  181   70  229   77  142  164  110  161  230  178  206  241  126  244  189  236 
 197  133  226   98  188  124  112   96  182  134  237  205  140  132  109   97  246  242  194  193  118  116  173  172 
 198  141  225  114  180  108  114  108  180  198  225  141  141  180  108  225  198  114  198  225  114  180  141  108 
 199  137  227   82  184   92  115  104  183    6  233   13  143  148  111   33  214   50  202  209  122   52  157   44 
 200  131  208   67  144   72  121  103   53   71   37   73  158  167   46  163   38  146  222  249   62  248   61  220 
 201  135  210   99  156  120  120   99   54  135   45  201  156  135   45   99   54  210  210  201   54  120   45  156 
 202  143  209  115  148  104  122  111   52  199   33  137  157  183   44  227    6   82  214  233   50  184   13   92 
 203  139  211   83  152   88  123  107   55    7   41    9  159  151   47   35   22   18  218  217   58   56   29   28 
 204  130  240   65  160   68  125  102  245   68  165   65  190  165  238  160  102  130  238  245  190  240  125  204 
 205  134  242   97  172  116  124   98  246  132  173  193  188  133  237   96  118  194  226  197  182  112  109  140 
 206  142  241  113  164  100  126  110  244  196  161  129  189  181  236  224   70   66  230  229  178  176   77   76 
 207  138  243   81  168   84  127  106  247    4  169    1  191  149  239   32   86    2  234  213  186   48   93   12 
 208  144  200   72  131   67   53   37  121   73  103   71   46   38  158  146  167  163   62   61  222  220  249  248 
 209  148  202  104  143  115   52   33  122  137  111  199   44    6  157   82  183  227   50   13  214   92  233  184 
 210  156  201  120  135   99   54   45  120  201   99  135   45   54  156  210  135   99   54   45  210  156  201  120 
 211  152  203   88  139   83   55   41  123    9  107    7   47   22  159   18  151   35   58   29  218   28  217   56 
 212  145  232   74  179   79   49   36  185   74  231   79   14   36   94  145  231  179   14   49   94  212  185  232 
 213  149  234  106  191  127   48   32  186  138  239  207   12    4   93   81  247  243    2    1   86   84  169  168 
 214  157  233  122  183  111   50   44  184  202  227  143   13   52   92  209  199  115    6   33   82  148  137  104 
 215  153  235   90  187   95   51   40  187   10  235   15   15   20   95   17  215   51   10   17   90   20  153   40 
 216  147  216   75  147   75   57   39   57   75   39   75   30   39   30  147   39  147   30   57   30  216   57  216 
 217  151  218  107  159  123   56   35   58  139   47  203   28    7   29   83   55  211   18    9   22   88   41  152 
 218  159  217  123  151  107   58   47   56  203   35  139   29   55   28  211    7   83   22   41   18  152    9   88 
 219  155  219   91  155   91   59   43   59   11   43   11   31   23   31   19   23   19   26   25   26   24   25   24 
 220  146  248   73  163   71   61   38  249   72  167   67   62   37  222  144  103  131   46   53  158  208  121  200 
 221  150  250  105  175  119   60   34  250  136  175  195   60    5  221   80  119  195   34    5  150   80  105  136 
 222  158  249  121  167  103   62   46  248  200  163  131   61   53  220  208   71   67   38   37  146  144   73   72 
 223  154  251   89  171   87   63   42  251    8  171    3   63   21  223   16   87    3   42   21  154   16   89    8 
 224  176  196   76  129   66  181  229  113   77  100   70  110  230  142  178  164  161  126  189  206  236  241  244 
 225  180  198  108  141  114  180  225  114  141  108  198  108  198  141  114  180  225  114  141  198  108  225  180 
 226  188  197  124  133   98  182  237  112  205   96  134  109  246  140  242  132   97  118  173  194  172  193  116 
 227  184  199   92  137   82  183  233  115   13  104    6  111  214  143   50  148   33  122  157  202   44  209   52 
 228  177  228   78  177   78  177  228  177   78  228   78   78  228   78  177  228  177   78  177   78  228  177  228 
 229  181  230  110  189  126  176  224  178  142  236  206   76  196   77  113  244  241   66  129   70  100  161  164 
 230  189  229  126  181  110  178  236  176  206  224  142   77  244   76  241  196  113   70  161   66  164  129  100 
 231  185  231   94  185   94  179  232  179   14  232   14   79  212   79   49  212   49   74  145   74   36  145   36 
 232  179  212   79  145   74  185  231   49   79   36   74   94  231   14  179   36  145   94  185   14  232   49  212 
 233  183  214  111  157  122  184  227   50  143   44  202   92  199   13  115   52  209   82  137    6  104   33  148 
 234  191  213  127  149  106  186  239   48  207   32  138   93  247   12  243    4   81   86  169    2  168    1   84 
 235  187  215   95  153   90  187  235   51   15   40   10   95  215   15   51   20   17   90  153   10   40   17   20 
 236  178  244   77  161   70  189  230  241   76  164   66  126  229  206  176  100  129  110  181  142  224  113  196 
 237  182  246  109  173  118  188  226  242  140  172  194  124  197  205  112  116  193   98  133  134   96   97  132 
 238  190  245  125  165  102  190  238  240  204  160  130  125  245  204  240   68   65  102  165  130  160   65   68 
 239  186  247   93  169   86  191  234  243   12  168    2  127  213  207   48   84    1  106  149  138   32   81    4 
 240  160  204   68  130   65  245  165  125   65  102   68  238  102  190  130  165  160  190  125  238  204  245  240 
 241  164  206  100  142  113  244  161  126  129  110  196  236   70  189   66  181  224  178   77  230   76  229  176 
 242  172  205  116  134   97  246  173  124  193   98  132  237  118  188  194  133   96  182  109  226  140  197  112 
 243  168  207   84  138   81  247  169  127    1  106    4  239   86  191    2  149   32  186   93  234   12  213   48 
 244  161  236   70  178   77  241  164  189   66  230   76  206  100  126  129  229  176  142  113  110  196  181  224 
 245  165  238  102  190  125  240  160  190  130  238  204  204   68  125   65  245  240  130   65  102   68  165  160 
 246  173  237  118  182  109  242  172  188  194  226  140  205  116  124  193  197  112  134   97   98  132  133   96 
 247  169  239   86  186   93  243  168  191    2  234   12  207   84  127    1  213   48  138   81  106    4  149   32 
 248  163  220   71  146   73  249  167   61   67   38   72  222  103   62  131   37  144  158  121   46  200   53  208 
 249  167  222  103  158  121  248  163   62  131   46  200  220   71   61   67   53  208  146   73   38   72   37  144 
 250  175  221  119  150  105  250  175   60  195   34  136  221  119   60  195    5   80  150  105   34  136    5   80 
 251  171  223   87  154   89  251  171   63    3   42    8  223   87   63    3   21   16  154   89   42    8   21   16 
 252  162  252   69  162   69  253  166  253   64  166   64  254  101  254  128  101  128  174  117  174  192  117  192 
 253  166  254  101  174  117  252  162  254  128  174  192  252   69  253   64  117  192  162   69  166   64  101  128 
 254  174  253  117  166  101  254  174  252  192  162  128  253  117  252  192   69   64  166  101  162  128   69   64 
 255  170  255   85  170   85  255  170  255    0  170    0  255   85  255    0   85    0  170   85  170    0   85    0 

